Interface-Variant Dynamics in Software Ecosystems: Resolver-Induced Selection and Adoption in Package Graphs

Compatibility research usually treats an interface change as a local writer-reader decision. Distributed software stacks make that decision population structured: an RPC, telemetry, middleware, or service-contract variant is introduced by one provider release and then spreads, stalls, or is mediated across consumers, transitive dependencies, and resolver rules. This paper asks when that observation is a load-bearing software-engineering estimator rather than evolutionary relabeling. We mine interface histories, audit npm, Maven Central, PyPI, and crates.io package graphs, execute 2100 package-manager resolver probes, estimate an ecosystem-specific selection coefficient $s$ from clean conflict probabilities, and use that measured $s$ to forward evaluate a pairwise-comparison absorbing process on the observed package graph. We separate three evidential roles. Fixation is a forward evaluation, not independent evidence: once $s$ is measured, deviation from $1/N$ follows mechanically from the non-neutral process. Checker-derived direction carries adoption signal: a direction-permutation null gives checker-direction gap MAE 0.07 versus null median 0.43 ($p=0.002$). But because that direction is derived from the same boundary state whose admitting frequency is predicted, it is a diagnostic rather than an orthogonal selection test. The stricter checker-free temporal test asks whether early resolver-channel features predict later blocked-to-admitted flips; in this snapshot they do not beat age-only (Brier 0.28 versus 0.24, AUC 0.51 versus 0.54). The result is a reproducible estimator audit for interface-variant dynamics in distributed package graphs, showing where resolver evidence becomes population input and where the current registry data still fail to close the resolver-to-adoption loop.

==> anc/README.md <==
# Ancillary artifact for "Interface-Variant Dynamics in Software Ecosystems: Resolver-Induced Selection and Adoption in Package Graphs"

This directory contains the code and numerical outputs used to reproduce the
figures and tables in the paper.  The main arXiv source files live at the root of
the submission package; this ancillary directory is not required for TeX
compilation.

## Contents

- `code/real_history.py`: mines ROS 2 and OpenTelemetry Protocol histories,
  classifies interface deltas, builds package/import dependency graphs, computes
  finite graph sensitivity, and runs descriptive variant-adoption simulations
  with a neutral drift baseline.
- `code/registry_scale.py`: samples npm, Maven Central, PyPI, and crates.io,
  builds package dependency graphs, and evaluates registry-specific version
  constraints against provider latest releases.
- `code/downstream_validation.py`: runs real resolver probes for sampled
  registry edges with npm, pip, Cargo, and Maven, including operator-class
  stratification and checker-accepted calibration probes.
- `code/expanded_schema_history.py`: mines gRPC/protobuf, Apache Thrift, Kafka
  protocol JSON, Confluent Schema Registry, and GraphQL schema histories.
- `code/proto_ground_truth.py`: checks OpenTelemetry protobuf transitions with
  `buf breaking` and compares proxy rules against the external checker.
- `code/proto_conformance_ground_truth.py`: generates 300 independent
  protobuf wire-change cases and validates each case with `buf breaking`
  under the WIRE rule set.
- `code/registry_drift_baseline.py`: estimates benign-drift baselines for the
  "provider latest violates the declared constraint" statistic using each
  provider's release history.
- `code/history_registry_bridge.py`: links history-corpus families such as
  OpenTelemetry to registry dependency edges and tests whether linked edges have
  elevated latest-rejection rates.
- `code/ros_xtypes_ground_truth.py`: computes a ROS 2 IDL assignability audit
  using DDS-XTypes-style appendable/mutable member rules.
- `code/classifier_error_budget.py`: propagates buf/XTypes calibration error
  into graph-deletion and adoption quantities via classifier-flip bootstrap.
- `code/resolver_evolution.py`: estimates ecosystem-specific selection
  coefficients from executable resolver outcomes, estimates Allen structure
  coefficients, computes fixation probabilities against neutral `1/N`, and
  compares observed graphs with degree, clustering, and consumer/provider
  configuration nulls.
- `code/registry_adoption_trajectories.py`: reconstructs time-stamped
  consumer-constraint trajectories around provider-generation boundaries,
  carries assignability direction into provider-favored and consumer-favored
  lineages, performs leave-one-ecosystem-out directional prediction, writes
  direction-permutation nulls, runs checker-free temporal flip prediction,
  estimates checker-direction adoption selection, and writes maintenance
  recency checks.
- `code/tool_manifest.py`: records the installed resolver and language-tool
  versions used for the frozen artifact snapshot.
- `code/gen_tables.py`: writes `numbers.tex` and the LaTeX tables consumed by
  the paper.
- `results/tag_manifest.csv`: repository URLs, tag ranges, parsed files, comparable
  pairs, changed transitions, and breaking transitions.
- `results/funnel_summary.csv`: ecosystem-level corpus funnel from repo-tags to retained
  changed transitions.
- `results/ecosystem_summary.csv`: per-ecosystem Wilson intervals.
- `results/homogeneity_tests.csv`: ecosystem homogeneity checks with Holm-adjusted
  exploratory p-values and 80% minimum detectable effects.
- `results/power_audit.csv`: adoption null comparisons with Holm-adjusted exploratory
  p-values and minimum detectable effects.
- `results/real_interface_changes.csv`: classified changed transitions.
- `results/real_interface_snapshots.csv`: mined archive snapshot inventory.
- `results/real_graph_reachability.csv`: dependency-graph reachability outputs.
- `results/adoption_dynamics.csv`: adoption replicate summaries.
- `results/registry_packages.csv`: sampled package metadata from npm, Maven
  Central, PyPI, and crates.io.
- `results/registry_edges.csv`: registry dependency edges, declared
  constraints, provider latest versions, and local checker outcomes.
- `results/registry_graph_summary.csv`: graph and latest-provider rejection
  summary by ecosystem.
- `results/downstream_validation.csv`: resolver probe evidence for sampled
  latest rejects and checker-accepted calibration edges.
- `results/downstream_validation_summary.csv`: resolver probe counts by
  ecosystem and status.
- `results/downstream_validation_rates.csv`: resolver conflict rates with Wilson
  intervals.
- `results/downstream_validation_operator_rates.csv`: conflict rates stratified
  by ecosystem and constraint-operator class.
- `results/downstream_validation_sampling_frame.csv`: eligible and sampled
  probe counts by sample frame, ecosystem, and operator class.
- `results/downstream_validation_confusion.csv`: declared-checker versus
  resolver-conflict calibration matrix.
- `results/downstream_validation_tests.csv`: resolver-conflict heterogeneity
  tests.
- `results/expanded_schema_changes.csv`: expanded breakage-heavy schema
  transition rows.
- `results/expanded_schema_snapshots.csv`: expanded schema snapshot inventory.
- `results/expanded_schema_summary.csv`: expanded schema corpus summary.
- `results/proto_ground_truth.csv`: OpenTelemetry protobuf rows annotated with
  `buf breaking` diagnostics.
- `results/proto_checker_metrics.csv`: proxy-rule precision/recall/F1 against
  `buf`.
- `results/proto_conformance_ground_truth.csv`: 300 independent Buf-WIRE
  conformance cases with per-file diagnostics.
- `results/proto_conformance_ground_truth_summary.csv`: conformance agreement
  stratified by wire-change class.
- `results/registry_drift_baseline.csv`: edge-level latest/previous/historical
  release rejection indicators.
- `results/registry_drift_baseline_summary.csv`: latest rejection compared with
  previous-release and historical-release baselines.
- `results/history_registry_bridge.csv`: registry edges annotated with
  history-corpus family links.
- `results/history_registry_bridge_summary.csv`: linked-family latest-rejection
  summaries.
- `results/history_registry_bridge_tests.csv`: linked versus unlinked rejection
  tests.
- `results/ros_xtypes_ground_truth.csv`: ROS 2 transition-level XTypes audit.
- `results/ros_xtypes_ground_truth_summary.csv`: XTypes/proxy agreement summary.
- `results/classifier_calibration.csv`: buf/XTypes confusion-derived
  calibration rates.
- `results/classifier_error_budget.csv`: propagated classifier-error bootstrap
  intervals.
- `results/resolver_selection_coefficients.csv`: resolver-derived `s` estimates
  and bootstrap intervals by ecosystem.
- `results/graph_structure_coefficients.csv`: Allen/Ohtsuki graph conditions and
  measured-cost break-even benefits.
- `results/resolver_fixation_runs.csv`: observed/null fixation simulations.
- `results/resolver_fixation_summary.csv`: fixation probabilities and neutral
  benchmarks.
- `results/resolver_topology_classification.csv`: amplifier/suppressor/null
  classifications against all three null families.
- `results/fixation_power_curve.csv`: 80% minimum-detectable-selection curve.
- `results/registry_adoption_trajectory_rows.csv`: reconstructed time-stamped
  consumer constraints and adoption states, including boundary direction.
- `results/registry_adoption_trajectory_summary.csv`: observed admitting
  frequencies by ecosystem and horizon.
- `results/directional_adoption_summary.csv`: observed admitting frequencies by
  ecosystem, boundary direction, and horizon.
- `results/population_selection_coefficients.csv`: boundary-selection
  coefficients multiplied by observed incompatible-edge exposure for the
  directional trajectory model.
- `results/registry_adoption_prediction_cv.csv`: held-out trajectory
  predictions from age-only, resolver-directional, and checker-direction
  edge-game models.
- `results/registry_adoption_prediction_parameters.csv`: fitted training
  parameters for each leave-one-ecosystem-out prediction fold.
- `results/directional_adoption_model_metrics.csv`: held-out MAE,
  final-horizon MAE, and direction-gap MAE by prediction model.
- `results/directional_inverse_selection.csv`: checker-direction adoption
  coefficient estimates and resolver-penalty comparisons.
- `results/direction_permutation_null.csv`: replicate-level direction-label
  permutation metrics.
- `results/direction_permutation_summary.csv`: observed direction-gap MAE
  against the direction-permutation null.
- `results/temporal_flip_prediction_cv.csv`: held-out predictions for later
  blocked-to-admitted flips from age-only, resolver-channel, and
  checker-direction models.
- `results/temporal_flip_prediction_metrics.csv`: temporal flip Brier score,
  AUC, and top-half flip enrichment by model.
- `results/hierarchical_selection_consistency.csv`: small hierarchical
  resolver/adoption consistency summary.
- `results/maintenance_recency_summary.csv`: final admitting frequencies
  stratified by provider maintenance recency.
- `results/downstream_intention_to_probe_bounds.csv`: clean-only and
  intention-to-probe conflict-rate bounds for latest-reject resolver probes.
- `results/resolver_selection_ppv_sensitivity.csv`: reject-PPV-adjusted
  resolver-selection coefficients.
- `results/tool_versions.csv`: frozen snapshot date and installed tool
  versions for `buf`, npm, Python/pip, Cargo, and Maven.
- `results/real_history_summary.json`: aggregate counts, intervals, and tests.
- `REUSE.md`: recorded-output reuse demonstration and full rerun commands.

## Reproduction

From the unpacked arXiv package root:

```sh
python3 anc/code/real_history.py --repo-root data/repos --results anc/results --figures .
python3 anc/code/proto_ground_truth.py --repo-root data/repos --results anc/results
python3 anc/code/proto_conformance_ground_truth.py --results anc/results --replicates-per-class 15
python3 anc/code/ros_xtypes_ground_truth.py --repo-root data/repos --results anc/results
python3 anc/code/expanded_schema_history.py --repo-root data/repos --results anc/results --figures .
python3 anc/code/registry_scale.py --per-ecosystem 750 --provider-fill 1500 --cache data/registry_cache --results anc/results --figures .
python3 anc/code/registry_drift_baseline.py --results anc/results --figures . --cache data/registry_cache
python3 anc/code/history_registry_bridge.py --results anc/results
python3 anc/code/downstream_validation.py --results anc/results --all-rejected --min-total 2100 --jobs 10
python3 anc/code/classifier_error_budget.py --results anc/results --replicates 4000 --seed 29
python3 anc/code/resolver_evolution.py --results anc/results --figures . --fixation-replicates 30000 --null-replicates 3000 --null-graphs 6 --coalescence-samples 12000 --bootstrap-replicates 4000 --swaps-per-edge 1 --max-steps-factor 100 --power-replicates 30000 --seed 20260703
python3 anc/code/registry_adoption_trajectories.py --results anc/results --figures . --cache data/registry_cache --edges-per-ecosystem 100 --versions-per-edge 20 --minimum-boundary-age-days 365 --minimum-model-trajectories 5 --inverse-bootstrap-replicates 1000 --direction-permutation-replicates 400 --temporal-cutoff-days 365 --temporal-final-days 1460 --observation-date 2026-06-30 --seed 20260702
python3 anc/code/tool_manifest.py --results anc/results --snapshot-date 2026-06-30
python3 anc/code/gen_tables.py --results anc/results --paper .
```

The history script clones `ros2/common_interfaces`, `ros2/rcl_interfaces`, and
`open-telemetry/opentelemetry-proto` if they are not already present under
`data/repos`. It performs ordinary full Git clones because partial clones can
leave older tag blobs unavailable on some clients. The registry-scale rerun uses
the public npm, Maven Central, PyPI, and crates.io APIs. The downstream
validation script requires npm, Python/pip, Cargo, and Maven. The protobuf
ground-truth script requires `buf`. `tool_manifest.py` records the observed
versions in `anc/results/tool_versions.csv`. The drift-baseline script queries
package version-history endpoints and benefits from the cache created by
`registry_scale.py`.

The scripts use NumPy, SciPy, Pandas, NetworkX, and Matplotlib. They do not use
machine-learning frameworks.


==> anc/REUSE.md <==
# Reuse demonstration

This demonstration does not require network access. From the unpacked arXiv
source package root, regenerate the LaTeX tables from the recorded outputs:

```sh
mkdir -p /tmp/interface-adoption-reuse
python3 anc/code/gen_tables.py --results anc/results --paper /tmp/interface-adoption-reuse
diff -u numbers.tex /tmp/interface-adoption-reuse/numbers.tex
diff -u expanded_schema_table.tex /tmp/interface-adoption-reuse/expanded_schema_table.tex
diff -u registry_scale_table.tex /tmp/interface-adoption-reuse/registry_scale_table.tex
diff -u downstream_validation_table.tex /tmp/interface-adoption-reuse/downstream_validation_table.tex
diff -u registry_drift_table.tex /tmp/interface-adoption-reuse/registry_drift_table.tex
diff -u calibration_gate_table.tex /tmp/interface-adoption-reuse/calibration_gate_table.tex
diff -u selection_sensitivity_table.tex /tmp/interface-adoption-reuse/selection_sensitivity_table.tex
diff -u selection_fixation_table.tex /tmp/interface-adoption-reuse/selection_fixation_table.tex
diff -u structure_condition_table.tex /tmp/interface-adoption-reuse/structure_condition_table.tex
diff -u trajectory_prediction_table.tex /tmp/interface-adoption-reuse/trajectory_prediction_table.tex
diff -u directional_inverse_table.tex /tmp/interface-adoption-reuse/directional_inverse_table.tex
diff -u direction_permutation_table.tex /tmp/interface-adoption-reuse/direction_permutation_table.tex
diff -u temporal_flip_table.tex /tmp/interface-adoption-reuse/temporal_flip_table.tex
diff -u hierarchical_consistency_table.tex /tmp/interface-adoption-reuse/hierarchical_consistency_table.tex
diff -u maintenance_recency_table.tex /tmp/interface-adoption-reuse/maintenance_recency_table.tex
diff -u fixation_power_table.tex /tmp/interface-adoption-reuse/fixation_power_table.tex
```

The `diff` commands should produce no output. To rerun the full corpus mining
and registry validation pipeline, use:

```sh
python3 anc/code/real_history.py --repo-root data/repos --results anc/results --figures .
python3 anc/code/proto_ground_truth.py --repo-root data/repos --results anc/results
python3 anc/code/proto_conformance_ground_truth.py --results anc/results --replicates-per-class 15
python3 anc/code/ros_xtypes_ground_truth.py --repo-root data/repos --results anc/results
python3 anc/code/expanded_schema_history.py --repo-root data/repos --results anc/results --figures .
python3 anc/code/registry_scale.py --per-ecosystem 750 --provider-fill 1500 --cache data/registry_cache --results anc/results --figures .
python3 anc/code/registry_drift_baseline.py --results anc/results --figures . --cache data/registry_cache
python3 anc/code/history_registry_bridge.py --results anc/results
python3 anc/code/downstream_validation.py --results anc/results --all-rejected --min-total 2100 --jobs 10
python3 anc/code/classifier_error_budget.py --results anc/results --replicates 4000 --seed 29
python3 anc/code/resolver_evolution.py --results anc/results --figures . --fixation-replicates 30000 --null-replicates 3000 --null-graphs 6 --coalescence-samples 12000 --bootstrap-replicates 4000 --swaps-per-edge 1 --max-steps-factor 100 --power-replicates 30000 --seed 20260703
python3 anc/code/registry_adoption_trajectories.py --results anc/results --figures . --cache data/registry_cache --edges-per-ecosystem 100 --versions-per-edge 20 --minimum-boundary-age-days 365 --minimum-model-trajectories 5 --inverse-bootstrap-replicates 1000 --direction-permutation-replicates 400 --temporal-cutoff-days 365 --temporal-final-days 1460 --observation-date 2026-06-30 --seed 20260702
python3 anc/code/tool_manifest.py --results anc/results --snapshot-date 2026-06-30
python3 anc/code/gen_tables.py --results anc/results --paper .
```

The full rerun clones the upstream Git repositories listed in
`anc/results/tag_manifest.csv` if they are absent under `data/repos`; queries
npm, Maven Central, PyPI, and crates.io; and invokes `buf`, npm, pip, Cargo, and
Maven for the validation probes. `tool_manifest.py` records the installed tool
versions used by the frozen artifact snapshot.


==> anc/code/classifier_error_budget.py <==
from __future__ import annotations

import argparse
from pathlib import Path
from typing import Dict, List

import numpy as np
import pandas as pd


def bool_series(values: pd.Series) -> pd.Series:
    return values.astype(str).str.lower().isin({"true", "1", "yes"})


def calibration_from_counts(
    name: str, tp: int, fp: int, tn: int, fn: int, accept_npv_gate: float = 0.80
) -> dict:
    ppv = tp / max(1, tp + fp)
    npv = tn / max(1, tn + fn)
    sensitivity = tp / max(1, tp + fn)
    specificity = tn / max(1, tn + fp)
    return {
        "calibration": name,
        "tp": tp,
        "fp": fp,
        "tn": tn,
        "fn": fn,
        "ppv_reject": ppv,
        "npv_accept": npv,
        "sensitivity": sensitivity,
        "specificity": specificity,
        "accept_npv_gate": accept_npv_gate,
        "accept_analysis_enabled": bool(npv >= accept_npv_gate),
    }


def calibrations(results: Path) -> pd.DataFrame:
    rows: List[dict] = []
    proto = pd.read_csv(results / "proto_ground_truth.csv")
    pred_reject = ~bool_series(proto["registry_backward"])
    actual_reject = bool_series(proto["buf_breaking_file"])
    rows.append(
        calibration_from_counts(
            "buf_observed_file",
            int((pred_reject & actual_reject).sum()),
            int((pred_reject & ~actual_reject).sum()),
            int((~pred_reject & ~actual_reject).sum()),
            int((~pred_reject & actual_reject).sum()),
        )
    )
    conformance = pd.read_csv(results / "proto_conformance_ground_truth.csv")
    pred_reject = ~bool_series(conformance["registry_backward"])
    actual_reject = bool_series(conformance["buf_breaking_file"])
    rows.append(
        calibration_from_counts(
            "buf_wire_conformance",
            int((pred_reject & actual_reject).sum()),
            int((pred_reject & ~actual_reject).sum()),
            int((~pred_reject & ~actual_reject).sum()),
            int((~pred_reject & actual_reject).sum()),
        )
    )
    ros = pd.read_csv(results / "ros_xtypes_ground_truth.csv")
    if {"independent_history", "state_pair"}.issubset(ros.columns):
        ros = ros.drop_duplicates(["independent_history", "state_pair"])
    pred_reject = ~bool_series(ros["registry_backward"])
    actual_reject = ~bool_series(ros["xtypes_backward"])
    rows.append(
        calibration_from_counts(
            "ros_xtypes_independent_states",
            int((pred_reject & actual_reject).sum()),
            int((pred_reject & ~actual_reject).sum()),
            int((~pred_reject & ~actual_reject).sum()),
            int((~pred_reject & actual_reject).sum()),
        )
    )
    empirical = pd.DataFrame(
        [
            row
            for row in rows
            if row["calibration"]
            in {"buf_observed_file", "ros_xtypes_independent_states"}
        ]
    )
    rows.append(
        calibration_from_counts(
            "pooled_buf_xtypes",
            int(empirical["tp"].sum()),
            int(empirical["fp"].sum()),
            int(empirical["tn"].sum()),
            int(empirical["fn"].sum()),
        )
    )
    return pd.DataFrame(rows)


def interval(values: List[float]) -> tuple[float, float, float]:
    arr = np.asarray(values, dtype=float)
    return float(arr.mean()), float(np.percentile(arr, 2.5)), float(np.percentile(arr, 97.5))


def graph_budget(reach: pd.DataFrame, cal: dict, rng: np.random.Generator, reps: int) -> List[dict]:
    rows = []
    for rule, group in reach.groupby("rule"):
        predicted_rejects = group["rejected_providers"].astype(int).to_numpy()
        predicted_accepts = (group["changed_interfaces"] - group["rejected_providers"]).clip(lower=0).astype(int).to_numpy()
        removed = group["removed_edges"].astype(float).to_numpy()
        true_reject_sums: List[float] = []
        removed_sums: List[float] = []
        for _ in range(reps):
            true_from_reject = rng.binomial(predicted_rejects, cal["ppv_reject"])
            true_from_accept = rng.binomial(predicted_accepts, 1.0 - cal["npv_accept"])
            true_reject = true_from_reject + true_from_accept
            true_reject_sums.append(float(true_reject.sum()))
            scale = np.divide(true_reject, predicted_rejects, out=np.zeros_like(true_reject, dtype=float), where=predicted_rejects > 0)
            removed_sums.append(float(np.sum(removed * scale)))
        mean_r, lo_r, hi_r = interval(true_reject_sums)
        mean_e, lo_e, hi_e = interval(removed_sums)
        rows.append(
            {
                "calibration": cal["calibration"],
                "target": f"graph_reachability_{rule}",
                "observed_rejected_providers": int(predicted_rejects.sum()),
                "bootstrap_mean_rejected_providers": mean_r,
                "bootstrap_low_rejected_providers": lo_r,
                "bootstrap_high_rejected_providers": hi_r,
                "observed_removed_edges": float(removed.sum()),
                "bootstrap_mean_removed_edges": mean_e,
                "bootstrap_low_removed_edges": lo_e,
                "bootstrap_high_removed_edges": hi_e,
            }
        )
    return rows


def adoption_budget(adoption: pd.DataFrame, cal: dict, rng: np.random.Generator, reps: int) -> List[dict]:
    rows = []
    grouped = (
        adoption.groupby(["change_index", "repo", "path", "rule"], dropna=False)
        .agg(accepted=("accepted", "first"), final_frequency=("final_frequency", "mean"), fixation=("fixation", "mean"))
        .reset_index()
    )
    for rule, group in grouped.groupby("rule"):
        pred_accept = bool_series(group["accepted"]).to_numpy()
        freq = group["final_frequency"].astype(float).to_numpy()
        fix = group["fixation"].astype(float).to_numpy()
        accept_rates: List[float] = []
        freq_means: List[float] = []
        fix_means: List[float] = []
        for _ in range(reps):
            p_true_accept = np.where(pred_accept, cal["npv_accept"], 1.0 - cal["ppv_reject"])
            true_accept = rng.random(len(group)) < p_true_accept
            accept_rates.append(float(true_accept.mean()))
            if true_accept.any():
                freq_means.append(float(freq[true_accept].mean()))
                fix_means.append(float(fix[true_accept].mean()))
            else:
                freq_means.append(0.0)
                fix_means.append(0.0)
        mean_a, lo_a, hi_a = interval(accept_rates)
        mean_f, lo_f, hi_f = interval(freq_means)
        mean_x, lo_x, hi_x = interval(fix_means)
        rows.append(
            {
                "calibration": cal["calibration"],
                "target": f"adoption_{rule}",
                "observed_accept_rate": float(pred_accept.mean()),
                "bootstrap_mean_accept_rate": mean_a,
                "bootstrap_low_accept_rate": lo_a,
                "bootstrap_high_accept_rate": hi_a,
                "observed_mean_final_frequency": float(freq[pred_accept].mean()) if pred_accept.any() else 0.0,
                "bootstrap_mean_final_frequency": mean_f,
                "bootstrap_low_final_frequency": lo_f,
                "bootstrap_high_final_frequency": hi_f,
                "observed_fixation_pct": float(100.0 * fix[pred_accept].mean()) if pred_accept.any() else 0.0,
                "bootstrap_mean_fixation_pct": float(100.0 * mean_x),
                "bootstrap_low_fixation_pct": float(100.0 * lo_x),
                "bootstrap_high_fixation_pct": float(100.0 * hi_x),
            }
        )
    return rows


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--replicates", type=int, default=4000)
    parser.add_argument("--seed", type=int, default=29)
    args = parser.parse_args()
    results = Path(args.results)
    cal = calibrations(results)
    cal.to_csv(results / "classifier_calibration.csv", index=False)
    reach = pd.read_csv(results / "real_graph_reachability.csv")
    adoption = pd.read_csv(results / "adoption_dynamics.csv")
    rng = np.random.default_rng(args.seed)
    rows: List[Dict[str, object]] = []
    for row in cal.to_dict("records"):
        rows.extend(graph_budget(reach, row, rng, args.replicates))
        rows.extend(adoption_budget(adoption, row, rng, args.replicates))
    out = pd.DataFrame(rows)
    out.to_csv(results / "classifier_error_budget.csv", index=False)
    print(cal.to_string(index=False))
    print(out.head(20).to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/downstream_validation.py <==
from __future__ import annotations

import argparse
import json
import math
import re
import shutil
import subprocess
import tempfile
from concurrent.futures import ThreadPoolExecutor
from pathlib import Path
from typing import List
from xml.sax.saxutils import escape

import pandas as pd
from scipy.stats import chi2_contingency


OK_STATUSES = {"install_plan_ok", "install_plan_ok_or_multiversion", "install_plan_ok_or_mediation"}
UNCLEAN_STATUSES = {
    "consumer_artifact_unavailable",
    "provider_artifact_unavailable",
    "package_version_unavailable",
    "registry_outage",
    "resolver_timeout",
    "tool_unavailable",
    "invalid_gav",
    "validator_exception",
    "unknown_ecosystem",
}


def run(cmd: List[str], cwd: Path, timeout: int = 90) -> tuple[str, str, int]:
    def as_text(value: object) -> str:
        if value is None:
            return ""
        if isinstance(value, bytes):
            return value.decode("utf-8", errors="replace")
        return str(value)

    try:
        proc = subprocess.run(
            cmd,
            cwd=cwd,
            text=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.PIPE,
            timeout=timeout,
        )
        return proc.stdout[-4000:], proc.stderr[-4000:], proc.returncode
    except subprocess.TimeoutExpired as exc:
        return as_text(exc.stdout)[-4000:], as_text(exc.stderr)[-4000:], 124


def npm_validate(row: pd.Series) -> dict:
    if not shutil.which("npm"):
        return {"tool": "npm", "status": "tool_unavailable", "returncode": None, "evidence": ""}
    with tempfile.TemporaryDirectory(prefix="registry-npm-") as td:
        root = Path(td)
        (root / "package.json").write_text('{"name":"probe","version":"1.0.0","private":true}\n', encoding="utf-8")
        cmd = [
            "npm",
            "install",
            "--package-lock-only",
            "--ignore-scripts",
            "--strict-peer-deps",
            f"{row.consumer}@{row.consumer_version}",
            f"{row.provider}@{row.provider_latest}",
        ]
        out, err, code = run(cmd, root)
        text = err or out
        if code == 124:
            status = "resolver_timeout"
        elif code != 0 and re.search(r"(E404|404 Not Found|ETARGET|No matching version found|notarget)", text, re.I):
            status = "package_version_unavailable"
        elif code != 0 and re.search(r"(ECONNRESET|ETIMEDOUT|EAI_AGAIN|network|registry).*", text, re.I):
            status = "registry_outage"
        else:
            status = "resolver_conflict" if code != 0 else "install_plan_ok"
        return {"tool": "npm", "status": status, "returncode": code, "evidence": text.splitlines()[-12:]}


def pypi_validate(row: pd.Series) -> dict:
    if not shutil.which("python3"):
        return {"tool": "pip", "status": "tool_unavailable", "returncode": None, "evidence": ""}
    with tempfile.TemporaryDirectory(prefix="registry-pip-") as td:
        root = Path(td)
        report = root / "report.json"
        cmd = [
            "python3",
            "-m",
            "pip",
            "install",
            "--dry-run",
            "--ignore-installed",
            "--disable-pip-version-check",
            "--report",
            str(report),
            f"{row.consumer}=={row.consumer_version}",
            f"{row.provider}=={row.provider_latest}",
        ]
        out, err, code = run(cmd, root, timeout=120)
        text = err or out
        if code == 124:
            status = "resolver_timeout"
        elif code != 0 and re.search(r"(No matching distribution found|Could not find a version|404|not found)", text, re.I):
            status = "package_version_unavailable"
        elif code != 0 and re.search(r"(Connection|timeout|Temporary failure|Read timed out|TLS|SSL)", text, re.I):
            status = "registry_outage"
        else:
            status = "resolver_conflict" if code != 0 else "install_plan_ok"
        return {"tool": "pip", "status": status, "returncode": code, "evidence": text.splitlines()[-12:]}


def cargo_validate(row: pd.Series) -> dict:
    if not shutil.which("cargo"):
        return {"tool": "cargo", "status": "tool_unavailable", "returncode": None, "evidence": ""}
    with tempfile.TemporaryDirectory(prefix="registry-cargo-") as td:
        root = Path(td)
        (root / "src").mkdir()
        (root / "src" / "lib.rs").write_text("pub fn probe() {}\n", encoding="utf-8")
        safe_consumer = row.consumer.replace("-", "_")
        safe_provider = row.provider.replace("-", "_")
        if safe_consumer == safe_provider:
            safe_provider = f"{safe_provider}_latest"
        cargo = f"""[package]
name = "probe"
version = "0.1.0"
edition = "2021"

[dependencies]
{safe_consumer} = {{ package = "{row.consumer}", version = "={row.consumer_version}" }}
{safe_provider} = {{ package = "{row.provider}", version = "={row.provider_latest}" }}
"""
        (root / "Cargo.toml").write_text(cargo, encoding="utf-8")
        out, err, code = run(["cargo", "generate-lockfile"], root, timeout=120)
        text = err or out
        if code == 124:
            status = "resolver_timeout"
        elif code != 0 and re.search(r"(no matching package|failed to download|not found|does not have these features)", text, re.I):
            status = "package_version_unavailable"
        elif code != 0 and re.search(r"(Timeout|timed out|network|failed to get)", text, re.I):
            status = "registry_outage"
        else:
            status = "resolver_conflict" if code != 0 else "install_plan_ok_or_multiversion"
        return {"tool": "cargo", "status": status, "returncode": code, "evidence": text.splitlines()[-12:]}


def maven_validate(row: pd.Series) -> dict:
    if not shutil.which("mvn"):
        return {"tool": "maven", "status": "tool_unavailable", "returncode": None, "evidence": ""}
    if ":" not in str(row.consumer) or ":" not in str(row.provider):
        return {"tool": "maven", "status": "invalid_gav", "returncode": None, "evidence": ""}
    consumer_group, consumer_artifact = str(row.consumer).split(":", 1)
    provider_group, provider_artifact = str(row.provider).split(":", 1)
    with tempfile.TemporaryDirectory(prefix="registry-maven-") as td:
        root = Path(td)
        pom = f"""<project xmlns="http://maven.apache.org/POM/4.0.0"
    xmlns:xsi="http://www.w3.org/2001/XMLSchema-instance"
    xsi:schemaLocation="http://maven.apache.org/POM/4.0.0 https://maven.apache.org/xsd/maven-4.0.0.xsd">
  <modelVersion>4.0.0</modelVersion>
  <groupId>probe</groupId>
  <artifactId>probe</artifactId>
  <version>1.0.0</version>
  <dependencies>
    <dependency>
      <groupId>{escape(consumer_group)}</groupId>
      <artifactId>{escape(consumer_artifact)}</artifactId>
      <version>{escape(str(row.consumer_version))}</version>
    </dependency>
    <dependency>
      <groupId>{escape(provider_group)}</groupId>
      <artifactId>{escape(provider_artifact)}</artifactId>
      <version>{escape(str(row.provider_latest))}</version>
    </dependency>
  </dependencies>
</project>
"""
        (root / "pom.xml").write_text(pom, encoding="utf-8")
        cmd = [
            "mvn",
            "-q",
            "-DskipTests",
            "-Dmaven.wagon.http.retryHandler.count=2",
            "dependency:resolve",
        ]
        out, err, code = run(cmd, root, timeout=180)
        evidence = (err or out).splitlines()[-12:]
        text = "\n".join(evidence)
        missing_consumer = (
            code != 0
            and f"{consumer_group}:{consumer_artifact}:jar:{row.consumer_version}" in text
            and "Could not find artifact" in text
        )
        missing_provider = (
            code != 0
            and f"{provider_group}:{provider_artifact}:jar:{row.provider_latest}" in text
            and "Could not find artifact" in text
        )
        if code == 124:
            status = "resolver_timeout"
        elif missing_consumer:
            status = "consumer_artifact_unavailable"
        elif missing_provider:
            status = "provider_artifact_unavailable"
        elif code != 0 and re.search(r"(transfer failed|connection|timeout|temporarily|repository.*unavailable)", text, re.I):
            status = "registry_outage"
        else:
            status = "resolver_conflict" if code != 0 else "install_plan_ok_or_mediation"
        return {"tool": "maven", "status": status, "returncode": code, "evidence": evidence}


def false_like(value: object) -> bool:
    if isinstance(value, bool):
        return value is False
    return str(value).strip().lower() in {"false", "0", "no"}


def operator_class(constraint: object, ecosystem: str = "") -> str:
    text = str(constraint or "").strip()
    if not text:
        return "missing"
    if "${" in text:
        return "property"
    if text in {"*", "latest"} or text.endswith(".*") or text.endswith(".x"):
        return "wildcard"
    if text.startswith("~") or "~=" in text:
        return "tilde"
    if text.startswith("^"):
        return "caret"
    if any(mark in text for mark in [">", "<", ",", " - ", "||", "[", "]", "(", ")"]):
        return "range"
    if text.startswith(("==", "=")) or re.match(r"^v?\d+(?:[.\w+-]+)?$", text):
        return "pin"
    if ecosystem == "maven" and re.match(r"^[A-Za-z0-9_.${}-]+$", text):
        return "pin"
    return "other"


def diverse_sample(group: pd.DataFrame, n: int, seed: int) -> pd.DataFrame:
    group = group.copy()
    if group.empty:
        return group
    group["operator_class"] = [operator_class(row.constraint, row.ecosystem) for row in group.itertuples()]
    if str(group["ecosystem"].iloc[0]) == "maven":
        parentish = group["consumer"].str.contains(r"(?i)(?:[-:]parent$|[-:]bom$|bill-of-materials|dependencies$)", regex=True, na=False)
        group = pd.concat([group[~parentish], group[parentish]], ignore_index=True)
    if n >= len(group):
        return group.drop_duplicates(subset=["consumer", "provider", "constraint"], keep="first").head(n)
    parts = []
    grouped = [(klass, g) for klass, g in group.groupby("operator_class", sort=True)]
    total = len(group)
    assigned = 0
    for idx, (_, g) in enumerate(grouped):
        remaining_classes = len(grouped) - idx - 1
        quota = max(1, math.floor(n * len(g) / total))
        quota = min(quota, len(g), n - assigned - remaining_classes)
        if quota <= 0:
            continue
        unique = g.drop_duplicates(subset=["consumer"], keep="first")
        if len(unique) >= quota:
            chosen = unique.sample(n=quota, random_state=seed + idx)
        else:
            rest = g.drop(unique.index, errors="ignore").drop_duplicates(subset=["consumer", "provider"], keep="first")
            chosen = pd.concat([unique, rest], ignore_index=True).head(quota)
        parts.append(chosen)
        assigned += len(chosen)
    if assigned < n:
        used = pd.concat(parts, ignore_index=True) if parts else group.iloc[0:0]
        rest = group.drop(used.index, errors="ignore").drop_duplicates(subset=["consumer", "provider"], keep="first")
        parts.append(rest.head(n - assigned))
    return pd.concat(parts, ignore_index=True).drop_duplicates(subset=["consumer", "provider", "constraint"], keep="first").head(n)


def clean_outcome(status: object) -> str:
    text = str(status)
    if text == "resolver_conflict":
        return "conflict"
    if text in OK_STATUSES:
        return "ok"
    if text in UNCLEAN_STATUSES:
        return "unclean"
    return "unclean"


def sampling_frame(sample: pd.DataFrame, chosen: pd.DataFrame) -> pd.DataFrame:
    frame = (
        sample.groupby(["sample_frame", "ecosystem", "operator_class"], dropna=False)
        .size()
        .reset_index(name="eligible_edges")
    )
    if chosen.empty:
        frame["sampled_edges"] = 0
        return frame
    picked = (
        chosen.groupby(["sample_frame", "ecosystem", "operator_class"], dropna=False)
        .size()
        .reset_index(name="sampled_edges")
    )
    return frame.merge(picked, on=["sample_frame", "ecosystem", "operator_class"], how="left").fillna({"sampled_edges": 0})


def wilson_interval(k: int, n: int, z: float = 1.96) -> tuple[float, float]:
    if n == 0:
        return 0.0, 0.0
    phat = k / n
    denom = 1.0 + z * z / n
    center = (phat + z * z / (2.0 * n)) / denom
    margin = z * ((phat * (1.0 - phat) / n + z * z / (4.0 * n * n)) ** 0.5) / denom
    return max(0.0, center - margin), min(1.0, center + margin)


def rate_summary(out: pd.DataFrame) -> pd.DataFrame:
    rows = []
    if out.empty:
        return pd.DataFrame()
    for ecosystem, group in out.groupby("ecosystem"):
        group = group.copy()
        group["clean_outcome"] = group["status"].map(clean_outcome)
        n = int((group["clean_outcome"] != "unclean").sum())
        attempted = len(group)
        conflicts = int((group["clean_outcome"] == "conflict").sum())
        ok = int((group["clean_outcome"] == "ok").sum())
        other = int((group["clean_outcome"] == "unclean").sum())
        lo, hi = wilson_interval(conflicts, n)
        rows.append(
            {
                "ecosystem": ecosystem,
                "attempted": attempted,
                "tested": n,
                "conflicts": conflicts,
                "ok_or_mediated": ok,
                "excluded_unclean": other,
                "conflict_pct": 100.0 * conflicts / n if n else 0.0,
                "conflict_wilson_low_pct": 100.0 * lo,
                "conflict_wilson_high_pct": 100.0 * hi,
            }
        )
    return pd.DataFrame(rows)


def operator_rate_summary(out: pd.DataFrame) -> pd.DataFrame:
    rows = []
    if out.empty:
        return pd.DataFrame()
    for (ecosystem, op), group in out.groupby(["ecosystem", "operator_class"], dropna=False):
        group = group.copy()
        group["clean_outcome"] = group["status"].map(clean_outcome)
        n = int((group["clean_outcome"] != "unclean").sum())
        conflicts = int((group["clean_outcome"] == "conflict").sum())
        ok = int((group["clean_outcome"] == "ok").sum())
        excluded = int((group["clean_outcome"] == "unclean").sum())
        lo, hi = wilson_interval(conflicts, n)
        rows.append(
            {
                "ecosystem": ecosystem,
                "operator_class": op,
                "attempted": len(group),
                "tested": n,
                "conflicts": conflicts,
                "ok_or_mediated": ok,
                "excluded_unclean": excluded,
                "conflict_pct": 100.0 * conflicts / n if n else 0.0,
                "conflict_wilson_low_pct": 100.0 * lo,
                "conflict_wilson_high_pct": 100.0 * hi,
            }
        )
    return pd.DataFrame(rows)


def confusion_matrix(out: pd.DataFrame) -> pd.DataFrame:
    if out.empty:
        return pd.DataFrame()
    df = out.copy()
    df["clean_outcome"] = df["status"].map(clean_outcome)
    df = df[df["clean_outcome"] != "unclean"]
    rows = []
    for compatible, group in df.groupby("registry_compatible_latest"):
        rows.append(
            {
                "declared_checker": "declared_accept" if bool(compatible) else "declared_reject",
                "actual_conflict": int((group["clean_outcome"] == "conflict").sum()),
                "actual_ok": int((group["clean_outcome"] == "ok").sum()),
                "clean_total": int(len(group)),
            }
        )
    return pd.DataFrame(rows)


def heterogeneity(out: pd.DataFrame) -> pd.DataFrame:
    if out.empty or out["ecosystem"].nunique() < 2:
        return pd.DataFrame()
    out = out.copy()
    out["clean_outcome"] = out["status"].map(clean_outcome)
    out = out[out["clean_outcome"] != "unclean"]
    if out.empty or out["ecosystem"].nunique() < 2:
        return pd.DataFrame()
    rows = []
    for ecosystem, group in out.groupby("ecosystem"):
        conflicts = int((group["clean_outcome"] == "conflict").sum())
        rows.append([conflicts, len(group) - conflicts])
    chi2, p_value, dof, expected = chi2_contingency(rows)
    return pd.DataFrame(
        [
            {
                "test": "resolver_conflict_by_ecosystem",
                "chi2": float(chi2),
                "dof": int(dof),
                "p_value": float(p_value),
                "min_expected": float(expected.min()),
            }
        ]
    )


def validate_row(row: pd.Series) -> dict:
    if row.ecosystem == "npm":
        result = npm_validate(row)
    elif row.ecosystem == "pypi":
        result = pypi_validate(row)
    elif row.ecosystem == "cargo":
        result = cargo_validate(row)
    elif row.ecosystem == "maven":
        result = maven_validate(row)
    else:
        result = {"tool": "", "status": "unknown_ecosystem", "returncode": None, "evidence": ""}
    result.update(
        {
            "ecosystem": row.ecosystem,
            "consumer": row.consumer,
            "consumer_version": row.consumer_version,
            "provider": row.provider,
            "constraint": row.constraint,
            "provider_latest": row.provider_latest,
            "registry_checker": row.checker,
            "registry_compatible_latest": not false_like(row.compatible_latest),
            "operator_class": row.operator_class,
            "sample_frame": row.sample_frame,
        }
    )
    if isinstance(result.get("evidence"), list):
        result["evidence"] = "\n".join(str(item) for item in result["evidence"])
    return result


def safe_validate_row(row: pd.Series) -> dict:
    try:
        return validate_row(row)
    except Exception as exc:
        return {
            "tool": str(row.get("ecosystem", "")),
            "status": "validator_exception",
            "returncode": None,
            "evidence": repr(exc),
            "ecosystem": row.get("ecosystem", ""),
            "consumer": row.get("consumer", ""),
            "consumer_version": row.get("consumer_version", ""),
            "provider": row.get("provider", ""),
            "constraint": row.get("constraint", ""),
            "provider_latest": row.get("provider_latest", ""),
            "registry_checker": row.get("checker", ""),
            "registry_compatible_latest": not false_like(row.get("compatible_latest", "")),
            "operator_class": row.get("operator_class", ""),
            "sample_frame": row.get("sample_frame", ""),
        }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--per-ecosystem", type=int, default=6)
    parser.add_argument("--all-rejected", action="store_true")
    parser.add_argument("--min-total", type=int, default=0)
    parser.add_argument("--jobs", type=int, default=1)
    parser.add_argument("--seed", type=int, default=17)
    args = parser.parse_args()

    results = Path(args.results)
    edges = pd.read_csv(results / "registry_edges.csv")
    packages = pd.read_csv(results / "registry_packages.csv")[["ecosystem", "name", "version"]]
    packages = packages.rename(columns={"name": "consumer", "version": "consumer_version"})
    rejected = edges[edges["compatible_latest"].map(false_like) & edges["provider_latest"].astype(bool)].copy()
    accepted = edges[(~edges["compatible_latest"].map(false_like)) & edges["provider_latest"].astype(bool)].copy()
    rejected["sample_frame"] = "latest_reject"
    accepted["sample_frame"] = "checker_accept_calibration"
    sample = pd.concat([rejected, accepted], ignore_index=True)
    sample["operator_class"] = [operator_class(row.constraint, row.ecosystem) for row in sample.itertuples()]
    sample = sample.merge(packages, on=["ecosystem", "consumer"], how="left")
    rejected_sample = sample[sample["sample_frame"] == "latest_reject"].copy()
    accepted_sample = sample[sample["sample_frame"] == "checker_accept_calibration"].copy()
    todo = []
    chosen_frames = []
    for ecosystem, group in rejected_sample.groupby("ecosystem"):
        limit = len(group) if args.all_rejected else args.per_ecosystem
        chosen = diverse_sample(group.dropna(subset=["consumer_version"]), limit, seed=args.seed)
        chosen_frames.append(chosen)
    chosen_all = pd.concat(chosen_frames, ignore_index=True) if chosen_frames else sample.iloc[0:0]
    fill_needed = max(0, args.min_total - len(chosen_all))
    if fill_needed and not accepted_sample.empty:
        accepted_parts = []
        accepted_clean = accepted_sample.dropna(subset=["consumer_version"])
        by_ecosystem = [(eco, g) for eco, g in accepted_clean.groupby("ecosystem")]
        total_accepted = sum(len(g) for _, g in by_ecosystem)
        assigned = 0
        for idx, (_, group) in enumerate(by_ecosystem):
            remaining = len(by_ecosystem) - idx - 1
            quota = max(1, math.floor(fill_needed * len(group) / max(1, total_accepted)))
            quota = min(quota, len(group), fill_needed - assigned - remaining)
            if quota <= 0:
                continue
            part = diverse_sample(group, quota, seed=args.seed + 100 + idx)
            accepted_parts.append(part)
            assigned += len(part)
        if assigned < fill_needed:
            used_index = pd.concat(accepted_parts).index if accepted_parts else []
            rest = accepted_clean.drop(used_index, errors="ignore")
            if not rest.empty:
                accepted_parts.append(diverse_sample(rest, fill_needed - assigned, seed=args.seed + 200))
        if accepted_parts:
            chosen_all = pd.concat([chosen_all, *accepted_parts], ignore_index=True)
    sampling_frame(sample.dropna(subset=["consumer_version"]), chosen_all).to_csv(
        results / "downstream_validation_sampling_frame.csv", index=False
    )
    for row in chosen_all.itertuples(index=False):
        todo.append(pd.Series(row._asdict()))
    if args.jobs > 1 and len(todo) > 1:
        with ThreadPoolExecutor(max_workers=args.jobs) as pool:
            rows = list(pool.map(safe_validate_row, todo))
    else:
        rows = [safe_validate_row(row) for row in todo]
    out = pd.DataFrame(rows)
    if not out.empty:
        out["clean_outcome"] = out["status"].map(clean_outcome)
    out.to_csv(results / "downstream_validation.csv", index=False)
    summary = out.groupby(["ecosystem", "status"]).size().reset_index(name="n") if len(out) else pd.DataFrame()
    summary.to_csv(results / "downstream_validation_summary.csv", index=False)
    rejected_out = out[out["sample_frame"] == "latest_reject"].copy() if "sample_frame" in out else out
    rates = rate_summary(rejected_out)
    rates.to_csv(results / "downstream_validation_rates.csv", index=False)
    op_rates = operator_rate_summary(rejected_out)
    op_rates.to_csv(results / "downstream_validation_operator_rates.csv", index=False)
    confusion_matrix(out).to_csv(results / "downstream_validation_confusion.csv", index=False)
    tests = heterogeneity(rejected_out)
    tests.to_csv(results / "downstream_validation_tests.csv", index=False)
    print(out[["ecosystem", "consumer", "provider", "status", "returncode"]].to_string(index=False))
    print(summary.to_string(index=False))
    print(rates.to_string(index=False))
    print(op_rates.to_string(index=False))
    if not tests.empty:
        print(tests.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/expanded_schema_history.py <==
from __future__ import annotations

import argparse
import json
import re
import subprocess
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, Iterable, List, Tuple

import matplotlib.pyplot as plt
import pandas as pd


@dataclass(frozen=True)
class Corpus:
    name: str
    url: str
    kind: str
    tag_regex: str
    include: Tuple[str, ...]
    max_tags: int = 80
    max_files: int = 220


CORPORA = [
    Corpus(
        "grpc_proto",
        "https://github.com/grpc/grpc.git",
        "proto",
        r"^v?(\d+)\.(\d+)\.(\d+)$",
        (".proto",),
        max_tags=80,
        max_files=160,
    ),
    Corpus(
        "apache_thrift_idl",
        "https://github.com/apache/thrift.git",
        "thrift",
        r"^v?(\d+)\.(\d+)\.(\d+)$",
        (".thrift",),
        max_tags=80,
        max_files=220,
    ),
    Corpus(
        "apache_kafka_protocol",
        "https://github.com/apache/kafka.git",
        "kafka_json",
        r"^(\d+)\.(\d+)\.(\d+)$",
        (".json",),
        max_tags=80,
        max_files=360,
    ),
    Corpus(
        "confluent_schema_registry",
        "https://github.com/confluentinc/schema-registry.git",
        "schema",
        r"^v?(\d+)\.(\d+)\.(\d+)$",
        (".avsc", ".proto", ".json", ".schema"),
        max_tags=80,
        max_files=220,
    ),
    Corpus(
        "graphql_js_schema",
        "https://github.com/graphql/graphql-js.git",
        "graphql",
        r"^v?(\d+)\.(\d+)\.(\d+).*$",
        (".graphql", ".graphqls"),
        max_tags=80,
        max_files=180,
    ),
    Corpus(
        "apollo_federation_schema",
        "https://github.com/apollographql/federation.git",
        "graphql",
        r"^v?(\d+)\.(\d+)\.(\d+).*$",
        (".graphql", ".graphqls", ".mdx"),
        max_tags=80,
        max_files=260,
    ),
]


PROTO_FIELD = re.compile(
    r"^\s*(?:optional|required|repeated)?\s*([A-Za-z_][\w.<>]*)\s+([A-Za-z_][\w]*)\s*=\s*(\d+)"
)
THRIFT_FIELD = re.compile(
    r"^\s*(\d+)\s*:\s*(?:required|optional)?\s*([A-Za-z_][\w.<>,\s]*?)\s+([A-Za-z_][\w]*)\b"
)
GRAPHQL_DEF = re.compile(r"^\s*(type|input|interface)\s+([A-Za-z_][\w]*)\b")
GRAPHQL_FIELD = re.compile(r"^\s*([A-Za-z_][\w]*)\s*(?:\([^)]*\))?\s*:\s*([^#@{]+)")


def run(cmd: List[str], cwd: Path | None = None) -> str:
    return subprocess.check_output(cmd, cwd=cwd, text=True, stderr=subprocess.DEVNULL)


def ensure_repo(root: Path, corpus: Corpus) -> Path:
    path = root / corpus.name
    if not (path / ".git").exists():
        path.parent.mkdir(parents=True, exist_ok=True)
        subprocess.check_call(
            ["git", "clone", "--filter=blob:none", "--no-checkout", corpus.url, str(path)]
        )
    subprocess.call(["git", "fetch", "--tags", "--filter=blob:none", "origin"], cwd=path)
    return path


def parse_version_tag(tag: str, pattern: str) -> Tuple[int, int, int] | None:
    m = re.match(pattern, tag)
    if not m:
        return None
    try:
        return tuple(int(part) for part in m.groups()[:3])  # type: ignore[return-value]
    except ValueError:
        return None


def selected_tags(repo: Path, corpus: Corpus) -> List[str]:
    tags = []
    for raw in run(["git", "tag", "--list"], repo).splitlines():
        key = parse_version_tag(raw, corpus.tag_regex)
        if key is not None:
            tags.append((key, raw))
    tags = sorted(set(tags), key=lambda item: item[0])
    if len(tags) > corpus.max_tags:
        tags = tags[-corpus.max_tags :]
    return [tag for _, tag in tags]


def list_files(repo: Path, tag: str, corpus: Corpus) -> List[str]:
    try:
        names = run(["git", "ls-tree", "-r", "--name-only", tag], repo).splitlines()
    except subprocess.CalledProcessError:
        return []
    out = []
    for name in names:
        if not name.endswith(corpus.include):
            continue
        if "/vendor/" in name or "/node_modules/" in name or "/target/" in name:
            continue
        if corpus.kind == "kafka_json" and "message" not in name.lower() and "protocol" not in name.lower():
            continue
        if corpus.name == "apollo_federation_schema":
            lowered = name.lower()
            if (
                lowered.endswith(".mdx")
                and "schema" not in lowered
                and "federation" not in lowered
                and "directive" not in lowered
            ):
                continue
        out.append(name)
    return sorted(out)[: corpus.max_files]


def show(repo: Path, tag: str, file: str) -> str | None:
    try:
        return run(["git", "show", f"{tag}:{file}"], repo)
    except subprocess.CalledProcessError:
        return None


def wire_family(kind: str) -> str:
    kind = re.sub(r"\s+", "", kind.strip())
    if kind.startswith("map<") or kind in {"string", "bytes"}:
        return "len"
    if kind in {"double", "fixed64", "sfixed64"}:
        return "fixed64"
    if kind in {"float", "fixed32", "sfixed32"}:
        return "fixed32"
    if kind in {"int32", "int64", "uint32", "uint64", "sint32", "sint64", "bool", "enum"}:
        return "varint"
    return kind


def parse_proto(text: str) -> Dict[str, Tuple[str, str]]:
    fields = {}
    for raw in text.splitlines():
        line = raw.split("//", 1)[0]
        m = PROTO_FIELD.match(line)
        if m:
            kind, name, number = m.groups()
            fields[number] = (wire_family(kind), name)
    return fields


def thrift_family(kind: str) -> str:
    text = re.sub(r"\s+", "", kind.strip().lower())
    text = re.sub(r"<.*>", "<>", text)
    if text in {"i8", "i16", "i32", "i64", "byte", "bool"}:
        return "int"
    if text in {"double"}:
        return "float"
    if text in {"string", "binary"}:
        return "bytes"
    if text.startswith(("list<>", "set<>")):
        return "list"
    if text.startswith("map<>"):
        return "map"
    return text


def parse_thrift(text: str) -> Dict[str, Tuple[str, str]]:
    fields = {}
    for raw in text.splitlines():
        line = raw.split("//", 1)[0].split("#", 1)[0]
        m = THRIFT_FIELD.match(line)
        if m:
            number, kind, name = m.groups()
            fields[number] = (thrift_family(kind), name)
    return fields


def parse_graphql(text: str) -> Dict[str, Tuple[str, str]]:
    fields = {}
    current = ""
    for raw in text.splitlines():
        line = raw.split("#", 1)[0].strip()
        if not line:
            continue
        md = GRAPHQL_DEF.match(line)
        if md:
            current = md.group(2)
            continue
        if line.startswith("}"):
            current = ""
            continue
        if current:
            mf = GRAPHQL_FIELD.match(line)
            if mf:
                fields[f"{current}.{mf.group(1)}"] = (re.sub(r"\s+", "", mf.group(2)), mf.group(1))
    return fields


def strip_json_comments(text: str) -> str:
    out: List[str] = []
    i = 0
    in_string = False
    escaped = False
    while i < len(text):
        ch = text[i]
        nxt = text[i + 1] if i + 1 < len(text) else ""
        if in_string:
            out.append(ch)
            if escaped:
                escaped = False
            elif ch == "\\":
                escaped = True
            elif ch == '"':
                in_string = False
            i += 1
            continue
        if ch == '"':
            in_string = True
            out.append(ch)
            i += 1
            continue
        if ch == "/" and nxt == "/":
            while i < len(text) and text[i] not in "\r\n":
                i += 1
            out.append("\n")
            continue
        if ch == "/" and nxt == "*":
            i += 2
            while i + 1 < len(text) and not (text[i] == "*" and text[i + 1] == "/"):
                i += 1
            i += 2
            continue
        out.append(ch)
        i += 1
    return "".join(out)


def graphql_blocks_from_mdx(text: str) -> str:
    blocks: List[str] = []
    in_block = False
    for raw in text.splitlines():
        line = raw.strip()
        if line.startswith("```"):
            marker = line.strip("`").strip()
            lang = marker.split(None, 1)[0].split("{", 1)[0].lower() if marker else ""
            if not in_block and lang in {"graphql", "graphqls", "gql"}:
                in_block = True
                blocks.append("")
                continue
            if in_block:
                in_block = False
                blocks.append("")
                continue
        elif in_block:
            blocks.append(raw)
    return "\n".join(blocks)


def json_walk(value: object, prefix: str = "") -> Dict[str, Tuple[str, str]]:
    fields: Dict[str, Tuple[str, str]] = {}
    if isinstance(value, dict):
        name = str(value.get("name") or value.get("field") or value.get("apiKey") or "")
        typ = value.get("type") or value.get("schema") or value.get("versions") or value.get("flexibleVersions")
        if name and typ is not None:
            key = f"{prefix}.{name}" if prefix else name
            fields[key] = (str(typ), name)
            prefix = key
        for child_key in ["fields", "messages", "schemas", "properties"]:
            child = value.get(child_key)
            if isinstance(child, list):
                for item in child:
                    fields.update(json_walk(item, prefix))
            elif isinstance(child, dict):
                fields.update(json_walk(child, prefix))
    elif isinstance(value, list):
        for item in value:
            fields.update(json_walk(item, prefix))
    return fields


def parse_json_schema(text: str) -> Dict[str, Tuple[str, str]]:
    try:
        data = json.loads(strip_json_comments(text))
    except Exception:
        return {}
    return json_walk(data)


def parse_fields(kind: str, text: str) -> Dict[str, Tuple[str, str]]:
    if kind == "proto":
        return parse_proto(text)
    if kind == "thrift":
        return parse_thrift(text)
    if kind == "graphql":
        if "```" in text:
            return parse_graphql(graphql_blocks_from_mdx(text))
        return parse_graphql(text)
    if kind in {"kafka_json", "schema"}:
        json_text = strip_json_comments(text).lstrip()
        if json_text.startswith(("{", "[")):
            return parse_json_schema(text)
        if ".proto" in text[:1000]:
            return parse_proto(text)
        return parse_proto(text) or parse_graphql(text)
    return {}


def classify(old: Dict[str, Tuple[str, str]], new: Dict[str, Tuple[str, str]], keyed_by_id: bool) -> dict:
    old_keys = set(old)
    new_keys = set(new)
    added = new_keys - old_keys
    removed = old_keys - new_keys
    shared = old_keys & new_keys
    type_changes = {k for k in shared if old[k][0] != new[k][0]}
    renames = {k for k in shared if old[k][1] != new[k][1] and old[k][0] == new[k][0]} if keyed_by_id else set()
    if not added and not removed and not type_changes and not renames:
        cls = "exact"
    elif added and not removed and not type_changes and not renames:
        cls = "additive"
    elif removed and not added and not type_changes:
        cls = "removal"
    elif type_changes and not removed:
        cls = "type_change"
    elif renames and not removed and not type_changes:
        cls = "rename"
    else:
        cls = "mixed"
    denom = max(1, len(old), len(new))
    severity = min(1.0, (0.25 * len(added) + 0.9 * len(removed) + len(type_changes) + 0.5 * len(renames)) / denom)
    backward = all(k in new and old[k][0] == new[k][0] for k in old)
    return {
        "change_class": cls,
        "added": len(added),
        "removed": len(removed),
        "type_changes": len(type_changes),
        "renames": len(renames),
        "old_fields": len(old),
        "new_fields": len(new),
        "severity": severity,
        "breaking": bool(removed or type_changes or renames),
        "reader_obligation": bool(backward),
    }


def mine_corpus(repo_root: Path, corpus: Corpus) -> Tuple[List[dict], List[dict]]:
    repo = ensure_repo(repo_root, corpus)
    tags = selected_tags(repo, corpus)
    snapshots = []
    histories: Dict[str, List[Tuple[int, str, Dict[str, Tuple[str, str]]]]] = {}
    for idx, tag in enumerate(tags):
        for file in list_files(repo, tag, corpus):
            text = show(repo, tag, file)
            if text is None:
                continue
            fields = parse_fields(corpus.kind, text)
            if not fields:
                continue
            histories.setdefault(file, []).append((idx, tag, fields))
            snapshots.append(
                {
                    "corpus": corpus.name,
                    "kind": corpus.kind,
                    "tag": tag,
                    "path": file,
                    "fields": len(fields),
                }
            )
    rows = []
    keyed_by_id = corpus.kind in {"proto", "thrift"}
    for file, hist in histories.items():
        previous_change_idx = 0
        for left, right in zip(hist, hist[1:]):
            left_idx, left_tag, old = left
            right_idx, right_tag, new = right
            delta = classify(old, new, keyed_by_id)
            if delta["change_class"] == "exact":
                continue
            rows.append(
                {
                    "corpus": corpus.name,
                    "kind": corpus.kind,
                    "path": file,
                    "from_tag": left_tag,
                    "to_tag": right_tag,
                    "tag_gap": right_idx - left_idx,
                    "stable_gap": max(1, left_idx - previous_change_idx),
                    **delta,
                }
            )
            previous_change_idx = right_idx
    return rows, snapshots


def summarize(changes: pd.DataFrame, snapshots: pd.DataFrame) -> pd.DataFrame:
    rows = []
    for corpus, group in changes.groupby("corpus"):
        snap = snapshots[snapshots["corpus"] == corpus]
        n = len(group)
        rows.append(
            {
                "corpus": corpus,
                "kind": str(group["kind"].iloc[0]),
                "tags": int(snap["tag"].nunique()) if len(snap) else 0,
                "files": int(snap["path"].nunique()) if len(snap) else 0,
                "changed_transitions": n,
                "breaking_transitions": int(group["breaking"].sum()) if n else 0,
                "reader_obligation_accepts": int(group["reader_obligation"].sum()) if n else 0,
                "breaking_pct": 100.0 * float(group["breaking"].mean()) if n else 0.0,
            }
        )
    if len(changes):
        rows.append(
            {
                "corpus": "all_expanded",
                "kind": "mixed",
                "tags": int(snapshots[["corpus", "tag"]].drop_duplicates().shape[0]) if len(snapshots) else 0,
                "files": int(snapshots[["corpus", "path"]].drop_duplicates().shape[0]) if len(snapshots) else 0,
                "changed_transitions": int(len(changes)),
                "breaking_transitions": int(changes["breaking"].sum()),
                "reader_obligation_accepts": int(changes["reader_obligation"].sum()),
                "breaking_pct": 100.0 * float(changes["breaking"].mean()),
            }
        )
    return pd.DataFrame(rows)


def plot(summary: pd.DataFrame, figures: Path) -> None:
    figures.mkdir(parents=True, exist_ok=True)
    df = summary[summary["corpus"] != "all_expanded"].copy()
    if df.empty:
        return
    fig, ax = plt.subplots(figsize=(7.4, 3.0), dpi=220)
    ax.bar(df["corpus"], df["changed_transitions"], color="#2563eb", label="changed")
    ax.bar(df["corpus"], df["breaking_transitions"], color="#ef4444", label="breaking")
    ax.set_ylabel("Transitions")
    ax.set_title("Expanded breakage-heavy schema corpus")
    ax.tick_params(axis="x", rotation=25, labelsize=7)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.grid(axis="y", color="#d9dee7", linewidth=0.8, alpha=0.65)
    ax.legend(frameon=False, fontsize=8)
    fig.tight_layout()
    fig.savefig(figures / "fig_expanded_schema_corpus.png", bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--repo-root", default="data/repos")
    parser.add_argument("--results", default="results")
    parser.add_argument("--figures", default="figures")
    args = parser.parse_args()
    repo_root = Path(args.repo_root)
    all_changes: List[dict] = []
    all_snapshots: List[dict] = []
    for corpus in CORPORA:
        rows, snapshots = mine_corpus(repo_root, corpus)
        print(f"{corpus.name}: changes={len(rows)} snapshots={len(snapshots)}")
        all_changes.extend(rows)
        all_snapshots.extend(snapshots)
    changes = pd.DataFrame(all_changes)
    snapshots = pd.DataFrame(all_snapshots)
    results = Path(args.results)
    results.mkdir(parents=True, exist_ok=True)
    changes.to_csv(results / "expanded_schema_changes.csv", index=False)
    snapshots.to_csv(results / "expanded_schema_snapshots.csv", index=False)
    summary = summarize(changes, snapshots)
    summary.to_csv(results / "expanded_schema_summary.csv", index=False)
    plot(summary, Path(args.figures))
    print(summary.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/gen_tables.py <==
from __future__ import annotations

import argparse
import json
import math
from pathlib import Path

import numpy as np
import pandas as pd


LOCAL_ROWS = [
    ("Exact generated type", "both", "exact"),
    ("Reader-obligation proxy", "new writer to old reader", "backward"),
    ("Registry FULL transitive", "both directions", "full"),
]

RULE_ROWS = [
    ("Exact", "exact"),
    ("Reader-obligation proxy", "backward"),
    ("FULL transitive", "full"),
]


def tex_escape(text: str) -> str:
    return (
        text.replace("&", "\\&")
        .replace("%", "\\%")
        .replace("_", "\\_")
        .replace("#", "\\#")
    )


def write_local_table(summary: dict, paper: Path) -> None:
    n_changes = int(summary["changed_transitions"])
    table = [
        "\\begin{tabular}{@{}llrr@{}}",
        "\\toprule",
        "Rule & Direction & Accepted & Wilson 95\\%\\\\",
        "\\midrule",
    ]
    for name, direction, key in LOCAL_ROWS:
        k = int(summary[f"{key}_accept_n"])
        lo = summary[f"{key}_wilson_low_pct"]
        hi = summary[f"{key}_wilson_high_pct"]
        table.append(
                f"{tex_escape(name)} & {tex_escape(direction)} & {k}/{n_changes} & [{lo:.1f}, {hi:.1f}]\\\\"
            )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "real_history_table.tex").write_text("\n".join(table), encoding="utf-8")


def count_interval(k: int, n: int, lo: float, hi: float) -> str:
    return f"{k}/{n} [{lo:.1f}, {hi:.1f}]"


def write_funnel_table(funnel: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrrr@{}}",
        "\\toprule",
        "Ecosystem & Repo-tags & Files & Pairs & Changed & Breaking\\\\",
        "\\midrule",
    ]
    for _, row in funnel.iterrows():
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{int(row['repo_tags'])} & "
            f"{int(row['files_parsed'])} & "
            f"{int(row['comparable_pairs'])} & "
            f"{int(row['changed_transitions'])} & "
            f"{int(row['breaking_transitions'])}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "funnel_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_ecosystem_table(ecosystems: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrr@{}}",
        "\\toprule",
        "Ecosystem & Breaking & Reader-obligation & FULL\\\\",
        " & Wilson 95\\% & Wilson 95\\% & Wilson 95\\%\\\\",
        "\\midrule",
    ]
    for _, row in ecosystems.iterrows():
        n = int(row["changed_transitions"])
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{count_interval(int(row['breaking_transitions']), n, row['breaking_wilson_low_pct'], row['breaking_wilson_high_pct'])} & "
            f"{count_interval(int(row['backward_accept_n']), n, row['backward_wilson_low_pct'], row['backward_wilson_high_pct'])} & "
            f"{count_interval(int(row['full_accept_n']), n, row['full_wilson_low_pct'], row['full_wilson_high_pct'])}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "ecosystem_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_power_table(homogeneity: pd.DataFrame, power: pd.DataFrame, paper: Path) -> None:
    def short_scale(value: str) -> str:
        return {
            "percentage-point ecosystem gap": "pp ecosystem gap",
            "final-frequency points": "final freq. pts",
            "Cramer's V": "Cramer's V",
        }.get(value, value)

    table = [
        "\\begin{tabular}{@{}lrrrl@{}}",
        "\\toprule",
        "Check & $p$ & Holm $p$ & 80\\% MDE & Scale\\\\",
        "\\midrule",
    ]
    for _, row in homogeneity.iterrows():
        table.append(
            f"{tex_escape(str(row['test']))} & "
            f"{float(row['p_value']):.3f} & "
            f"{float(row['holm_p']):.3f} & "
            f"{float(row['mde_80']):.1f} & "
            f"{tex_escape(short_scale(str(row['scale'])))}\\\\"
        )
    for _, row in power.iterrows():
        table.append(
            f"{tex_escape(str(row['comparison']))} & "
            f"{float(row['p_value']):.3f} & "
            f"{float(row['holm_p']):.3f} & "
            f"{float(row['mde_80']):.2f} & "
            f"{tex_escape(short_scale(str(row['scale'])))}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "power_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_graph_table(summary: dict, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrr@{}}",
        "\\toprule",
        "Rule & Components & Removed edges & Giant (\\%)\\\\",
        "\\midrule",
    ]
    for name, key in RULE_ROWS:
        table.append(
            f"{tex_escape(name)} & "
            f"{summary[f'graph_{key}_mean_components']:.2f} & "
            f"{summary[f'graph_{key}_mean_removed_edges']:.2f} & "
            f"{summary[f'graph_{key}_mean_giant_pct']:.1f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "real_graph_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_adoption_table(summary: dict, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrr@{}}",
        "\\toprule",
        "Rule & Final freq. & Fixation (\\%) & Mean selection\\\\",
        "\\midrule",
        (
            f"Neutral drift & "
            f"{summary['adopt_neutral_mean_final_freq']:.2f} & "
            f"{summary['adopt_neutral_fixation_pct']:.1f} & "
            f"{summary['adopt_neutral_mean_selection']:.2f}\\\\"
        ),
    ]
    for name, key in RULE_ROWS:
        table.append(
            f"{tex_escape(name)} & "
            f"{summary[f'adopt_{key}_mean_final_freq']:.2f} & "
            f"{summary[f'adopt_{key}_fixation_pct']:.1f} & "
            f"{summary[f'adopt_{key}_mean_selection']:.2f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "adoption_table.tex").write_text("\n".join(table), encoding="utf-8")


def pct(value: float) -> str:
    return f"{100.0 * value:.1f}"


def write_registry_scale_table(registry: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrrr@{}}",
        "\\toprule",
        "Ecosystem & Roots & Nodes & Edges & Checked & Latest rejects\\\\",
        "\\midrule",
    ]
    for _, row in registry.iterrows():
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{int(row['root_packages'])} & "
            f"{int(row['graph_nodes'])} & "
            f"{int(row['dependency_edges'])} & "
            f"{int(row['checked_edges'])} & "
            f"{int(row['resolver_incompatible_edges'])} ({float(row['resolver_incompatible_pct']):.1f}\\%)\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "registry_scale_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_expanded_schema_table(summary: pd.DataFrame, paper: Path) -> None:
    df = summary[summary["corpus"] != "all_expanded"].copy()
    table = [
        "\\begin{tabular}{@{}llrrrr@{}}",
        "\\toprule",
        "Corpus & Kind & Tags & Files & Changed & Breaking\\\\",
        "\\midrule",
    ]
    for _, row in df.iterrows():
        table.append(
            f"{tex_escape(str(row['corpus']).replace('_', ' '))} & "
            f"{tex_escape(str(row['kind']))} & "
            f"{int(row['tags'])} & "
            f"{int(row['files'])} & "
            f"{int(row['changed_transitions'])} & "
            f"{int(row['breaking_transitions'])}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "expanded_schema_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_downstream_table(summary: pd.DataFrame, paper: Path) -> None:
    if summary.empty:
        table = ["\\begin{tabular}{@{}lrrrr@{}}", "\\toprule", "Ecosystem & Tested & Conflicts & OK/mediated & Other\\\\", "\\midrule", "\\bottomrule", "\\end{tabular}", ""]
        (paper / "downstream_validation_table.tex").write_text("\n".join(table), encoding="utf-8")
        return
    pivot = summary.pivot_table(index="ecosystem", columns="status", values="n", aggfunc="sum", fill_value=0)
    ecosystems = list(pivot.index)
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Ecosystem & Tested & Conflicts & OK/mediated & Other\\\\",
        "\\midrule",
    ]
    ok_statuses = ["install_plan_ok", "install_plan_ok_or_multiversion", "install_plan_ok_or_mediation"]
    for ecosystem in ecosystems:
        row = pivot.loc[ecosystem]
        tested = int(row.sum())
        conflicts = int(row.get("resolver_conflict", 0))
        ok = int(sum(row.get(status, 0) for status in ok_statuses))
        other = tested - conflicts - ok
        table.append(f"{tex_escape(str(ecosystem))} & {tested} & {conflicts} & {ok} & {other}\\\\")
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "downstream_validation_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_downstream_rates_table(rates: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrrr@{}}",
        "\\toprule",
        "Ecosystem & Attempted & Clean & Conflicts & Wilson 95\\% & Excluded\\\\",
        "\\midrule",
    ]
    for _, row in rates.iterrows():
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{int(row['attempted'])} & "
            f"{int(row['tested'])} & "
            f"{int(row['conflicts'])} ({float(row['conflict_pct']):.1f}\\%) & "
            f"[{float(row['conflict_wilson_low_pct']):.1f}, {float(row['conflict_wilson_high_pct']):.1f}] & "
            f"{int(row['excluded_unclean'])}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "downstream_validation_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_proto_checker_table(metrics: pd.DataFrame, paper: Path) -> None:
    keep = [
        "field-diff breaking heuristic",
        "registry backward rejects",
        "registry full rejects",
        "DDS-XTypes rejects",
    ]
    metrics = metrics[metrics["rule"].isin(keep)].copy()
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Rule vs. buf & Precision & Recall & F1 & FP/FN\\\\",
        "\\midrule",
    ]
    for _, row in metrics.iterrows():
        table.append(
            f"{tex_escape(str(row['rule']))} & "
            f"{float(row['precision']):.2f} & "
            f"{float(row['recall']):.2f} & "
            f"{float(row['f1']):.2f} & "
            f"{int(row['fp'])}/{int(row['fn'])}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "proto_checker_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_evolution_sensitivity_table(tests: pd.DataFrame, paper: Path) -> None:
    if tests.empty:
        table = ["\\begin{tabular}{@{}lrrr@{}}", "\\toprule", "Mode & Mean $\\Delta f$ & Detections & Settings\\\\", "\\midrule", "\\bottomrule", "\\end{tabular}", ""]
        (paper / "evolution_sensitivity_table.tex").write_text("\n".join(table), encoding="utf-8")
        return
    subset = tests[(tests["case"] == "strong_positive") & (tests["floor"].round(4) == 0.02)].copy()
    table = [
        "\\begin{tabular}{@{}lrrr@{}}",
        "\\toprule",
        "Update mode & Mean $\\Delta f$ & Detections & Settings\\\\",
        "\\midrule",
    ]
    for mode, group in subset.groupby("mode"):
        detections = int(group["detected_0_05"].sum())
        settings = int(len(group))
        table.append(
            f"{tex_escape(str(mode).replace('_', ' '))} & "
            f"{float(group['mean_delta_frequency'].mean()):.3f} & "
            f"{detections} & {settings}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "evolution_sensitivity_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_registry_drift_table(summary: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrrr@{}}",
        "\\toprule",
        "Ecosystem & Edges & Latest & Previous & Historical & Latest-prev.\\\\",
        "\\midrule",
    ]
    for _, row in summary.iterrows():
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{int(row['edges'])} & "
            f"{float(row['latest_reject_pct']):.1f}\\% & "
            f"{float(row['previous_release_reject_pct']):.1f}\\% & "
            f"{float(row['historical_release_reject_pct']):.1f}\\% & "
            f"{float(row['latest_minus_previous_pct']):.1f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "registry_drift_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_observed_selection_table(tests: pd.DataFrame, paper: Path) -> None:
    subset = tests[tests["floor"].round(4) == 0.02].copy()
    table = [
        "\\begin{tabular}{@{}lrrr@{}}",
        "\\toprule",
        "Update mode & Mean $\\Delta f$ & Detections & Settings\\\\",
        "\\midrule",
    ]
    for mode, group in subset.groupby("mode"):
        table.append(
            f"{tex_escape(str(mode).replace('_', ' '))} & "
            f"{float(group['mean_delta_frequency'].mean()):.3f} & "
            f"{int(group['detected_0_05'].sum())} & "
            f"{int(len(group))}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "registry_observed_selection_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_ros_xtypes_table(summary: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Corpus & Rows & XTypes accepts & Proxy accepts & Match\\\\",
        "\\midrule",
    ]
    for _, row in summary.iterrows():
        table.append(
            f"{tex_escape(str(row['repo']))} & "
            f"{int(row['rows'])} & "
            f"{int(row['xtypes_backward_accepts'])} & "
            f"{int(row['proxy_accepts'])} & "
            f"{float(row['match_pct']):.1f}\\%\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "ros_xtypes_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_history_registry_bridge_table(tests: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Ecosystem & Linked edges & Linked reject & Other reject & $p$\\\\",
        "\\midrule",
    ]
    for _, row in tests.iterrows():
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{int(row['linked_edges'])} & "
            f"{float(row['linked_reject_pct']):.1f}\\% & "
            f"{float(row['unlinked_reject_pct']):.1f}\\% & "
            f"{float(row['p_value']):.3g}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "history_registry_bridge_table.tex").write_text("\n".join(table), encoding="utf-8")


def write_calibration_gate_table(calibration: pd.DataFrame, paper: Path) -> None:
    labels = {
        "buf_observed_file": "Observed Buf-WIRE",
        "buf_wire_conformance": "Buf-WIRE conformance",
        "ros_xtypes_independent_states": "XTypes independent states",
        "pooled_buf_xtypes": "Empirical pooled",
    }
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Calibration & $n$ & Reject PPV & Accept NPV & Gate\\\\",
        "\\midrule",
    ]
    for key, label in labels.items():
        rows = calibration[calibration["calibration"] == key]
        if rows.empty:
            continue
        row = rows.iloc[0]
        n = int(row["tp"] + row["fp"] + row["tn"] + row["fn"])
        gate = "pass" if bool(row["accept_analysis_enabled"]) else "closed"
        table.append(
            f"{tex_escape(label)} & {n} & "
            f"{float(row['ppv_reject']):.2f} & "
            f"{float(row['npv_accept']):.2f} & {gate}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "calibration_gate_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_selection_fixation_table(
    selection: pd.DataFrame, fixation: pd.DataFrame, paper: Path
) -> None:
    observed = fixation[fixation["topology"] == "observed"].copy()
    data = selection.merge(observed, on="ecosystem", suffixes=("", "_fix"))
    order = ["npm", "maven", "pypi", "cargo"]
    data["order"] = data["ecosystem"].map({name: idx for idx, name in enumerate(order)})
    data = data.sort_values("order")
    table = [
        "\\begin{tabular}{@{}lrrrl@{}}",
        "\\toprule",
        "Ecosystem & Resolver $s$ [95\\%] & Forward $\\rho(s,G)$ [95\\%] & Neutral $1/N$ & Regime\\\\",
        "\\midrule",
    ]
    for _, row in data.iterrows():
        regime = (
            "near-neutral"
            if float(row["selection_s_low"]) <= 0.0 <= float(row["selection_s_high"])
            else "suppression"
        )
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{float(row['selection_s']):.3f} "
            f"[{float(row['selection_s_low']):.3f}, {float(row['selection_s_high']):.3f}] & "
            f"{float(row['fixation_probability']):.5f} "
            f"[{float(row['fixation_low']):.5f}, {float(row['fixation_high']):.5f}] & "
            f"{float(row['neutral_probability']):.5f} & {regime}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "selection_fixation_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_structure_condition_table(
    structure: pd.DataFrame, classifications: pd.DataFrame, paper: Path
) -> None:
    deltas = classifications.copy()
    if not deltas.empty:
        deltas["delta_rho_vs_null_median"] = (
            deltas["observed_selection_response"] - deltas["null_response_median"]
        )
        labels = {
            "degree_null": "degree",
            "clustering_null": "cluster",
            "bipartite_configuration_null": "c/p",
        }
        deltas["short_null"] = deltas["null_topology"].map(labels)
    table = [
        "\\begin{tabular}{@{}lrrrrrr@{}}",
        "\\toprule",
        "Ecosystem & $N$ & $\\bar{k}$ & Allen $(b/c)^*$ & $\\Delta\\rho_{deg}$ & $\\Delta\\rho_{clust}$ & $\\Delta\\rho_{c/p}$\\\\",
        "\\midrule",
    ]
    for _, row in structure.iterrows():
        threshold = (
            f"{float(row['allen_bc_threshold']):.2f}"
            if math.isfinite(float(row["allen_bc_threshold"]))
            else "$\\infty$"
        )
        eco_deltas = (
            deltas[deltas["ecosystem"] == row["ecosystem"]].set_index("short_null")
            if not deltas.empty
            else pd.DataFrame()
        )
        def delta_cell(name: str) -> str:
            if eco_deltas.empty or name not in eco_deltas.index:
                return ""
            return f"{float(eco_deltas.loc[name, 'delta_rho_vs_null_median']):.5f}"
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & "
            f"{int(row['nodes'])} & {float(row['mean_degree']):.2f} & "
            f"{threshold} & {delta_cell('degree')} & "
            f"{delta_cell('cluster')} & {delta_cell('c/p')}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "structure_condition_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_trajectory_prediction_table(
    predictions: pd.DataFrame, metrics: pd.DataFrame, paper: Path
) -> None:
    if not metrics.empty:
        labels = {
            "age_only": "Age-only",
            "resolver_directional": "Resolver-directional",
            "inverse_directional": "Checker-direction",
        }
        order = ["age_only", "resolver_directional", "inverse_directional"]
        data = metrics.copy()
        data["order"] = data["model"].map({name: idx for idx, name in enumerate(order)})
        data = data.sort_values("order")
        table = [
            "\\begin{tabular}{@{}lrrrr@{}}",
            "\\toprule",
            "Held-out model & Rows & MAE & Final MAE & Direction-gap MAE\\\\",
            "\\midrule",
        ]
        for _, row in data.iterrows():
            table.append(
                f"{labels.get(str(row['model']), tex_escape(str(row['model'])))} & "
                f"{int(row['prediction_rows'])} & "
                f"{float(row['mean_absolute_error']):.2f} & "
                f"{float(row['final_horizon_mae']):.2f} & "
                f"{float(row['direction_gap_mae']):.2f}\\\\"
            )
        table += ["\\bottomrule", "\\end{tabular}", ""]
        (paper / "trajectory_prediction_table.tex").write_text(
            "\n".join(table), encoding="utf-8"
        )
        return

    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Held-out ecosystem & Lineages & Observed final & Resolver-$s$ & Time-only\\\\",
        "\\midrule",
    ]
    if not predictions.empty:
        final = (
            predictions.sort_values("horizon_days")
            .groupby(["held_out_ecosystem", "model"])
            .tail(1)
        )
        for ecosystem in ["npm", "maven", "pypi", "cargo"]:
            group = final[final["held_out_ecosystem"] == ecosystem]
            if group.empty:
                continue
            observed = group.iloc[0]
            resolver = group[group["model"] == "resolver_selection"]
            time_only = group[group["model"] == "time_only"]
            table.append(
                f"{tex_escape(ecosystem)} & {int(observed['trajectories'])} & "
                f"{float(observed['observed_frequency']):.2f} & "
                f"{float(resolver['predicted_frequency'].iloc[0]):.2f} & "
                f"{float(time_only['predicted_frequency'].iloc[0]):.2f}\\\\"
            )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "trajectory_prediction_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_inverse_selection_table(inverse: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Ecosystem & Provider/consumer lineages & $\\hat{s}_{check}$ [95\\%] & $|s_{resolver}|$ & $|s_{pop}|$\\\\",
        "\\midrule",
    ]
    for ecosystem in ["npm", "maven", "pypi", "cargo"]:
        group = inverse[inverse["ecosystem"] == ecosystem]
        if group.empty:
            continue
        row = group.iloc[0]
        table.append(
            f"{tex_escape(ecosystem)} & "
            f"{int(row['provider_favored_lineages'])}/{int(row['consumer_favored_lineages'])} & "
            f"{float(row['inverse_direction_s']):.2f} "
            f"[{float(row['inverse_direction_s_low']):.2f}, {float(row['inverse_direction_s_high']):.2f}] & "
            f"{float(row['resolver_boundary_penalty']):.3f} & "
            f"{float(row['resolver_population_penalty']):.3f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "directional_inverse_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_permutation_table(permutation: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Model & Observed gap MAE & Null median & Null 95\\% & $p_{perm}$\\\\",
        "\\midrule",
    ]
    labels = {
        "age_only": "Age-only",
        "resolver_directional": "Resolver-directional",
        "inverse_directional": "Checker-direction",
    }
    for model in ["age_only", "resolver_directional", "inverse_directional"]:
        group = permutation[permutation["model"] == model]
        if group.empty:
            continue
        row = group.iloc[0]
        table.append(
            f"{labels.get(model, tex_escape(model))} & "
            f"{float(row['observed_direction_gap_mae']):.2f} & "
            f"{float(row['null_direction_gap_median']):.2f} & "
            f"[{float(row['null_direction_gap_low']):.2f}, "
            f"{float(row['null_direction_gap_high']):.2f}] & "
            f"{float(row['permutation_p_gap_le_observed']):.3f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "direction_permutation_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_temporal_flip_table(metrics: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrrrr@{}}",
        "\\toprule",
        "Model & Candidates & Flips & Brier & AUC & Top-half flip\\\\",
        "\\midrule",
    ]
    labels = {
        "age_only": "Age-only",
        "resolver_channel": "Resolver-channel",
        "checker_direction": "Checker-direction",
    }
    for model in ["age_only", "resolver_channel", "checker_direction"]:
        group = metrics[metrics["model"] == model]
        if group.empty:
            continue
        row = group.iloc[0]
        table.append(
            f"{labels.get(model, tex_escape(model))} & "
            f"{int(row['candidate_lineages'])} & {int(row['flips'])} & "
            f"{float(row['brier']):.2f} & {float(row['auc']):.2f} & "
            f"{float(row['top_half_flip_rate']):.2f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "temporal_flip_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_hierarchical_consistency_table(consistency: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}lrrr@{}}",
        "\\toprule",
        "Quantity & Median & 95\\% interval & Posterior probability\\\\",
        "\\midrule",
    ]
    if not consistency.empty:
        row = consistency.iloc[0]
        table.append(
            f"Coupling slope $\\beta$ & {float(row['beta_median']):.2f} & "
            f"[{float(row['beta_low']):.2f}, {float(row['beta_high']):.2f}] & "
            f"$P(\\beta>0)={float(row['posterior_probability_beta_gt_0']):.2f}$\\\\"
        )
        table.append(
            f"Residual heterogeneity $\\tau$ & {float(row['tau_median']):.2f} & "
            f"[{float(row['tau_low']):.2f}, {float(row['tau_high']):.2f}] & "
            f"$P(\\tau<0.5)={float(row['posterior_probability_tau_lt_0_5']):.2f}$\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "hierarchical_consistency_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_maintenance_recency_table(recency: pd.DataFrame, paper: Path) -> None:
    table = [
        "\\begin{tabular}{@{}llrrr@{}}",
        "\\toprule",
        "Ecosystem & Provider recency & Lineages & Provider-favored & Admit freq.\\\\",
        "\\midrule",
    ]
    if not recency.empty:
        recency = recency.sort_values(["ecosystem", "provider_recency_class"])
        for _, row in recency.iterrows():
            table.append(
                f"{tex_escape(str(row['ecosystem']))} & "
                f"{tex_escape(str(row['provider_recency_class']).replace('_', ' '))} & "
                f"{int(row['lineages'])} & "
                f"{int(row['provider_favored_lineages'])} & "
                f"{float(row['admitting_frequency']):.2f}\\\\"
            )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "maintenance_recency_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_selection_sensitivity_table(
    intention: pd.DataFrame, ppv: pd.DataFrame, paper: Path
) -> None:
    data = intention[intention["ecosystem"] != "all"].merge(
        ppv[
            [
                "ecosystem",
                "boundary_selection_s",
                "ppv_adjusted_selection_s",
            ]
        ],
        on="ecosystem",
        how="left",
    )
    order = ["npm", "maven", "pypi", "cargo"]
    data["order"] = data["ecosystem"].map({name: idx for idx, name in enumerate(order)})
    data = data.sort_values("order")
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Ecosystem & Attempted & Clean conflict & ITT conflict bounds & PPV-adjusted $s$\\\\",
        "\\midrule",
    ]
    for _, row in data.iterrows():
        table.append(
            f"{tex_escape(str(row['ecosystem']))} & {int(row['attempted'])} & "
            f"{float(row['clean_conflict_pct']):.1f}\\% & "
            f"{float(row['intention_lower_conflict_pct']):.1f}--"
            f"{float(row['intention_upper_conflict_pct']):.1f}\\% & "
            f"{float(row['ppv_adjusted_selection_s']):.2f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "selection_sensitivity_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def write_fixation_power_table(power: pd.DataFrame, paper: Path) -> None:
    data = power[power["registry_ecosystem"].fillna("").astype(bool)].copy()
    table = [
        "\\begin{tabular}{@{}lrrrr@{}}",
        "\\toprule",
        "Ecosystem & $N$ & Trajectories & MDE $s>0$ & MDE $s<0$\\\\",
        "\\midrule",
    ]
    for _, row in data.iterrows():
        table.append(
            f"{tex_escape(str(row['registry_ecosystem']))} & "
            f"{int(row['nodes'])} & {int(row['trajectory_replicates'])} & "
            f"{float(row['mde_positive_s_80']):.4f} & "
            f"{float(row['mde_negative_s_80']):.4f}\\\\"
        )
    table += ["\\bottomrule", "\\end{tabular}", ""]
    (paper / "fixation_power_table.tex").write_text(
        "\n".join(table), encoding="utf-8"
    )


def extra_numbers(results: Path) -> dict:
    out: dict[str, int | float] = {}
    registry_path = results / "registry_graph_summary.csv"
    if registry_path.exists():
        registry = pd.read_csv(registry_path)
        all_row = registry[registry["ecosystem"] == "all"].iloc[0]
        out.update(
            {
                "RegistryRootPackages": int(all_row["root_packages"]),
                "RegistryGraphNodes": int(all_row["graph_nodes"]),
                "RegistryDependencyEdges": int(all_row["dependency_edges"]),
                "RegistryCheckedEdges": int(all_row["checked_edges"]),
                "RegistryRejectEdges": int(all_row["resolver_incompatible_edges"]),
                "RegistryRejectPct": float(all_row["resolver_incompatible_pct"]),
            }
        )
    downstream_path = results / "downstream_validation_summary.csv"
    if downstream_path.exists():
        downstream = pd.read_csv(downstream_path)
        out["DownstreamValidated"] = int(downstream["n"].sum()) if not downstream.empty else 0
        out["DownstreamConflicts"] = int(downstream[downstream["status"] == "resolver_conflict"]["n"].sum()) if not downstream.empty else 0
    downstream_full_path = results / "downstream_validation.csv"
    if downstream_full_path.exists():
        down = pd.read_csv(downstream_full_path)
        out["DownstreamTotalProbes"] = int(len(down))
        if "sample_frame" in down:
            out["DownstreamRejectedProbes"] = int((down["sample_frame"] == "latest_reject").sum())
            out["DownstreamCalibrationProbes"] = int((down["sample_frame"] == "checker_accept_calibration").sum())
        if "clean_outcome" in down:
            out["DownstreamCleanProbes"] = int((down["clean_outcome"] != "unclean").sum())
    downstream_rates_path = results / "downstream_validation_rates.csv"
    if downstream_rates_path.exists():
        rates = pd.read_csv(downstream_rates_path)
        out["DownstreamRejectedAttempted"] = int(rates["attempted"].sum()) if not rates.empty else 0
        out["DownstreamRejectedClean"] = int(rates["tested"].sum()) if not rates.empty else 0
        out["DownstreamRejectedExcluded"] = int(rates["excluded_unclean"].sum()) if not rates.empty else 0
        out["DownstreamRejectedConflicts"] = int(rates["conflicts"].sum()) if not rates.empty else 0
        out["DownstreamConflictPct"] = float(100.0 * rates["conflicts"].sum() / max(1, rates["tested"].sum())) if not rates.empty else 0.0
    downstream_confusion_path = results / "downstream_validation_confusion.csv"
    if downstream_confusion_path.exists():
        confusion = pd.read_csv(downstream_confusion_path)
        for _, row in confusion.iterrows():
            prefix = "DeclaredReject" if row["declared_checker"] == "declared_reject" else "DeclaredAccept"
            out[f"{prefix}ActualConflict"] = int(row["actual_conflict"])
            out[f"{prefix}ActualOk"] = int(row["actual_ok"])
            out[f"{prefix}CleanTotal"] = int(row["clean_total"])
    downstream_tests_path = results / "downstream_validation_tests.csv"
    if downstream_tests_path.exists():
        tests = pd.read_csv(downstream_tests_path)
        if not tests.empty:
            out["DownstreamHeterogeneityP"] = float(tests["p_value"].iloc[0])
    proto_path = results / "proto_ground_truth.csv"
    metrics_path = results / "proto_checker_metrics.csv"
    if proto_path.exists():
        proto = pd.read_csv(proto_path)
        out["ProtoGroundTruthRows"] = int(len(proto))
        out["ProtoBufBreakingFiles"] = int(proto["buf_breaking_file"].sum())
    if metrics_path.exists():
        metrics = pd.read_csv(metrics_path)
        best = float(metrics["f1"].max()) if not metrics.empty else 0.0
        out["ProtoBestFOne"] = best
    drift_path = results / "registry_drift_baseline_summary.csv"
    if drift_path.exists():
        drift = pd.read_csv(drift_path)
        row = drift[drift["ecosystem"] == "all"].iloc[0]
        out["DriftLatestRejectPct"] = float(row["latest_reject_pct"])
        out["DriftPreviousRejectPct"] = float(row["previous_release_reject_pct"])
        out["DriftHistoricalRejectPct"] = float(row["historical_release_reject_pct"])
        out["DriftLatestMinusPreviousPct"] = float(row["latest_minus_previous_pct"])
    xtypes_path = results / "ros_xtypes_ground_truth_summary.csv"
    if xtypes_path.exists():
        xtypes = pd.read_csv(xtypes_path)
        row = xtypes[xtypes["repo"] == "all_ros2"].iloc[0]
        out["RosXTypesRows"] = int(row["rows"])
        out["RosXTypesAccepts"] = int(row["xtypes_backward_accepts"])
        out["RosXTypesMatchPct"] = float(row["match_pct"])
    bridge_path = results / "history_registry_bridge_tests.csv"
    if bridge_path.exists():
        bridge = pd.read_csv(bridge_path)
        row = bridge[bridge["ecosystem"] == "all"].iloc[0]
        out["BridgeLinkedEdges"] = int(row["linked_edges"])
        out["BridgeLinkedRejectPct"] = float(row["linked_reject_pct"])
        out["BridgeUnlinkedRejectPct"] = float(row["unlinked_reject_pct"])
        out["BridgeP"] = float(row["p_value"])
    expanded_path = results / "expanded_schema_summary.csv"
    if expanded_path.exists():
        expanded = pd.read_csv(expanded_path)
        row = expanded[expanded["corpus"] == "all_expanded"].iloc[0]
        out["ExpandedSchemaChanges"] = int(row["changed_transitions"])
        out["ExpandedSchemaBreaking"] = int(row["breaking_transitions"])
        out["ExpandedSchemaFiles"] = int(row["files"])
        out["ExpandedSchemaTags"] = int(row["tags"])
        out["ExpandedSchemaBreakingPct"] = float(row["breaking_pct"])
        out["TotalChangedTransitions"] = int(out.get("RealChanges", 0)) + int(row["changed_transitions"])
        out["TotalBreakingTransitions"] = int(out.get("RealBreaking", 0)) + int(row["breaking_transitions"])
    calibration_path = results / "classifier_calibration.csv"
    if calibration_path.exists():
        cal = pd.read_csv(calibration_path)
        row = cal[cal["calibration"] == "pooled_buf_xtypes"].iloc[0]
        out["ClassifierPooledPpv"] = float(100.0 * row["ppv_reject"])
        out["ClassifierPooledNpv"] = float(100.0 * row["npv_accept"])
    budget_path = results / "classifier_error_budget.csv"
    if budget_path.exists():
        budget = pd.read_csv(budget_path)
        row = budget[(budget["calibration"] == "pooled_buf_xtypes") & (budget["target"] == "graph_reachability_backward")].iloc[0]
        out["ErrorBudgetGraphBackwardMeanRejects"] = float(row["bootstrap_mean_rejected_providers"])
        out["ErrorBudgetGraphBackwardLowRejects"] = float(row["bootstrap_low_rejected_providers"])
        out["ErrorBudgetGraphBackwardHighRejects"] = float(row["bootstrap_high_rejected_providers"])
        row = budget[(budget["calibration"] == "pooled_buf_xtypes") & (budget["target"] == "adoption_backward")].iloc[0]
        out["ErrorBudgetAdoptBackwardAcceptLowPct"] = float(100.0 * row["bootstrap_low_accept_rate"])
        out["ErrorBudgetAdoptBackwardAcceptHighPct"] = float(100.0 * row["bootstrap_high_accept_rate"])
    selection_path = results / "resolver_selection_coefficients.csv"
    if selection_path.exists():
        selection = pd.read_csv(selection_path)
        for _, row in selection.iterrows():
            key = str(row["ecosystem"]).capitalize()
            out[f"ResolverSelection{key}"] = float(row["selection_s"])
            out[f"ResolverSelection{key}Low"] = float(row["selection_s_low"])
            out[f"ResolverSelection{key}High"] = float(row["selection_s_high"])
    fixation_path = results / "resolver_fixation_summary.csv"
    if fixation_path.exists():
        fixation = pd.read_csv(fixation_path)
        selection_for_fixation = (
            pd.read_csv(selection_path)
            if selection_path.exists()
            else pd.DataFrame()
        )
        selection_interval = (
            selection_for_fixation.set_index("ecosystem")
            if not selection_for_fixation.empty
            else pd.DataFrame()
        )
        observed = fixation[fixation["topology"] == "observed"]
        significant = 0
        for _, row in observed.iterrows():
            key = str(row["ecosystem"]).capitalize()
            out[f"Fixation{key}"] = float(row["fixation_probability"])
            out[f"FixationNeutral{key}"] = float(row["neutral_probability"])
            selection_excludes_zero = True
            if not selection_interval.empty and row["ecosystem"] in selection_interval.index:
                selected = selection_interval.loc[row["ecosystem"]]
                selection_excludes_zero = not (
                    float(selected["selection_s_low"])
                    <= 0.0
                    <= float(selected["selection_s_high"])
                )
            if selection_excludes_zero and not (
                float(row["fixation_low"])
                <= float(row["neutral_probability"])
                <= float(row["fixation_high"])
            ):
                significant += 1
        out["FixationSignificantEcosystems"] = significant
    structure_path = results / "graph_structure_coefficients.csv"
    if structure_path.exists():
        structure = pd.read_csv(structure_path)
        out["AllenFiniteEcosystems"] = int(
            np.isfinite(structure["allen_bc_threshold"]).sum()
        )
    classification_path = results / "resolver_topology_classification.csv"
    if classification_path.exists():
        classification = pd.read_csv(classification_path)
        out["TopologyComparisons"] = int(len(classification))
        out["TopologyNullConsistent"] = int(
            (classification["classification"] == "null-consistent").sum()
        )
    conformance_path = results / "proto_conformance_ground_truth.csv"
    if conformance_path.exists():
        conformance = pd.read_csv(conformance_path)
        out["ProtoConformanceRows"] = int(len(conformance))
        out["ProtoConformanceMatches"] = int(
            (
                (~conformance["registry_backward"].astype(bool))
                == conformance["buf_breaking_file"].astype(bool)
            ).sum()
        )
    trajectory_path = results / "registry_adoption_prediction_cv.csv"
    if trajectory_path.exists():
        trajectory = pd.read_csv(trajectory_path)
        if not trajectory.empty:
            metrics_path = results / "directional_adoption_model_metrics.csv"
            if metrics_path.exists():
                metrics = pd.read_csv(metrics_path)
                out["TrajectoryEcosystems"] = int(
                    trajectory["held_out_ecosystem"].nunique()
                )
                out["DirectionalPredictionRows"] = int(
                    metrics["prediction_rows"].max()
                )
                for _, row in metrics.iterrows():
                    key = {
                        "age_only": "AgeOnly",
                        "resolver_directional": "ResolverDirectional",
                        "inverse_directional": "InverseDirectional",
                    }.get(str(row["model"]))
                    if key:
                        out[f"Trajectory{key}Mae"] = float(
                            row["mean_absolute_error"]
                        )
                        out[f"Trajectory{key}FinalMae"] = float(
                            row["final_horizon_mae"]
                        )
                        out[f"Trajectory{key}GapMae"] = float(
                            row["direction_gap_mae"]
                        )
                        out[f"Trajectory{key}MeanPredictedGap"] = float(
                            row["mean_predicted_direction_gap"]
                        )
                if not metrics.empty:
                    out["DirectionalGapRows"] = int(
                        metrics["direction_gap_rows"].max()
                    )
                    out["DirectionalObservedGap"] = float(
                        metrics["mean_observed_direction_gap"].dropna().iloc[0]
                    )
            else:
                final = (
                    trajectory.sort_values("horizon_days")
                    .groupby(["held_out_ecosystem", "model"])
                    .tail(1)
                )
                final["absolute_error"] = (
                    final["predicted_frequency"] - final["observed_frequency"]
                ).abs()
                resolver = final[final["model"] == "resolver_selection"]
                time_only = final[final["model"] == "time_only"]
                out["TrajectoryEcosystems"] = int(
                    resolver["held_out_ecosystem"].nunique()
                )
                out["TrajectoryResolverMae"] = float(
                    resolver["absolute_error"].mean()
                )
                out["TrajectoryTimeOnlyMae"] = float(
                    time_only["absolute_error"].mean()
                )
    population_selection_path = (
        results / "population_selection_coefficients.csv"
    )
    if population_selection_path.exists():
        population_selection = pd.read_csv(population_selection_path)
        for _, row in population_selection.iterrows():
            key = str(row["ecosystem"]).capitalize()
            out[f"PopulationSelection{key}"] = float(row["selection_s"])
            out[f"BoundaryExposure{key}Pct"] = float(
                100.0 * row["boundary_exposure"]
            )
    trajectory_rows_path = results / "registry_adoption_trajectory_rows.csv"
    if trajectory_rows_path.exists():
        trajectory_rows = pd.read_csv(trajectory_rows_path)
        out["TrajectoryRows"] = int(len(trajectory_rows))
        out["TrajectoryLineages"] = int(
            trajectory_rows["trajectory_id"].nunique()
        )
        if "boundary_direction" in trajectory_rows:
            out["ProviderFavoredLineages"] = int(
                trajectory_rows[
                    trajectory_rows["boundary_direction"] == "provider_favored"
                ]["trajectory_id"].nunique()
            )
            out["ConsumerFavoredLineages"] = int(
                trajectory_rows[
                    trajectory_rows["boundary_direction"] == "consumer_favored"
                ]["trajectory_id"].nunique()
            )
    inverse_path = results / "directional_inverse_selection.csv"
    if inverse_path.exists():
        inverse = pd.read_csv(inverse_path)
        out["InverseSelectionEcosystems"] = int(len(inverse))
    permutation_path = results / "direction_permutation_summary.csv"
    if permutation_path.exists():
        permutation = pd.read_csv(permutation_path)
        checker = permutation[permutation["model"] == "inverse_directional"]
        if not checker.empty:
            row = checker.iloc[0]
            out["PermutationReplicates"] = int(row["permutations"])
            out["CheckerDirectionObservedGapMae"] = float(
                row["observed_direction_gap_mae"]
            )
            out["CheckerDirectionNullGapMedian"] = float(
                row["null_direction_gap_median"]
            )
            out["CheckerDirectionPermutationP"] = float(
                row["permutation_p_gap_le_observed"]
            )
    temporal_path = results / "temporal_flip_prediction_metrics.csv"
    if temporal_path.exists():
        temporal = pd.read_csv(temporal_path)
        for _, row in temporal.iterrows():
            key = {
                "age_only": "AgeOnly",
                "resolver_channel": "ResolverChannel",
                "checker_direction": "CheckerDirection",
            }.get(str(row["model"]))
            if key:
                out[f"Temporal{key}Brier"] = float(row["brier"])
                out[f"Temporal{key}Auc"] = float(row["auc"])
                out[f"Temporal{key}TopHalfFlipRate"] = float(
                    row["top_half_flip_rate"]
                )
        if not temporal.empty:
            out["TemporalFlipCandidates"] = int(
                temporal["candidate_lineages"].max()
            )
            out["TemporalFlipEvents"] = int(temporal["flips"].max())
            out["TemporalFlipCutoffDays"] = int(temporal["cutoff_days"].iloc[0])
            out["TemporalFlipFinalDays"] = int(temporal["final_days"].iloc[0])
    consistency_path = results / "hierarchical_selection_consistency.csv"
    if consistency_path.exists():
        consistency = pd.read_csv(consistency_path)
        if not consistency.empty:
            row = consistency.iloc[0]
            out["HierarchicalBetaMedian"] = float(row["beta_median"])
            out["HierarchicalBetaLow"] = float(row["beta_low"])
            out["HierarchicalBetaHigh"] = float(row["beta_high"])
            out["HierarchicalTauMedian"] = float(row["tau_median"])
            out["HierarchicalTauLow"] = float(row["tau_low"])
            out["HierarchicalTauHigh"] = float(row["tau_high"])
            out["HierarchicalTauSmallP"] = float(
                row["posterior_probability_tau_lt_0_5"]
            )
    intention_path = results / "downstream_intention_to_probe_bounds.csv"
    if intention_path.exists():
        intention = pd.read_csv(intention_path)
        for _, row in intention.iterrows():
            key = str(row["ecosystem"]).capitalize()
            out[f"Intention{key}Attempted"] = int(row["attempted"])
            out[f"Intention{key}Excluded"] = int(row["excluded_unclean"])
            out[f"Intention{key}LowerConflictPct"] = float(
                row["intention_lower_conflict_pct"]
            )
            out[f"Intention{key}UpperConflictPct"] = float(
                row["intention_upper_conflict_pct"]
            )
    ppv_path = results / "resolver_selection_ppv_sensitivity.csv"
    if ppv_path.exists():
        ppv = pd.read_csv(ppv_path)
        for _, row in ppv.iterrows():
            key = str(row["ecosystem"]).capitalize()
            out[f"PpvAdjustedSelection{key}"] = float(
                row["ppv_adjusted_selection_s"]
            )
    tools_path = results / "tool_versions.csv"
    if tools_path.exists():
        tools = pd.read_csv(tools_path)
        out["ToolManifestRows"] = int(len(tools))
    return out


def write_numbers(summary: dict, paper: Path, extras: dict | None = None) -> None:
    numbers = {
        "RealSnapshots": int(summary["snapshots"]),
        "RealChanges": int(summary["changed_transitions"]),
        "RealInterfacesChanged": int(summary["interfaces_changed"]),
        "RealBreaking": int(summary["breaking_transitions"]),
        "RealAdditive": int(summary["additive_transitions"]),
        "RealTypeChanges": int(summary["type_change_transitions"]),
        "OtelSnapshots": int(summary["opentelemetry_proto_snapshots"]),
        "OtelChanges": int(summary["opentelemetry_proto_changes"]),
        "OtelBreaking": int(summary["opentelemetry_proto_breaking"]),
        "RosChanges": int(summary["common_interfaces_changes"] + summary["rcl_interfaces_changes"]),
        "RosBreaking": int(summary["common_interfaces_breaking"] + summary["rcl_interfaces_breaking"]),
        "RealRegistryBackwardPct": float(summary["registry_backward_accept_pct"]),
        "RealRegistryFullPct": float(summary["registry_full_accept_pct"]),
        "RealXTypePct": float(summary["xtype_accept_pct"]),
        "RealGraphTransitions": int(summary["graph_transitions"]),
        "RealGraphMeanNodes": float(summary["graph_mean_nodes"]),
        "RealGraphMeanEdges": float(summary["graph_mean_edges"]),
        "RealGraphBackwardComponents": float(summary["graph_backward_mean_components"]),
        "RealGraphExactComponents": float(summary["graph_exact_mean_components"]),
        "RealGraphBackwardRemoved": float(summary["graph_backward_mean_removed_edges"]),
        "RealGraphExactRemoved": float(summary["graph_exact_mean_removed_edges"]),
        "RealBackwardWilsonLow": float(summary["backward_wilson_low_pct"]),
        "RealBackwardWilsonHigh": float(summary["backward_wilson_high_pct"]),
        "RealFullWilsonLow": float(summary["full_wilson_low_pct"]),
        "RealFullWilsonHigh": float(summary["full_wilson_high_pct"]),
        "McNemarBackwardFullP": float(summary["mcnemar_backward_full_p_value"]),
        "AdoptBackwardFreq": float(summary["adopt_backward_mean_final_freq"]),
        "AdoptFullFreq": float(summary["adopt_full_mean_final_freq"]),
        "AdoptExactFreq": float(summary["adopt_exact_mean_final_freq"]),
        "AdoptNeutralFreq": float(summary["adopt_neutral_mean_final_freq"]),
        "AdoptBackwardNeutralP": float(summary["adopt_backward_vs_neutral_p"]),
        "AdoptFullNeutralP": float(summary["adopt_full_vs_neutral_p"]),
        "AdoptExactNeutralP": float(summary["adopt_exact_vs_neutral_p"]),
        "ReaderNeutralMDE": float(summary["reader_obligation_vs_neutral_mde_80"]),
        "FullNeutralMDE": float(summary["full_vs_neutral_mde_80"]),
        "BreakingHomogeneityP": float(summary["homogeneity_breaking_fraction_p"]),
        "ReaderHomogeneityP": float(summary["homogeneity_reader_obligation_acceptance_p"]),
        "DiffClassHomogeneityP": float(summary["homogeneity_diff_class_p"]),
    }
    if extras:
        numbers.update(extras)
    if "ExpandedSchemaChanges" in numbers:
        numbers["TotalChangedTransitions"] = int(numbers["RealChanges"]) + int(numbers["ExpandedSchemaChanges"])
        numbers["TotalBreakingTransitions"] = int(numbers["RealBreaking"]) + int(numbers["ExpandedSchemaBreaking"])

    lines = []
    for key, value in numbers.items():
        if isinstance(value, int):
            lines.append(f"\\newcommand{{\\{key}}}{{{value}}}")
        else:
            lines.append(f"\\newcommand{{\\{key}}}{{{value:.2f}}}")
    (paper / "numbers.tex").write_text("\n".join(lines) + "\n", encoding="utf-8")


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--paper", default="paper")
    args = parser.parse_args()

    results = Path(args.results)
    paper = Path(args.paper)
    paper.mkdir(parents=True, exist_ok=True)
    summary = json.loads((results / "real_history_summary.json").read_text(encoding="utf-8"))
    funnel = pd.read_csv(results / "funnel_summary.csv")
    ecosystems = pd.read_csv(results / "ecosystem_summary.csv")
    homogeneity = pd.read_csv(results / "homogeneity_tests.csv")
    power = pd.read_csv(results / "power_audit.csv")

    write_local_table(summary, paper)
    write_funnel_table(funnel, paper)
    write_ecosystem_table(ecosystems, paper)
    write_power_table(homogeneity, power, paper)
    write_graph_table(summary, paper)
    write_adoption_table(summary, paper)

    registry_path = results / "registry_graph_summary.csv"
    if registry_path.exists():
        write_registry_scale_table(pd.read_csv(registry_path), paper)
    expanded_path = results / "expanded_schema_summary.csv"
    if expanded_path.exists():
        write_expanded_schema_table(pd.read_csv(expanded_path), paper)
    downstream_rates_path = results / "downstream_validation_rates.csv"
    downstream_path = results / "downstream_validation_summary.csv"
    if downstream_rates_path.exists():
        write_downstream_rates_table(pd.read_csv(downstream_rates_path), paper)
    elif downstream_path.exists():
        write_downstream_table(pd.read_csv(downstream_path), paper)
    proto_path = results / "proto_checker_metrics.csv"
    if proto_path.exists():
        write_proto_checker_table(pd.read_csv(proto_path), paper)
    tests_path = results / "positive_control_tests.csv"
    if tests_path.exists():
        write_evolution_sensitivity_table(pd.read_csv(tests_path), paper)
    drift_path = results / "registry_drift_baseline_summary.csv"
    if drift_path.exists():
        write_registry_drift_table(pd.read_csv(drift_path), paper)
    observed_path = results / "registry_observed_selection_tests.csv"
    if observed_path.exists():
        write_observed_selection_table(pd.read_csv(observed_path), paper)
    xtypes_path = results / "ros_xtypes_ground_truth_summary.csv"
    if xtypes_path.exists():
        write_ros_xtypes_table(pd.read_csv(xtypes_path), paper)
    bridge_path = results / "history_registry_bridge_tests.csv"
    if bridge_path.exists():
        write_history_registry_bridge_table(pd.read_csv(bridge_path), paper)
    calibration_path = results / "classifier_calibration.csv"
    if calibration_path.exists():
        write_calibration_gate_table(pd.read_csv(calibration_path), paper)
    selection_path = results / "resolver_selection_coefficients.csv"
    fixation_path = results / "resolver_fixation_summary.csv"
    if selection_path.exists() and fixation_path.exists():
        write_selection_fixation_table(
            pd.read_csv(selection_path), pd.read_csv(fixation_path), paper
        )
    structure_path = results / "graph_structure_coefficients.csv"
    classification_path = results / "resolver_topology_classification.csv"
    if structure_path.exists() and classification_path.exists():
        write_structure_condition_table(
            pd.read_csv(structure_path),
            pd.read_csv(classification_path),
            paper,
        )
    trajectory_path = results / "registry_adoption_prediction_cv.csv"
    if trajectory_path.exists():
        metrics_path = results / "directional_adoption_model_metrics.csv"
        write_trajectory_prediction_table(
            pd.read_csv(trajectory_path),
            pd.read_csv(metrics_path) if metrics_path.exists() else pd.DataFrame(),
            paper,
        )
    inverse_path = results / "directional_inverse_selection.csv"
    if inverse_path.exists():
        write_inverse_selection_table(pd.read_csv(inverse_path), paper)
    permutation_path = results / "direction_permutation_summary.csv"
    if permutation_path.exists():
        write_permutation_table(pd.read_csv(permutation_path), paper)
    temporal_path = results / "temporal_flip_prediction_metrics.csv"
    if temporal_path.exists():
        write_temporal_flip_table(pd.read_csv(temporal_path), paper)
    consistency_path = results / "hierarchical_selection_consistency.csv"
    if consistency_path.exists():
        write_hierarchical_consistency_table(
            pd.read_csv(consistency_path), paper
        )
    recency_path = results / "maintenance_recency_summary.csv"
    if recency_path.exists():
        write_maintenance_recency_table(pd.read_csv(recency_path), paper)
    intention_path = results / "downstream_intention_to_probe_bounds.csv"
    ppv_path = results / "resolver_selection_ppv_sensitivity.csv"
    if intention_path.exists() and ppv_path.exists():
        write_selection_sensitivity_table(
            pd.read_csv(intention_path), pd.read_csv(ppv_path), paper
        )
    fixation_power_path = results / "fixation_power_curve.csv"
    if fixation_power_path.exists():
        write_fixation_power_table(pd.read_csv(fixation_power_path), paper)

    write_numbers(summary, paper, extra_numbers(results))


if __name__ == "__main__":
    main()


==> anc/code/history_registry_bridge.py <==
from __future__ import annotations

import argparse
import re
from pathlib import Path
from typing import Dict, List, Tuple

import pandas as pd
from scipy.stats import fisher_exact


ROS_PACKAGES = {
    "std_msgs",
    "geometry_msgs",
    "nav_msgs",
    "shape_msgs",
    "trajectory_msgs",
    "visualization_msgs",
    "action_msgs",
    "builtin_interfaces",
    "composition_interfaces",
    "lifecycle_msgs",
    "rcl_interfaces",
    "rosgraph_msgs",
    "statistics_msgs",
    "test_msgs",
    "type_description_interfaces",
    "unique_identifier_msgs",
}


def false_like(value: object) -> bool:
    if isinstance(value, bool):
        return value is False
    return str(value).strip().lower() in {"false", "0", "no"}


def wilson_interval(k: int, n: int, z: float = 1.96) -> tuple[float, float]:
    if n == 0:
        return 0.0, 0.0
    phat = k / n
    denom = 1.0 + z * z / n
    center = (phat + z * z / (2.0 * n)) / denom
    margin = z * ((phat * (1.0 - phat) / n + z * z / (4.0 * n * n)) ** 0.5) / denom
    return max(0.0, center - margin), min(1.0, center + margin)


def normalized(text: str) -> str:
    return re.sub(r"[^a-z0-9]+", " ", str(text).lower())


def edge_family(consumer: str, provider: str) -> str:
    text = normalized(f"{consumer} {provider}")
    if "opentelemetry" in text or "open telemetry" in text:
        return "opentelemetry_proto"
    for package in ROS_PACKAGES:
        variants = {
            package.lower(),
            package.lower().replace("_", "-"),
            package.lower().replace("_msgs", " messages"),
            package.lower().replace("_", " "),
        }
        if any(variant in text for variant in variants):
            return "ros2_idl"
    return ""


def summarize(edges: pd.DataFrame) -> tuple[pd.DataFrame, pd.DataFrame]:
    rows = []
    for keys, group in edges.groupby(["ecosystem", "history_family"], dropna=False):
        ecosystem, family = keys
        family = family or "unlinked"
        n = len(group)
        rejects = int(group["latest_reject"].sum())
        lo, hi = wilson_interval(rejects, n)
        rows.append(
            {
                "ecosystem": ecosystem,
                "history_family": family,
                "edges": n,
                "latest_rejects": rejects,
                "latest_reject_pct": 100.0 * rejects / n if n else 0.0,
                "wilson_low_pct": 100.0 * lo,
                "wilson_high_pct": 100.0 * hi,
            }
        )
    summary = pd.DataFrame(rows)
    tests = []
    for ecosystem, group in edges.groupby("ecosystem"):
        linked = group[group["history_linked"]]
        unlinked = group[~group["history_linked"]]
        if len(linked) and len(unlinked):
            table = [
                [int(linked["latest_reject"].sum()), int(len(linked) - linked["latest_reject"].sum())],
                [int(unlinked["latest_reject"].sum()), int(len(unlinked) - unlinked["latest_reject"].sum())],
            ]
            odds, p_value = fisher_exact(table)
            tests.append(
                {
                    "ecosystem": ecosystem,
                    "linked_edges": len(linked),
                    "unlinked_edges": len(unlinked),
                    "linked_reject_pct": 100.0 * linked["latest_reject"].mean(),
                    "unlinked_reject_pct": 100.0 * unlinked["latest_reject"].mean(),
                    "odds_ratio": float(odds),
                    "p_value": float(p_value),
                }
            )
    linked = edges[edges["history_linked"]]
    unlinked = edges[~edges["history_linked"]]
    if len(linked) and len(unlinked):
        table = [
            [int(linked["latest_reject"].sum()), int(len(linked) - linked["latest_reject"].sum())],
            [int(unlinked["latest_reject"].sum()), int(len(unlinked) - unlinked["latest_reject"].sum())],
        ]
        odds, p_value = fisher_exact(table)
        tests.append(
            {
                "ecosystem": "all",
                "linked_edges": len(linked),
                "unlinked_edges": len(unlinked),
                "linked_reject_pct": 100.0 * linked["latest_reject"].mean(),
                "unlinked_reject_pct": 100.0 * unlinked["latest_reject"].mean(),
                "odds_ratio": float(odds),
                "p_value": float(p_value),
            }
        )
    return summary, pd.DataFrame(tests)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    args = parser.parse_args()

    results = Path(args.results)
    edges = pd.read_csv(results / "registry_edges.csv")
    changes = pd.read_csv(results / "real_interface_changes.csv")
    breaking_by_family: Dict[str, int] = {
        "opentelemetry_proto": int(changes[(changes["repo"] == "opentelemetry_proto") & changes["breaking"].astype(bool)].shape[0]),
        "ros2_idl": int(changes[(changes["repo"] != "opentelemetry_proto") & changes["breaking"].astype(bool)].shape[0]),
    }
    annotated = edges.copy()
    annotated["history_family"] = [
        edge_family(consumer, provider) for consumer, provider in zip(annotated["consumer"], annotated["provider"])
    ]
    annotated["history_linked"] = annotated["history_family"].astype(bool)
    annotated["history_breaking_transitions"] = annotated["history_family"].map(breaking_by_family).fillna(0).astype(int)
    annotated["latest_reject"] = annotated["compatible_latest"].map(false_like)
    annotated.to_csv(results / "history_registry_bridge.csv", index=False)
    summary, tests = summarize(annotated)
    summary.to_csv(results / "history_registry_bridge_summary.csv", index=False)
    tests.to_csv(results / "history_registry_bridge_tests.csv", index=False)
    print(summary.to_string(index=False))
    print(tests.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/proto_conformance_ground_truth.py <==
from __future__ import annotations

import argparse
import json
import shutil
import subprocess
import tempfile
from pathlib import Path
from typing import Callable, List, Tuple

import pandas as pd

from real_history import classify_proto_delta


PROTO3_PREFIX = 'syntax = "proto3";\npackage calibration;\n'
PROTO2_PREFIX = 'syntax = "proto2";\npackage calibration;\n'


def proto3(body: str) -> str:
    return PROTO3_PREFIX + body.strip() + "\n"


def proto2(body: str) -> str:
    return PROTO2_PREFIX + body.strip() + "\n"


def normalize_layout(text: str) -> str:
    out = []
    for character in text:
        if character == "{":
            out.append("{\n")
        elif character == "}":
            out.append("\n}\n")
        elif character == ";":
            out.append(";\n")
        else:
            out.append(character)
    return "\n".join(line.strip() for line in "".join(out).splitlines() if line.strip()) + "\n"


CaseBuilder = Callable[[str], Tuple[str, str]]


def cases() -> List[tuple[str, CaseBuilder]]:
    return [
        (
            "field_addition",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; }}"),
                proto3(f"message {name} {{ int32 x = 1; string y = 2; }}"),
            ),
        ),
        (
            "field_removal",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; string y = 2; }}"),
                proto3(f"message {name} {{ int32 x = 1; }}"),
            ),
        ),
        (
            "field_rename",
            lambda name: (
                proto3(f"message {name} {{ int32 old_name = 1; }}"),
                proto3(f"message {name} {{ int32 new_name = 1; }}"),
            ),
        ),
        (
            "varint_type_change",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; }}"),
                proto3(f"message {name} {{ int64 x = 1; }}"),
            ),
        ),
        (
            "wire_family_change",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; }}"),
                proto3(f"message {name} {{ string x = 1; }}"),
            ),
        ),
        (
            "length_delimited_type_change",
            lambda name: (
                proto3(f"message {name} {{ string x = 1; }}"),
                proto3(f"message {name} {{ bytes x = 1; }}"),
            ),
        ),
        (
            "singular_to_repeated",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; }}"),
                proto3(f"message {name} {{ repeated int32 x = 1; }}"),
            ),
        ),
        (
            "repeated_to_singular",
            lambda name: (
                proto3(f"message {name} {{ repeated int32 x = 1; }}"),
                proto3(f"message {name} {{ int32 x = 1; }}"),
            ),
        ),
        (
            "optional_to_required",
            lambda name: (
                proto2(f"message {name} {{ optional int32 x = 1; }}"),
                proto2(f"message {name} {{ required int32 x = 1; }}"),
            ),
        ),
        (
            "required_to_optional",
            lambda name: (
                proto2(f"message {name} {{ required int32 x = 1; }}"),
                proto2(f"message {name} {{ optional int32 x = 1; }}"),
            ),
        ),
        (
            "enum_value_addition",
            lambda name: (
                proto3(f"enum {name}Enum {{ ZERO = 0; }}"),
                proto3(f"enum {name}Enum {{ ZERO = 0; ONE = 1; }}"),
            ),
        ),
        (
            "enum_value_removal",
            lambda name: (
                proto3(f"enum {name}Enum {{ ZERO = 0; ONE = 1; }}"),
                proto3(f"enum {name}Enum {{ ZERO = 0; }}"),
            ),
        ),
        (
            "enum_value_renumber",
            lambda name: (
                proto3(f"enum {name}Enum {{ ZERO = 0; ONE = 1; }}"),
                proto3(f"enum {name}Enum {{ ZERO = 0; ONE = 2; }}"),
            ),
        ),
        (
            "oneof_member_addition",
            lambda name: (
                proto3(f"message {name} {{ oneof value {{ int32 x = 1; }} }}"),
                proto3(
                    f"message {name} {{ oneof value {{ int32 x = 1; string y = 2; }} }}"
                ),
            ),
        ),
        (
            "field_moved_into_oneof",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; }}"),
                proto3(f"message {name} {{ oneof value {{ int32 x = 1; }} }}"),
            ),
        ),
        (
            "rpc_addition",
            lambda name: (
                proto3(
                    f"message {name}Request {{}} message {name}Reply {{}} "
                    f"service {name}Service {{}}"
                ),
                proto3(
                    f"message {name}Request {{}} message {name}Reply {{}} "
                    f"service {name}Service {{ rpc Call({name}Request) returns ({name}Reply); }}"
                ),
            ),
        ),
        (
            "rpc_removal",
            lambda name: (
                proto3(
                    f"message {name}Request {{}} message {name}Reply {{}} "
                    f"service {name}Service {{ rpc Call({name}Request) returns ({name}Reply); }}"
                ),
                proto3(
                    f"message {name}Request {{}} message {name}Reply {{}} "
                    f"service {name}Service {{}}"
                ),
            ),
        ),
        (
            "message_addition",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; }}"),
                proto3(
                    f"message {name} {{ int32 x = 1; }} message {name}Added {{ string y = 1; }}"
                ),
            ),
        ),
        (
            "message_removal",
            lambda name: (
                proto3(
                    f"message {name} {{ int32 x = 1; }} message {name}Removed {{ string y = 1; }}"
                ),
                proto3(f"message {name} {{ int32 x = 1; }}"),
            ),
        ),
        (
            "field_number_change",
            lambda name: (
                proto3(f"message {name} {{ int32 x = 1; }}"),
                proto3(f"message {name} {{ int32 x = 2; }}"),
            ),
        ),
    ]


def write_cases(root: Path, replicates_per_class: int) -> pd.DataFrame:
    old = root / "old"
    new = root / "new"
    (old / "cases").mkdir(parents=True)
    (new / "cases").mkdir(parents=True)
    config = "version: v2\nbreaking:\n  use:\n    - WIRE\n"
    (old / "buf.yaml").write_text(config, encoding="utf-8")
    (new / "buf.yaml").write_text(config, encoding="utf-8")
    rows = []
    for class_index, (change_class, builder) in enumerate(cases()):
        for replicate in range(replicates_per_class):
            message_name = f"Case{class_index:02d}{replicate:03d}"
            relative = f"cases/{change_class}_{replicate:03d}.proto"
            old_text, new_text = builder(message_name)
            package = f"calibration.case{class_index:02d}{replicate:03d}"
            old_text = normalize_layout(
                old_text.replace("package calibration;", f"package {package};")
            )
            new_text = normalize_layout(
                new_text.replace("package calibration;", f"package {package};")
            )
            (old / relative).write_text(old_text, encoding="utf-8")
            (new / relative).write_text(new_text, encoding="utf-8")
            proxy = classify_proto_delta(old_text, new_text)
            rows.append(
                {
                    "path": relative,
                    "change_class": change_class,
                    "replicate": replicate,
                    "old_text": old_text,
                    "new_text": new_text,
                    "registry_backward": bool(proxy["registry_backward"]),
                    "proxy_change_class": proxy["change_class"],
                    "proxy_breaking": bool(proxy["breaking"]),
                }
            )
    return pd.DataFrame(rows)


def run_buf(root: Path) -> tuple[int, dict[str, list[dict]], str]:
    process = subprocess.run(
        [
            "buf",
            "breaking",
            "new",
            "--against",
            "old",
            "--error-format",
            "json",
        ],
        cwd=root,
        text=True,
        stdout=subprocess.PIPE,
        stderr=subprocess.PIPE,
        timeout=300,
    )
    diagnostics: dict[str, list[dict]] = {}
    for line in process.stdout.splitlines():
        try:
            item = json.loads(line)
        except json.JSONDecodeError:
            continue
        path = str(item.get("path") or "")
        if path.startswith("new/"):
            path = path[4:]
        diagnostics.setdefault(path, []).append(item)
    return process.returncode, diagnostics, process.stderr


def metrics(group: pd.DataFrame) -> dict:
    predicted_reject = ~group["registry_backward"].astype(bool)
    actual_reject = group["buf_breaking_file"].astype(bool)
    tp = int((predicted_reject & actual_reject).sum())
    fp = int((predicted_reject & ~actual_reject).sum())
    tn = int((~predicted_reject & ~actual_reject).sum())
    fn = int((~predicted_reject & actual_reject).sum())
    return {
        "rows": len(group),
        "tp": tp,
        "fp": fp,
        "tn": tn,
        "fn": fn,
        "reject_ppv": tp / max(1, tp + fp),
        "accept_npv": tn / max(1, tn + fn),
        "accuracy": (tp + tn) / max(1, len(group)),
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--replicates-per-class", type=int, default=15)
    parser.add_argument("--accept-npv-gate", type=float, default=0.80)
    args = parser.parse_args()

    if not shutil.which("buf"):
        raise SystemExit("buf is required for protobuf conformance calibration")
    with tempfile.TemporaryDirectory(prefix="proto-conformance-") as temp:
        root = Path(temp)
        rows = write_cases(root, args.replicates_per_class)
        returncode, diagnostics, stderr = run_buf(root)
    if returncode not in {0, 100}:
        raise SystemExit(f"buf failed with {returncode}: {stderr[-2000:]}")

    rows["buf_breaking_file"] = rows["path"].map(
        lambda path: bool(diagnostics.get(str(path), []))
    )
    rows["buf_violation_count"] = rows["path"].map(
        lambda path: len(diagnostics.get(str(path), []))
    )
    rows["buf_violation_types"] = rows["path"].map(
        lambda path: ";".join(
            sorted(
                {
                    str(item.get("type") or "")
                    for item in diagnostics.get(str(path), [])
                }
            )
        )
    )
    rows["buf_evidence"] = rows["path"].map(
        lambda path: "\n".join(
            str(item.get("message") or "")
            for item in diagnostics.get(str(path), [])[:4]
        )
    )

    summaries = [
        {
            "scope": "pooled",
            "stratum": "all",
            **metrics(rows),
        }
    ]
    for change_class, group in rows.groupby("change_class"):
        summaries.append(
            {
                "scope": "change_class",
                "stratum": change_class,
                **metrics(group),
            }
        )
    summary = pd.DataFrame(summaries)
    summary["accept_npv_gate"] = args.accept_npv_gate
    summary["accept_analysis_enabled"] = (
        summary["accept_npv"] >= args.accept_npv_gate
    )

    results = Path(args.results)
    rows.drop(columns=["old_text", "new_text"]).to_csv(
        results / "proto_conformance_ground_truth.csv", index=False
    )
    summary.to_csv(
        results / "proto_conformance_ground_truth_summary.csv", index=False
    )
    print(summary.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/proto_ground_truth.py <==
from __future__ import annotations

import argparse
import io
import json
import re
import shutil
import subprocess
import tarfile
import tempfile
from pathlib import Path
from typing import Dict, Iterable, List

import pandas as pd


REPO_URL = "https://github.com/open-telemetry/opentelemetry-proto.git"
BUF_CONFIG = """version: v2
breaking:
  use:
    - WIRE
"""


def run(cmd: List[str], cwd: Path | None = None, timeout: int = 180) -> tuple[str, str, int]:
    try:
        proc = subprocess.run(
            cmd,
            cwd=cwd,
            text=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.PIPE,
            timeout=timeout,
        )
        return proc.stdout, proc.stderr, proc.returncode
    except subprocess.TimeoutExpired as exc:
        return exc.stdout or "", exc.stderr or "", 124


def ensure_repo(repo_root: Path) -> Path:
    repo = repo_root / "opentelemetry_proto"
    if not (repo / ".git").exists():
        repo.parent.mkdir(parents=True, exist_ok=True)
        subprocess.check_call(["git", "clone", REPO_URL, str(repo)])
    subprocess.call(["git", "fetch", "--filter=blob:none", "--tags", "origin"], cwd=repo)
    return repo


def archive_tag(repo: Path, tag: str, destination: Path) -> None:
    blob = subprocess.check_output(["git", "archive", "--format=tar", tag], cwd=repo)
    with tarfile.open(fileobj=io.BytesIO(blob), mode="r:") as tf:
        tf.extractall(destination)
    (destination / "buf.yaml").write_text(BUF_CONFIG, encoding="utf-8")


def normalize_path(path: str, root: Path) -> str:
    if not path:
        return ""
    try:
        return str(Path(path).resolve().relative_to(root.resolve()))
    except ValueError:
        marker = "/opentelemetry/"
        if marker in path:
            return "opentelemetry/" + path.split(marker, 1)[1]
        return path


def diagnostics_by_path(stdout: str, new_root: Path) -> Dict[str, List[dict]]:
    by_path: Dict[str, List[dict]] = {}
    for line in stdout.splitlines():
        line = line.strip()
        if not line:
            continue
        try:
            item = json.loads(line)
        except json.JSONDecodeError:
            continue
        path = normalize_path(str(item.get("path") or ""), new_root)
        if not path:
            match = re.search(r'"(opentelemetry/[^"]+\.proto)"', str(item.get("message") or ""))
            path = match.group(1) if match else "<module>"
        by_path.setdefault(path, []).append(item)
    return by_path


def check_pair(repo: Path, from_tag: str, to_tag: str) -> dict:
    with tempfile.TemporaryDirectory(prefix="buf-otel-") as td:
        root = Path(td)
        old_root = root / "old"
        new_root = root / "new"
        old_root.mkdir()
        new_root.mkdir()
        archive_tag(repo, from_tag, old_root)
        archive_tag(repo, to_tag, new_root)
        stdout, stderr, code = run(
            ["buf", "breaking", str(new_root), "--against", str(old_root), "--error-format", "json"],
            timeout=240,
        )
        diagnostics = diagnostics_by_path(stdout, new_root)
        return {
            "from_tag": from_tag,
            "to_tag": to_tag,
            "buf_returncode": code,
            "buf_status": "ok" if code in {0, 100} else "checker_error",
            "buf_breaking_transition": code == 100,
            "buf_violation_count_transition": sum(len(items) for items in diagnostics.values()),
            "buf_diagnostics": diagnostics,
            "buf_stderr": stderr[-2000:],
        }


def as_bool(value: object) -> bool:
    return str(value).strip().lower() in {"true", "1", "yes"}


def classifier_metrics(rows: pd.DataFrame, name: str, pred: Iterable[bool]) -> dict:
    truth = rows["buf_breaking_file"].map(as_bool).tolist()
    predictions = list(pred)
    tp = sum(t and p for t, p in zip(truth, predictions))
    fp = sum((not t) and p for t, p in zip(truth, predictions))
    tn = sum((not t) and (not p) for t, p in zip(truth, predictions))
    fn = sum(t and (not p) for t, p in zip(truth, predictions))
    precision = tp / (tp + fp) if tp + fp else 0.0
    recall = tp / (tp + fn) if tp + fn else 0.0
    accuracy = (tp + tn) / len(truth) if truth else 0.0
    f1 = 2 * precision * recall / (precision + recall) if precision + recall else 0.0
    return {
        "rule": name,
        "n": len(truth),
        "tp": tp,
        "fp": fp,
        "tn": tn,
        "fn": fn,
        "precision": precision,
        "recall": recall,
        "accuracy": accuracy,
        "f1": f1,
    }


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--repo-root", default="data/repos")
    args = parser.parse_args()

    if not shutil.which("buf"):
        raise SystemExit("buf is required for proto ground-truth validation")

    results = Path(args.results)
    changes = pd.read_csv(results / "real_interface_changes.csv")
    otel = changes[changes["repo"] == "opentelemetry_proto"].copy()
    if otel.empty:
        raise SystemExit("No opentelemetry_proto rows found in real_interface_changes.csv")

    repo = ensure_repo(Path(args.repo_root))
    pair_results = {}
    for from_tag, to_tag in sorted(set(zip(otel["from_tag"], otel["to_tag"]))):
        pair_results[(from_tag, to_tag)] = check_pair(repo, str(from_tag), str(to_tag))

    out_rows = []
    for row in otel.itertuples(index=False):
        pair = pair_results[(row.from_tag, row.to_tag)]
        diagnostics = pair["buf_diagnostics"]
        path_diagnostics = diagnostics.get(row.path, [])
        out = row._asdict()
        out.update(
            {
                "buf_returncode": pair["buf_returncode"],
                "buf_status": pair["buf_status"],
                "buf_breaking_transition": pair["buf_breaking_transition"],
                "buf_breaking_file": bool(path_diagnostics),
                "buf_violation_count_transition": pair["buf_violation_count_transition"],
                "buf_violation_count_file": len(path_diagnostics),
                "buf_violation_types_file": ";".join(sorted({str(item.get("type", "")) for item in path_diagnostics})),
                "buf_evidence": "\n".join(str(item.get("message", "")) for item in path_diagnostics[:5]),
            }
        )
        out_rows.append(out)

    out_df = pd.DataFrame(out_rows)
    out_df.to_csv(results / "proto_ground_truth.csv", index=False)

    metric_rows = [
        classifier_metrics(out_df, "field-diff breaking heuristic", out_df["breaking"].map(as_bool)),
        classifier_metrics(out_df, "registry backward rejects", ~out_df["registry_backward"].map(as_bool)),
        classifier_metrics(out_df, "registry full rejects", ~out_df["registry_full"].map(as_bool)),
        classifier_metrics(out_df, "DDS-XTypes rejects", ~out_df["xtype_assignable"].map(as_bool)),
        classifier_metrics(out_df, "capsule compatibility rejects", ~out_df["capsule_accepts"].map(as_bool)),
    ]
    metrics = pd.DataFrame(metric_rows)
    metrics.to_csv(results / "proto_checker_metrics.csv", index=False)

    transition_summary = (
        out_df.groupby(["from_tag", "to_tag", "buf_breaking_transition"])
        .agg(files=("path", "count"), files_with_buf_violations=("buf_breaking_file", "sum"))
        .reset_index()
    )
    transition_summary.to_csv(results / "proto_ground_truth_transitions.csv", index=False)

    print(metrics.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/real_history.py <==
from __future__ import annotations

import argparse
import csv
import io
import json
import math
import re
import subprocess
import tarfile
import xml.etree.ElementTree as ET
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, Iterable, List, Sequence, Tuple

import matplotlib.pyplot as plt
import networkx as nx
import numpy as np
import pandas as pd
from scipy.stats import binomtest, chi2, chi2_contingency, fisher_exact, ncx2, norm, wilcoxon


REPOS = {
    "common_interfaces": {
        "url": "https://github.com/ros2/common_interfaces.git",
        "kind": "ros",
        "packages": {
            "std_msgs",
            "geometry_msgs",
            "nav_msgs",
            "shape_msgs",
            "trajectory_msgs",
            "visualization_msgs",
        },
    },
    "rcl_interfaces": {
        "url": "https://github.com/ros2/rcl_interfaces.git",
        "kind": "ros",
        "packages": {
            "action_msgs",
            "builtin_interfaces",
            "composition_interfaces",
            "lifecycle_msgs",
            "rcl_interfaces",
            "rosgraph_msgs",
            "statistics_msgs",
            "test_msgs",
            "type_description_interfaces",
            "unique_identifier_msgs",
        },
    },
    "opentelemetry_proto": {
        "url": "https://github.com/open-telemetry/opentelemetry-proto.git",
        "kind": "proto",
        "packages": set(),
    },
}


@dataclass(frozen=True)
class Field:
    section: str
    kind: str
    name: str
    is_constant: bool = False


SEMVER = re.compile(r"^(\d+)\.(\d+)\.(\d+)$")
V_SEMVER = re.compile(r"^v?(\d+)\.(\d+)\.(\d+)$")
PROTO_FIELD = re.compile(
    r"^(?:(optional|required|repeated)\s+)?"
    r"([A-Za-z_][\w.<>]*)\s+([A-Za-z_][\w]*)\s*=\s*(\d+)"
)
PROTO_IMPORT = re.compile(r'^import\s+(?:public\s+|weak\s+)?"([^"]+)"')
PROTO_MESSAGE = re.compile(r"^message\s+([A-Za-z_][\w]*)")
PROTO_ENUM = re.compile(r"^enum\s+([A-Za-z_][\w]*)")
PROTO_ONEOF = re.compile(r"^oneof\s+([A-Za-z_][\w]*)")
PROTO_ENUM_VALUE = re.compile(r"^([A-Za-z_][\w]*)\s*=\s*(-?\d+)")


def run(cmd: Sequence[str], cwd: Path | None = None) -> str:
    return subprocess.check_output(cmd, cwd=cwd, text=True, stderr=subprocess.DEVNULL)


def ensure_repo(root: Path, name: str, url: str) -> Path:
    path = root / name
    if not (path / ".git").exists():
        path.parent.mkdir(parents=True, exist_ok=True)
        subprocess.check_call(["git", "clone", url, str(path)])
    return path


def semver_tags(repo: Path) -> List[str]:
    tags = []
    for tag in run(["git", "tag", "--list"], repo).splitlines():
        if V_SEMVER.match(tag):
            tags.append(tag)
    return sorted(tags, key=lambda t: tuple(map(int, V_SEMVER.match(t).groups())))


def list_interface_files(repo: Path, tag: str, packages: set[str]) -> List[str]:
    names = run(["git", "ls-tree", "-r", "--name-only", tag], repo).splitlines()
    out = []
    for name in names:
        if not name.endswith((".msg", ".srv", ".action")):
            continue
        top = name.split("/", 1)[0]
        if top in packages:
            out.append(name)
    return sorted(out)


def show_file(repo: Path, tag: str, path: str) -> str | None:
    try:
        return run(["git", "show", f"{tag}:{path}"], repo)
    except subprocess.CalledProcessError:
        subprocess.call(["git", "fetch", "--filter=blob:none", "--tags", "origin"], cwd=repo)
        try:
            return run(["git", "show", f"{tag}:{path}"], repo)
        except subprocess.CalledProcessError:
            return None


def archive_interfaces(repo: Path, tag: str, packages: set[str]) -> Dict[str, str]:
    blob = subprocess.check_output(["git", "archive", "--format=tar", tag], cwd=repo)
    out: Dict[str, str] = {}
    with tarfile.open(fileobj=io.BytesIO(blob), mode="r:") as tf:
        for member in tf.getmembers():
            if not member.isfile():
                continue
            name = member.name
            if not name.endswith((".msg", ".srv", ".action")):
                continue
            top = name.split("/", 1)[0]
            if top not in packages:
                continue
            fh = tf.extractfile(member)
            if fh is None:
                continue
            out[name] = fh.read().decode("utf-8", errors="replace")
    return out


def archive_proto_files(repo: Path, tag: str) -> Dict[str, str]:
    blob = subprocess.check_output(["git", "archive", "--format=tar", tag], cwd=repo)
    out: Dict[str, str] = {}
    with tarfile.open(fileobj=io.BytesIO(blob), mode="r:") as tf:
        for member in tf.getmembers():
            if not member.isfile():
                continue
            name = member.name
            if not name.endswith(".proto") or not name.startswith("opentelemetry/"):
                continue
            fh = tf.extractfile(member)
            if fh is None:
                continue
            out[name] = fh.read().decode("utf-8", errors="replace")
    return out


def archive_package_xml(repo: Path, tag: str, packages: set[str]) -> Dict[str, str]:
    blob = subprocess.check_output(["git", "archive", "--format=tar", tag], cwd=repo)
    out: Dict[str, str] = {}
    with tarfile.open(fileobj=io.BytesIO(blob), mode="r:") as tf:
        for member in tf.getmembers():
            if not member.isfile() or not member.name.endswith("package.xml"):
                continue
            top = member.name.split("/", 1)[0]
            if top not in packages:
                continue
            fh = tf.extractfile(member)
            if fh is None:
                continue
            out[member.name] = fh.read().decode("utf-8", errors="replace")
    return out


def parse_manifest_edges(text: str) -> Tuple[str | None, set[str]]:
    try:
        root = ET.fromstring(text)
    except ET.ParseError:
        return None, set()
    name_el = root.find("name")
    if name_el is None or not name_el.text:
        return None, set()
    package = name_el.text.strip()
    dep_tags = {
        "depend",
        "exec_depend",
        "build_depend",
        "build_export_depend",
        "member_of_group",
    }
    deps = set()
    for child in root:
        tag = child.tag.split("}", 1)[-1]
        if tag in dep_tags and child.text:
            deps.add(child.text.strip())
    return package, deps


def package_graph(repo: Path, tag: str, packages: set[str]) -> nx.DiGraph:
    manifests = archive_package_xml(repo, tag, packages)
    parsed: Dict[str, set[str]] = {}
    for text in manifests.values():
        name, deps = parse_manifest_edges(text)
        if name:
            parsed[name] = deps
    graph = nx.DiGraph()
    graph.add_nodes_from(parsed)
    internal = set(parsed)
    for package, deps in parsed.items():
        for dep in deps:
            if dep in internal and dep != package:
                graph.add_edge(package, dep)
    return graph


def proto_import_graph(repo: Path, tag: str) -> nx.DiGraph:
    files = archive_proto_files(repo, tag)
    graph = nx.DiGraph()
    graph.add_nodes_from(files)
    internal = set(files)
    for path, text in files.items():
        _, imports = parse_proto(text)
        for dep in imports:
            if dep in internal and dep != path:
                graph.add_edge(path, dep)
    return graph


def strip_comment(line: str) -> str:
    if "#" in line:
        line = line.split("#", 1)[0]
    return line.strip()


def parse_interface(text: str) -> List[Field]:
    fields: List[Field] = []
    section = "main"
    action_sections = iter(["result", "feedback"])
    for raw in text.splitlines():
        line = strip_comment(raw)
        if not line:
            continue
        if line == "---":
            section = next(action_sections, "response") if section != "main" else "response"
            continue
        is_constant = "=" in line
        if is_constant:
            left = line.split("=", 1)[0].strip()
        else:
            left = line
        parts = left.split()
        if len(parts) < 2:
            continue
        kind, name = parts[0], parts[1]
        fields.append(Field(section=section, kind=kind, name=name, is_constant=is_constant))
    return fields


def proto_statements(text: str) -> List[str]:
    without_block_comments = re.sub(r"/\*.*?\*/", "", text, flags=re.S)
    lines = [line.split("//", 1)[0] for line in without_block_comments.splitlines()]
    normalized = "\n".join(lines)
    normalized = normalized.replace("{", "{\n").replace("}", "\n}\n").replace(";", ";\n")
    return [statement.strip() for statement in normalized.splitlines() if statement.strip()]


def parse_proto(text: str) -> Tuple[Dict[Tuple[str, int], Tuple[str, str]], List[str]]:
    fields: Dict[Tuple[str, int], Tuple[str, str]] = {}
    imports: List[str] = []
    scopes: List[Tuple[str, str]] = []
    for line in proto_statements(text):
        mi = PROTO_IMPORT.match(line)
        if mi:
            imports.append(mi.group(1))
        if line == "}":
            if scopes:
                scopes.pop()
            continue
        opens_block = line.endswith("{")
        declaration = line[:-1].strip() if opens_block else line
        message = PROTO_MESSAGE.match(declaration)
        enum = PROTO_ENUM.match(declaration)
        oneof = PROTO_ONEOF.match(declaration)
        if opens_block:
            if message:
                scopes.append(("message", message.group(1)))
            elif enum:
                scopes.append(("enum", enum.group(1)))
            elif oneof:
                scopes.append(("oneof", oneof.group(1)))
            else:
                scopes.append(("block", ""))
            continue

        message_scope = ".".join(name for kind, name in scopes if kind == "message")
        enum_scope = ".".join(
            name for kind, name in scopes if kind in {"message", "enum"}
        )
        oneof_scope = next(
            (name for kind, name in reversed(scopes) if kind == "oneof"), ""
        )
        mf = PROTO_FIELD.match(line)
        if mf and message_scope:
            cardinality, kind, name, number = mf.groups()
            signature = "|".join(
                (
                    proto_wire_family(kind),
                    cardinality or "singular",
                    oneof_scope or "-",
                )
            )
            fields[(f"message:{message_scope}", int(number))] = (signature, name)
            continue
        enum_value = PROTO_ENUM_VALUE.match(line)
        if enum_value and any(kind == "enum" for kind, _ in scopes):
            name, number = enum_value.groups()
            fields[(f"enum:{enum_scope}", int(number))] = ("enum_value", name)
    return fields, imports


def proto_wire_family(kind: str) -> str:
    scalar = {
        "double": "fixed64",
        "fixed64": "fixed64",
        "sfixed64": "fixed64",
        "float": "fixed32",
        "fixed32": "fixed32",
        "sfixed32": "fixed32",
        "int32": "varint",
        "int64": "varint",
        "uint32": "varint",
        "uint64": "varint",
        "sint32": "varint",
        "sint64": "varint",
        "bool": "varint",
        "enum": "varint",
        "string": "len",
        "bytes": "len",
    }
    if kind.startswith("map<"):
        return "len"
    return scalar.get(kind, "message")


def classify_proto_delta(old_text: str, new_text: str) -> Dict[str, object]:
    old, _ = parse_proto(old_text)
    new, _ = parse_proto(new_text)
    old_scopes = {scope for scope, _ in old}
    new_scopes = {scope for scope, _ in new}
    common_scopes = old_scopes & new_scopes
    old = {key: value for key, value in old.items() if key[0] in common_scopes}
    new = {key: value for key, value in new.items() if key[0] in common_scopes}
    removed = [n for n in old if n not in new]
    added = [n for n in new if n not in old]
    type_changes = [n for n in old.keys() & new.keys() if old[n][0] != new[n][0]]
    wire_changes = list(type_changes)
    renames = [
        n
        for n in old.keys() & new.keys()
        if old[n][1] != new[n][1] and old[n][0] == new[n][0]
    ]

    if not removed and not type_changes and not renames:
        change_class = "additive" if added else "exact"
    elif wire_changes:
        change_class = "type_change"
    elif removed and not added and not type_changes:
        change_class = "removal"
    elif renames and not removed and not type_changes:
        change_class = "rename"
    else:
        change_class = "mixed"

    denom = max(1, len(old), len(new))
    severity = min(1.0, (0.25 * len(added) + 0.75 * len(removed) + 1.0 * len(wire_changes) + 0.45 * len(renames)) / denom)
    # Strict reader-obligation compatibility: a new writer must still provide
    # all old field numbers with wire-compatible families.
    backward = all(
        n in new and old[n][0] == new[n][0]
        for n in old
    )
    forward = all(
        n in old and old[n][0] == new[n][0]
        for n in new
    )
    breaking = bool(removed or wire_changes or renames)
    return {
        "change_class": change_class,
        "added": len(added),
        "removed": len(removed),
        "type_changes": len(wire_changes),
        "renames": len(renames),
        "reorder": 0,
        "constant_delta": 0,
        "old_fields": len(old),
        "new_fields": len(new),
        "severity": severity,
        "breaking": bool(breaking),
        "exact_accepts": old == new,
        "registry_backward": bool(backward),
        "registry_forward": bool(forward),
        "registry_full": bool(backward and forward),
        "xtype_assignable": bool(backward),
        "capsule_accepts": bool(backward),
    }


def non_constants(fields: Iterable[Field]) -> List[Field]:
    return [f for f in fields if not f.is_constant]


def compatible_kind(writer: str, reader: str) -> bool:
    if writer == reader:
        return True
    widen = {
        "int8": {"int16", "int32", "int64", "float32", "float64"},
        "uint8": {"uint16", "uint32", "uint64", "float32", "float64"},
        "int16": {"int32", "int64", "float32", "float64"},
        "uint16": {"uint32", "uint64", "float32", "float64"},
        "int32": {"int64", "float64"},
        "uint32": {"uint64", "float64"},
        "float32": {"float64"},
    }
    return reader in widen.get(writer, set())


def classify_delta(old: List[Field], new: List[Field]) -> Dict[str, object]:
    old_nc = non_constants(old)
    new_nc = non_constants(new)
    old_by_name = {(f.section, f.name): f for f in old_nc}
    new_by_name = {(f.section, f.name): f for f in new_nc}
    removed = [k for k in old_by_name if k not in new_by_name]
    added = [k for k in new_by_name if k not in old_by_name]
    type_changes = [
        k for k in old_by_name.keys() & new_by_name.keys() if old_by_name[k].kind != new_by_name[k].kind
    ]
    old_order = [(f.section, f.name) for f in old_nc if (f.section, f.name) in new_by_name]
    new_order = [(f.section, f.name) for f in new_nc if (f.section, f.name) in old_by_name]
    reorder = old_order != new_order
    constants_delta = len([f for f in old if f.is_constant]) != len([f for f in new if f.is_constant])

    rename_pairs = []
    if len(removed) == len(added) and removed:
        for r, a in zip(removed, added):
            if old_by_name[r].section == new_by_name[a].section and old_by_name[r].kind == new_by_name[a].kind:
                rename_pairs.append((r, a))

    if not removed and not added and not type_changes and not reorder and not constants_delta:
        change_class = "exact"
    elif not removed and not type_changes and not reorder:
        change_class = "additive"
    elif rename_pairs and len(rename_pairs) == len(removed) and not type_changes:
        change_class = "rename"
    elif type_changes and not removed and not added:
        change_class = "type_change"
    elif removed and not added and not type_changes:
        change_class = "removal"
    else:
        change_class = "mixed"

    old_set = set(old_by_name)
    new_set = set(new_by_name)
    writer_new_reader_old = all(
        k in new_by_name and compatible_kind(new_by_name[k].kind, old_by_name[k].kind) for k in old_set
    )
    writer_old_reader_new = all(
        k in old_by_name and compatible_kind(old_by_name[k].kind, new_by_name[k].kind) for k in new_set
    )

    edit_weight = (
        0.35 * len(added)
        + 0.85 * len(removed)
        + 1.00 * len(type_changes)
        + 0.75 * len(rename_pairs)
        + 0.30 * float(reorder)
        + 0.12 * float(constants_delta)
    )
    denom = max(1, len(old_nc), len(new_nc))
    severity = min(1.0, edit_weight / denom)
    breaking = change_class in {"rename", "type_change", "removal", "mixed"} or not writer_new_reader_old
    capsule_accepts = change_class in {"exact", "additive", "rename"} and not type_changes
    return {
        "change_class": change_class,
        "added": len(added),
        "removed": len(removed),
        "type_changes": len(type_changes),
        "renames": len(rename_pairs),
        "reorder": int(reorder),
        "constant_delta": int(constants_delta),
        "old_fields": len(old_nc),
        "new_fields": len(new_nc),
        "severity": severity,
        "breaking": bool(breaking),
        "exact_accepts": old_nc == new_nc and not constants_delta,
        "registry_backward": bool(writer_new_reader_old),
        "registry_forward": bool(writer_old_reader_new),
        "registry_full": bool(writer_new_reader_old and writer_old_reader_new),
        "xtype_assignable": bool(writer_new_reader_old),
        "capsule_accepts": bool(capsule_accepts),
    }


def mine_repo(repo_name: str, repo: Path, packages: set[str]) -> Tuple[List[dict], List[dict]]:
    tags = semver_tags(repo)
    snapshots: List[dict] = []
    versions: Dict[Tuple[str, str], List[Tuple[int, str, List[Field]]]] = {}
    for idx, tag in enumerate(tags):
        for path, text in archive_interfaces(repo, tag, packages).items():
            parsed = parse_interface(text)
            key = (repo_name, path)
            versions.setdefault(key, []).append((idx, tag, parsed))
            snapshots.append({"repo": repo_name, "tag": tag, "path": path, "fields": len(non_constants(parsed))})

    rows: List[dict] = []
    for (repo_label, path), hist in versions.items():
        previous_change_idx = 0
        for left, right in zip(hist, hist[1:]):
            left_idx, left_tag, old = left
            right_idx, right_tag, new = right
            delta = classify_delta(old, new)
            if delta["change_class"] == "exact":
                continue
            stable_gap = max(1, left_idx - previous_change_idx)
            previous_change_idx = right_idx
            rows.append(
                {
                    "repo": repo_label,
                    "path": path,
                    "graph_node": package_from_path(path),
                    "from_tag": left_tag,
                    "to_tag": right_tag,
                    "tag_gap": right_idx - left_idx,
                    "stable_gap": stable_gap,
                    **delta,
                }
            )
    return rows, snapshots


def mine_proto_repo(repo_name: str, repo: Path) -> Tuple[List[dict], List[dict]]:
    tags = semver_tags(repo)
    snapshots: List[dict] = []
    versions: Dict[Tuple[str, str], List[Tuple[int, str, str]]] = {}
    for idx, tag in enumerate(tags):
        files = archive_proto_files(repo, tag)
        for path, text in files.items():
            versions.setdefault((repo_name, path), []).append((idx, tag, text))
            fields, imports = parse_proto(text)
            snapshots.append(
                {
                    "repo": repo_name,
                    "tag": tag,
                    "path": path,
                    "fields": len(fields),
                    "imports": len(imports),
                }
            )

    rows: List[dict] = []
    for (repo_label, path), hist in versions.items():
        previous_change_idx = 0
        for left, right in zip(hist, hist[1:]):
            left_idx, left_tag, old = left
            right_idx, right_tag, new = right
            delta = classify_proto_delta(old, new)
            if delta["change_class"] == "exact":
                continue
            stable_gap = max(1, left_idx - previous_change_idx)
            previous_change_idx = right_idx
            rows.append(
                {
                    "repo": repo_label,
                    "path": path,
                    "graph_node": path,
                    "from_tag": left_tag,
                    "to_tag": right_tag,
                    "tag_gap": right_idx - left_idx,
                    "stable_gap": stable_gap,
                    **delta,
                }
            )
    return rows, snapshots


RULE_COLUMNS = {
    "exact": "exact_accepts",
    "backward": "registry_backward",
    "full": "registry_full",
}


def graph_after_rejections(graph: nx.DiGraph, providers: set[str]) -> nx.DiGraph:
    out = graph.copy()
    for provider in providers:
        if provider not in out:
            continue
        for pred in list(out.predecessors(provider)):
            out.remove_edge(pred, provider)
    return out


def graph_metrics(graph: nx.DiGraph) -> Dict[str, float]:
    if graph.number_of_nodes() == 0:
        return {
            "nodes": 0,
            "edges": 0,
            "weak_components": 0,
            "largest_component_pct": 0.0,
        }
    comps = list(nx.weakly_connected_components(graph))
    largest = max((len(c) for c in comps), default=0)
    return {
        "nodes": int(graph.number_of_nodes()),
        "edges": int(graph.number_of_edges()),
        "weak_components": int(len(comps)),
        "largest_component_pct": float(100.0 * largest / graph.number_of_nodes()),
    }


def package_from_path(path: str) -> str:
    return path.split("/", 1)[0]


def real_graph_reachability(
    repo_paths: Dict[str, Path], changes: pd.DataFrame
) -> Tuple[pd.DataFrame, Dict[str, float]]:
    rows: List[dict] = []
    if changes.empty:
        return pd.DataFrame(), {}
    for (repo_name, to_tag), group in changes.groupby(["repo", "to_tag"]):
        cfg = REPOS[repo_name]
        if cfg["kind"] == "proto":
            graph = proto_import_graph(repo_paths[repo_name], str(to_tag))
        else:
            graph = package_graph(repo_paths[repo_name], str(to_tag), cfg["packages"])
        base = graph_metrics(graph)
        for rule_idx, (rule, col) in enumerate(RULE_COLUMNS.items()):
            rejected = {
                str(node)
                for node, ok in zip(group["graph_node"], group[col])
                if not bool(ok)
            }
            post = graph_after_rejections(graph, rejected)
            met = graph_metrics(post)
            rows.append(
                {
                    "repo": repo_name,
                    "to_tag": to_tag,
                    "rule": rule,
                    "changed_interfaces": int(len(group)),
                    "rejected_providers": int(len(rejected)),
                    "base_nodes": base["nodes"],
                    "base_edges": base["edges"],
                    "base_components": base["weak_components"],
                    "base_giant_pct": base["largest_component_pct"],
                    "post_edges": met["edges"],
                    "post_components": met["weak_components"],
                    "post_giant_pct": met["largest_component_pct"],
                    "removed_edges": int(base["edges"] - met["edges"]),
                }
            )
    df = pd.DataFrame(rows)
    summary: Dict[str, float] = {}
    if not df.empty:
        for rule, group in df.groupby("rule"):
            summary[f"graph_{rule}_mean_components"] = float(group["post_components"].mean())
            summary[f"graph_{rule}_mean_removed_edges"] = float(group["removed_edges"].mean())
            summary[f"graph_{rule}_mean_giant_pct"] = float(group["post_giant_pct"].mean())
        summary["graph_transitions"] = int(df[["repo", "to_tag"]].drop_duplicates().shape[0])
        summary["graph_mean_nodes"] = float(df.drop_duplicates(["repo", "to_tag"])["base_nodes"].mean())
        summary["graph_mean_edges"] = float(df.drop_duplicates(["repo", "to_tag"])["base_edges"].mean())
    return df, summary


def logistic(x: float) -> float:
    if x >= 0:
        z = math.exp(-x)
        return 1.0 / (1.0 + z)
    z = math.exp(x)
    return z / (1.0 + z)


def simulate_adoption(
    graph: nx.DiGraph,
    providers: set[str],
    severity: float,
    accepted: bool,
    seed: int,
    steps: int = 80,
    neutral: bool = False,
) -> Tuple[float, float, float]:
    nodes = list(graph.nodes())
    if not nodes:
        return 0.0, 0.0, 0.0
    idx = {node: i for i, node in enumerate(nodes)}
    undirected = graph.to_undirected()
    rng = np.random.default_rng(seed)
    state = np.zeros(len(nodes), dtype=np.int8)
    for p in providers:
        if p in idx:
            state[idx[p]] = 1
    if state.sum() == 0:
        state[int(rng.integers(0, len(nodes)))] = 1

    if neutral:
        benefit = 0.0
        incompat_cost = 0.0
    else:
        benefit = max(0.02, severity * (1.0 if accepted else 0.35))
        incompat_cost = (0.18 if accepted else 2.5) * max(0.05, severity)
    selection_samples = []
    for step in range(steps):
        node = nodes[int(rng.integers(0, len(nodes)))]
        neigh = list(undirected.neighbors(node))
        if neigh:
            neigh_states = state[[idx[n] for n in neigh]]
            new_frac = float(neigh_states.mean())
        else:
            new_frac = float(state.mean())
        old_frac = 1.0 - new_frac
        payoff_new = benefit - incompat_cost * old_frac
        payoff_old = -incompat_cost * new_frac
        selection = payoff_new - payoff_old
        selection_samples.append(selection)
        p_new = 0.02 + 0.96 * logistic(5.0 * selection)
        state[idx[node]] = 1 if rng.random() < p_new else 0
    freq = float(state.mean())
    return freq, float(freq >= 0.95), float(np.mean(selection_samples))


def adoption_dynamics(
    repo_paths: Dict[str, Path], changes: pd.DataFrame, replicates: int = 64
) -> Tuple[pd.DataFrame, Dict[str, float]]:
    rows: List[dict] = []
    if changes.empty:
        return pd.DataFrame(), {}
    for change_idx, row in changes.reset_index(drop=True).iterrows():
        repo_name = str(row["repo"])
        if REPOS[repo_name]["kind"] == "proto":
            graph = proto_import_graph(repo_paths[repo_name], str(row["to_tag"]))
        else:
            graph = package_graph(repo_paths[repo_name], str(row["to_tag"]), REPOS[repo_name]["packages"])
        providers = {str(row["graph_node"])}
        for rep in range(replicates):
            freq, fixed, sel = simulate_adoption(
                graph,
                providers,
                severity=float(row["severity"]),
                accepted=False,
                seed=900000 + 1000 * change_idx + 17 * rep,
                neutral=True,
            )
            rows.append(
                {
                    "change_index": change_idx,
                    "repo": repo_name,
                    "path": row["path"],
                    "rule": "neutral",
                    "breaking": bool(row["breaking"]),
                    "severity": float(row["severity"]),
                    "accepted": False,
                    "final_frequency": freq,
                    "fixation": fixed,
                    "mean_selection": sel,
                }
            )
        for rule_idx, (rule, col) in enumerate(RULE_COLUMNS.items()):
            accepted = bool(row[col])
            for rep in range(replicates):
                freq, fixed, sel = simulate_adoption(
                    graph,
                    providers,
                    severity=float(row["severity"]),
                    accepted=accepted,
                    seed=700000 + 1000 * change_idx + 17 * rep + 101 * rule_idx,
                )
                rows.append(
                    {
                        "change_index": change_idx,
                        "repo": repo_name,
                        "path": row["path"],
                        "rule": rule,
                        "breaking": bool(row["breaking"]),
                        "severity": float(row["severity"]),
                        "accepted": accepted,
                        "final_frequency": freq,
                        "fixation": fixed,
                        "mean_selection": sel,
                    }
                )
    df = pd.DataFrame(rows)
    summary: Dict[str, float] = {}
    if not df.empty:
        for rule, group in df.groupby("rule"):
            summary[f"adopt_{rule}_mean_final_freq"] = float(group["final_frequency"].mean())
            summary[f"adopt_{rule}_fixation_pct"] = float(100.0 * group["fixation"].mean())
            summary[f"adopt_{rule}_mean_selection"] = float(group["mean_selection"].mean())
        per_change = df.groupby(["change_index", "rule"])["final_frequency"].mean().unstack()
        if "neutral" in per_change:
            for rule in [r for r in RULE_COLUMNS if r in per_change]:
                try:
                    p = float(wilcoxon(per_change[rule], per_change["neutral"], zero_method="zsplit").pvalue)
                except ValueError:
                    p = 1.0
                summary[f"adopt_{rule}_vs_neutral_p"] = p
    return df, summary


def adoption_figure(adoption: pd.DataFrame, figures_dir: Path) -> None:
    if adoption.empty:
        return
    order = ["neutral", "exact", "backward", "full"]
    labels = {
        "neutral": "neutral",
        "exact": "exact",
        "backward": "reader-obligation",
        "full": "FULL",
    }
    fig, axes = plt.subplots(1, 2, figsize=(8.2, 3.8), dpi=220)
    means = adoption.groupby("rule")["final_frequency"].mean().reindex(order)
    lo = adoption.groupby("rule")["final_frequency"].quantile(0.10).reindex(order)
    hi = adoption.groupby("rule")["final_frequency"].quantile(0.90).reindex(order)
    x = np.arange(len(order))
    colors = ["#111827", "#6b7280", "#2563eb", "#ca8a04"]
    axes[0].bar(x, means.values, color=colors, width=0.66)
    axes[0].errorbar(
        x,
        means.values,
        yerr=[means.values - lo.values, hi.values - means.values],
        fmt="none",
        ecolor="#111827",
        capsize=3,
        linewidth=1.0,
    )
    axes[0].set_xticks(x, [labels[o] for o in order], rotation=20, ha="right")
    axes[0].set_ylabel("Final new-variant frequency")
    axes[0].set_ylim(0, 1.02)

    fix = 100.0 * adoption.groupby("rule")["fixation"].mean().reindex(order)
    sel = adoption.groupby("rule")["mean_selection"].mean().reindex(order)
    y = np.arange(len(order))
    axes[1].barh(y, sel.values, color=colors, height=0.58)
    axes[1].axvline(0, color="#111827", linewidth=0.8)
    axes[1].set_yticks(y, [labels[o] for o in order])
    axes[1].set_xlabel("Mean imitation payoff difference")
    axes[1].set_ylabel("Rule")
    for yi, value in enumerate(fix.values):
        axes[1].text(0.01, yi, f"fix {value:.1f}%", va="center", ha="left", fontsize=7)
    for ax in axes:
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.grid(True, color="#d9dee7", linewidth=0.8, alpha=0.65)
        ax.tick_params(labelsize=8)
    fig.tight_layout()
    fig.savefig(figures_dir / "fig_adoption_dynamics.png", bbox_inches="tight")
    plt.close(fig)


def measurement_figures(changes: pd.DataFrame, graph_df: pd.DataFrame, figures_dir: Path) -> None:
    if not changes.empty:
        corpus = changes.copy()
        corpus["kind"] = corpus["repo"].map(lambda r: "OpenTelemetry proto" if r == "opentelemetry_proto" else "ROS 2 IDL")
        counts = corpus.groupby(["kind", "change_class"]).size().unstack(fill_value=0)
        classes = ["additive", "removal", "type_change", "mixed", "rename"]
        counts = counts.reindex(columns=classes, fill_value=0)
        colors = ["#059669", "#dc2626", "#ca8a04", "#7c3aed", "#2563eb"]
        fig, ax = plt.subplots(figsize=(7.2, 3.8), dpi=220)
        bottom = np.zeros(len(counts))
        x = np.arange(len(counts))
        for cls, color in zip(classes, colors):
            vals = counts[cls].to_numpy()
            ax.bar(x, vals, bottom=bottom, label=cls.replace("_", " "), color=color, width=0.62)
            bottom += vals
        ax.set_xticks(x, counts.index, rotation=0)
        ax.set_ylabel("Changed transitions")
        ax.set_title("Observed interface deltas by corpus", fontsize=11)
        ax.legend(frameon=False, fontsize=8, ncol=3, loc="upper right")
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.grid(True, axis="y", color="#d9dee7", linewidth=0.8, alpha=0.65)
        fig.tight_layout()
        fig.savefig(figures_dir / "fig_corpus_deltas.png", bbox_inches="tight")
        plt.close(fig)

    if not graph_df.empty:
        order = ["exact", "backward", "full"]
        labels = ["exact", "reader-obligation", "FULL"]
        agg = graph_df.groupby("rule").agg(
            components=("post_components", "mean"),
            removed=("removed_edges", "mean"),
            giant=("post_giant_pct", "mean"),
        ).reindex(order)
        fig, axes = plt.subplots(1, 3, figsize=(8.6, 3.2), dpi=220)
        metrics = [("components", "Weak components"), ("removed", "Removed edges"), ("giant", "Giant (%)")]
        colors = ["#6b7280", "#2563eb", "#ca8a04"]
        x = np.arange(len(order))
        for ax, (col, title) in zip(axes, metrics):
            ax.bar(x, agg[col].to_numpy(), color=colors, width=0.64)
            ax.set_xticks(x, labels, rotation=35, ha="right")
            ax.set_title(title, fontsize=10)
            ax.spines["top"].set_visible(False)
            ax.spines["right"].set_visible(False)
            ax.grid(True, axis="y", color="#d9dee7", linewidth=0.8, alpha=0.65)
            ax.tick_params(labelsize=8)
        fig.tight_layout()
        fig.savefig(figures_dir / "fig_graph_reachability.png", bbox_inches="tight")
        plt.close(fig)


def wilson_interval(k: int, n: int, z: float = 1.96) -> Tuple[float, float]:
    if n == 0:
        return 0.0, 0.0
    phat = k / n
    denom = 1.0 + z * z / n
    center = (phat + z * z / (2.0 * n)) / denom
    half = z * math.sqrt((phat * (1.0 - phat) + z * z / (4.0 * n)) / n) / denom
    return max(0.0, center - half), min(1.0, center + half)


def paired_mcnemar(a: Sequence[bool], b: Sequence[bool]) -> Dict[str, float]:
    pairs = list(zip(a, b))
    b_only = sum((not x) and y for x, y in pairs)
    a_only = sum(x and (not y) for x, y in pairs)
    discordant = b_only + a_only
    if discordant == 0:
        p_value = 1.0
    else:
        p_value = float(binomtest(min(a_only, b_only), discordant, p=0.5).pvalue)
    return {
        "a_only": int(a_only),
        "b_only": int(b_only),
        "discordant": int(discordant),
        "p_value": p_value,
    }


def ecosystem_label(repo_name: str) -> str:
    return "OpenTelemetry proto" if REPOS[repo_name]["kind"] == "proto" else "ROS 2 IDL"


def slug(text: str) -> str:
    return re.sub(r"[^a-z0-9]+", "_", text.lower()).strip("_")


def holm_adjust(p_values: Sequence[float]) -> List[float]:
    indexed = sorted(enumerate(float(p) for p in p_values), key=lambda item: item[1])
    adjusted = [1.0] * len(indexed)
    running = 0.0
    m = len(indexed)
    for rank, (idx, p_value) in enumerate(indexed):
        value = min(1.0, (m - rank) * p_value)
        running = max(running, value)
        adjusted[idx] = running
    return adjusted


def two_proportion_mde(pooled: float, n_a: int, n_b: int, alpha: float = 0.05, power: float = 0.80) -> float:
    if n_a == 0 or n_b == 0:
        return 1.0
    pooled = min(0.99, max(0.01, pooled))
    z_alpha = norm.ppf(1.0 - alpha / 2.0)
    target = norm.ppf(power)

    def approx_power(delta: float) -> float:
        p_a = min(0.999, max(0.001, pooled - delta / 2.0))
        p_b = min(0.999, max(0.001, pooled + delta / 2.0))
        se = math.sqrt(p_a * (1.0 - p_a) / n_a + p_b * (1.0 - p_b) / n_b)
        if se == 0:
            return 0.0
        return float(norm.cdf(delta / se - z_alpha))

    lo, hi = 0.0, 0.999
    for _ in range(60):
        mid = (lo + hi) / 2.0
        if approx_power(mid) >= power:
            hi = mid
        else:
            lo = mid
    return hi


def cramers_v_mde(n: int, df: int, min_dim: int = 1, alpha: float = 0.05, power: float = 0.80) -> float:
    if n <= 0 or df <= 0 or min_dim <= 0:
        return 1.0
    crit = chi2.ppf(1.0 - alpha, df)

    def achieved(lambda_nc: float) -> float:
        return float(ncx2.sf(crit, df, lambda_nc))

    lo, hi = 0.0, float(n)
    for _ in range(80):
        mid = (lo + hi) / 2.0
        if achieved(mid) >= power:
            hi = mid
        else:
            lo = mid
    return math.sqrt(hi / (n * min_dim))


def paired_frequency_mde(differences: Sequence[float], alpha: float = 0.05, power: float = 0.80) -> float:
    arr = np.asarray(list(differences), dtype=float)
    arr = arr[np.isfinite(arr)]
    if len(arr) < 2:
        return 1.0
    sd = float(np.std(arr, ddof=1))
    return float((norm.ppf(1.0 - alpha / 2.0) + norm.ppf(power)) * sd / math.sqrt(len(arr)))


def build_funnel_tables(snapshots: pd.DataFrame, changes: pd.DataFrame) -> Tuple[pd.DataFrame, pd.DataFrame]:
    manifest_rows: List[dict] = []
    if snapshots.empty:
        return pd.DataFrame(), pd.DataFrame()
    changes = changes.copy()
    if not changes.empty:
        changes["ecosystem"] = changes["repo"].map(ecosystem_label)
    for repo_name, group in snapshots.groupby("repo"):
        tags = sorted(group["tag"].unique(), key=lambda t: tuple(map(int, V_SEMVER.match(str(t)).groups())))
        comparable = int(group.groupby("path").size().sub(1).clip(lower=0).sum())
        changed = changes[changes["repo"] == repo_name] if not changes.empty else pd.DataFrame()
        manifest_rows.append(
            {
                "repo": repo_name,
                "ecosystem": ecosystem_label(repo_name),
                "url": REPOS[repo_name]["url"],
                "kind": REPOS[repo_name]["kind"],
                "tag_count": len(tags),
                "first_tag": tags[0] if tags else "",
                "last_tag": tags[-1] if tags else "",
                "files_parsed": int(len(group)),
                "interfaces": int(group["path"].nunique()),
                "comparable_pairs": comparable,
                "changed_transitions": int(len(changed)),
                "breaking_transitions": int(changed["breaking"].sum()) if len(changed) else 0,
            }
        )
    tag_manifest = pd.DataFrame(manifest_rows)

    funnel_rows: List[dict] = []
    for ecosystem, group in tag_manifest.groupby("ecosystem", sort=False):
        funnel_rows.append(
            {
                "ecosystem": ecosystem,
                "repo_tags": int(group["tag_count"].sum()),
                "files_parsed": int(group["files_parsed"].sum()),
                "interfaces": int(group["interfaces"].sum()),
                "comparable_pairs": int(group["comparable_pairs"].sum()),
                "changed_transitions": int(group["changed_transitions"].sum()),
                "breaking_transitions": int(group["breaking_transitions"].sum()),
            }
        )
    funnel_rows.append(
        {
            "ecosystem": "All",
            "repo_tags": int(tag_manifest["tag_count"].sum()),
            "files_parsed": int(tag_manifest["files_parsed"].sum()),
            "interfaces": int(tag_manifest["interfaces"].sum()),
            "comparable_pairs": int(tag_manifest["comparable_pairs"].sum()),
            "changed_transitions": int(tag_manifest["changed_transitions"].sum()),
            "breaking_transitions": int(tag_manifest["breaking_transitions"].sum()),
        }
    )
    return tag_manifest, pd.DataFrame(funnel_rows)


def ecosystem_summaries(changes: pd.DataFrame) -> Tuple[pd.DataFrame, pd.DataFrame, Dict[str, float]]:
    rows: List[dict] = []
    tests: List[dict] = []
    summary: Dict[str, float] = {}
    if changes.empty:
        return pd.DataFrame(), pd.DataFrame(), summary
    df = changes.copy()
    df["ecosystem"] = df["repo"].map(ecosystem_label)
    ecosystems = ["ROS 2 IDL", "OpenTelemetry proto"]
    for ecosystem in ecosystems:
        group = df[df["ecosystem"] == ecosystem]
        n = len(group)
        row = {
            "ecosystem": ecosystem,
            "changed_transitions": int(n),
            "breaking_transitions": int(group["breaking"].sum()),
        }
        lo, hi = wilson_interval(int(row["breaking_transitions"]), n)
        row["breaking_wilson_low_pct"] = 100.0 * lo
        row["breaking_wilson_high_pct"] = 100.0 * hi
        for rule, col in RULE_COLUMNS.items():
            k = int(group[col].sum())
            lo, hi = wilson_interval(k, n)
            row[f"{rule}_accept_n"] = k
            row[f"{rule}_wilson_low_pct"] = 100.0 * lo
            row[f"{rule}_wilson_high_pct"] = 100.0 * hi
        rows.append(row)
    eco = pd.DataFrame(rows)

    ros = df[df["ecosystem"] == "ROS 2 IDL"]
    otel = df[df["ecosystem"] == "OpenTelemetry proto"]
    binary_specs = [
        ("breaking_fraction", "Breaking fraction", "breaking"),
        ("reader_obligation_acceptance", "Reader-obligation acceptance", "registry_backward"),
        ("full_acceptance", "FULL acceptance", "registry_full"),
    ]
    for key, label, col in binary_specs:
        table = np.array(
            [
                [int(ros[col].sum()), int(len(ros) - ros[col].sum())],
                [int(otel[col].sum()), int(len(otel) - otel[col].sum())],
            ]
        )
        _, p_value = fisher_exact(table)
        pooled = float(df[col].mean())
        tests.append(
            {
                "test": label,
                "statistic": "",
                "p_value": float(p_value),
                "mde_80": 100.0 * two_proportion_mde(pooled, len(ros), len(otel)),
                "scale": "percentage-point ecosystem gap",
            }
        )
        summary[f"homogeneity_{key}_p"] = float(p_value)

    classes = sorted(df["change_class"].unique())
    class_table = pd.crosstab(df["ecosystem"], df["change_class"]).reindex(index=ecosystems, columns=classes, fill_value=0)
    chi_stat, p_value, dof, _ = chi2_contingency(class_table)
    tests.append(
        {
            "test": "Diff-class mix",
            "statistic": float(chi_stat),
            "p_value": float(p_value),
            "mde_80": cramers_v_mde(int(len(df)), int(dof), min_dim=1),
            "scale": "Cramer's V",
        }
    )
    summary["homogeneity_diff_class_p"] = float(p_value)

    adjusted = holm_adjust([row["p_value"] for row in tests])
    for row, holm_p in zip(tests, adjusted):
        row["holm_p"] = holm_p
    return eco, pd.DataFrame(tests), summary


def adoption_power_audit(adoption: pd.DataFrame, summary: Dict[str, float]) -> pd.DataFrame:
    if adoption.empty:
        return pd.DataFrame()
    per_change = adoption.groupby(["change_index", "rule"])["final_frequency"].mean().unstack()
    rows: List[dict] = []
    for rule, label in [
        ("exact", "Exact vs neutral"),
        ("backward", "Reader-obligation vs neutral"),
        ("full", "FULL vs neutral"),
    ]:
        if rule not in per_change or "neutral" not in per_change:
            continue
        diff = per_change[rule] - per_change["neutral"]
        p_value = float(summary.get(f"adopt_{rule}_vs_neutral_p", 1.0))
        rows.append(
            {
                "comparison": label,
                "n": int(diff.notna().sum()),
                "mean_delta": float(diff.mean()),
                "p_value": p_value,
                "mde_80": paired_frequency_mde(diff.dropna()),
                "scale": "final-frequency points",
            }
        )
    adjusted = holm_adjust([row["p_value"] for row in rows])
    for row, holm_p in zip(rows, adjusted):
        row["holm_p"] = holm_p
    return pd.DataFrame(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--repo-root", default="data/repos")
    parser.add_argument("--results", default="results")
    parser.add_argument("--figures", default="figures")
    args = parser.parse_args()

    repo_root = Path(args.repo_root)
    results = Path(args.results)
    figures = Path(args.figures)
    results.mkdir(parents=True, exist_ok=True)
    figures.mkdir(parents=True, exist_ok=True)

    all_rows: List[dict] = []
    all_snapshots: List[dict] = []
    repo_paths: Dict[str, Path] = {}
    for name, cfg in REPOS.items():
        repo = ensure_repo(repo_root, name, cfg["url"])
        repo_paths[name] = repo
        if cfg["kind"] == "proto":
            rows, snapshots = mine_proto_repo(name, repo)
        else:
            rows, snapshots = mine_repo(name, repo, cfg["packages"])
        all_rows.extend(rows)
        all_snapshots.extend(snapshots)

    changes = pd.DataFrame(all_rows)
    snapshots_df = pd.DataFrame(all_snapshots)
    changes.to_csv(results / "real_interface_changes.csv", index=False)
    snapshots_df.to_csv(results / "real_interface_snapshots.csv", index=False)
    tag_manifest, funnel_df = build_funnel_tables(snapshots_df, changes)
    tag_manifest.to_csv(results / "tag_manifest.csv", index=False)
    funnel_df.to_csv(results / "funnel_summary.csv", index=False)
    ecosystem_df, homogeneity_df, ecosystem_summary = ecosystem_summaries(changes)
    ecosystem_df.to_csv(results / "ecosystem_summary.csv", index=False)
    homogeneity_df.to_csv(results / "homogeneity_tests.csv", index=False)
    graph_df, graph_summary = real_graph_reachability(repo_paths, changes)
    graph_df.to_csv(results / "real_graph_reachability.csv", index=False)
    adoption_df, adoption_summary = adoption_dynamics(repo_paths, changes)
    adoption_df.to_csv(results / "adoption_dynamics.csv", index=False)
    power_df = adoption_power_audit(adoption_df, adoption_summary)
    power_df.to_csv(results / "power_audit.csv", index=False)
    adoption_figure(adoption_df, figures)
    measurement_figures(changes, graph_df, figures)

    baseline_summary = {
        "snapshots": int(len(all_snapshots)),
        "changed_transitions": int(len(changes)),
        "interfaces_changed": int(changes["path"].nunique()) if len(changes) else 0,
        "breaking_transitions": int(changes["breaking"].sum()) if len(changes) else 0,
        "additive_transitions": int((changes["change_class"] == "additive").sum()) if len(changes) else 0,
        "rename_transitions": int((changes["change_class"] == "rename").sum()) if len(changes) else 0,
        "type_change_transitions": int((changes["change_class"] == "type_change").sum()) if len(changes) else 0,
        "registry_backward_accept_pct": float(100.0 * changes["registry_backward"].mean()) if len(changes) else 0.0,
        "registry_full_accept_pct": float(100.0 * changes["registry_full"].mean()) if len(changes) else 0.0,
        "xtype_accept_pct": float(100.0 * changes["xtype_assignable"].mean()) if len(changes) else 0.0,
            "capsule_accept_pct": float(100.0 * changes["capsule_accepts"].mean()) if len(changes) else 0.0,
        }
    if len(changes):
        for repo_name, group in changes.groupby("repo"):
            key = repo_name.replace("-", "_")
            baseline_summary[f"{key}_changes"] = int(len(group))
            baseline_summary[f"{key}_breaking"] = int(group["breaking"].sum())
            baseline_summary[f"{key}_interfaces_changed"] = int(group["path"].nunique())
        snap_df = pd.DataFrame(all_snapshots)
        for repo_name, group in snap_df.groupby("repo"):
            key = repo_name.replace("-", "_")
            baseline_summary[f"{key}_snapshots"] = int(len(group))
    if len(changes):
        for name, col in RULE_COLUMNS.items():
            k = int(changes[col].sum())
            lo, hi = wilson_interval(k, len(changes))
            baseline_summary[f"{name}_accept_n"] = k
            baseline_summary[f"{name}_wilson_low_pct"] = float(100.0 * lo)
            baseline_summary[f"{name}_wilson_high_pct"] = float(100.0 * hi)
        mc_capsule = paired_mcnemar(changes["registry_backward"], changes["capsule_accepts"])
        mc_full = paired_mcnemar(changes["registry_backward"], changes["registry_full"])
        baseline_summary.update({f"mcnemar_backward_capsule_{k}": v for k, v in mc_capsule.items()})
        baseline_summary.update({f"mcnemar_backward_full_{k}": v for k, v in mc_full.items()})
    baseline_summary.update(graph_summary)
    baseline_summary.update(adoption_summary)
    baseline_summary.update(ecosystem_summary)
    for _, row in homogeneity_df.iterrows():
        key = slug(str(row["test"]))
        baseline_summary[f"{key}_p"] = float(row["p_value"])
        baseline_summary[f"{key}_holm_p"] = float(row["holm_p"])
        baseline_summary[f"{key}_mde_80"] = float(row["mde_80"])
    for _, row in power_df.iterrows():
        key = slug(str(row["comparison"]))
        baseline_summary[f"{key}_p"] = float(row["p_value"])
        baseline_summary[f"{key}_holm_p"] = float(row["holm_p"])
        baseline_summary[f"{key}_mde_80"] = float(row["mde_80"])

    with open(results / "real_history_summary.json", "w", encoding="utf-8") as fh:
        json.dump(baseline_summary, fh, indent=2, sort_keys=True)


if __name__ == "__main__":
    main()


==> anc/code/registry_adoption_trajectories.py <==
from __future__ import annotations

import argparse
import math
from pathlib import Path
from typing import Dict, Iterable, List, Tuple
from urllib.parse import quote

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from packaging.requirements import Requirement
from scipy.optimize import minimize

from registry_scale import (
    CARGO_CRATE,
    CARGO_DEPS,
    MAVEN_REPO,
    MAVEN_SEARCH,
    NPM_DOC,
    PYPI_JSON,
    CachedSession,
    parse_maven_pom,
    parse_semver,
    satisfies,
)


ECOSYSTEMS = ("npm", "maven", "pypi", "cargo")
HORIZONS = (90, 180, 365, 730, 1460)
DIRECTION_ORIENTATION = {
    "provider_favored": 1.0,
    "consumer_favored": -1.0,
}


def boundary_direction(sample_frame: object) -> str:
    if str(sample_frame) == "checker_accept_calibration":
        return "provider_favored"
    if str(sample_frame) == "latest_reject":
        return "consumer_favored"
    return "unknown"


def as_timestamp(value: object) -> pd.Timestamp | None:
    try:
        timestamp = pd.Timestamp(value)
    except Exception:
        return None
    if pd.isna(timestamp):
        return None
    if timestamp.tzinfo is None:
        timestamp = timestamp.tz_localize("UTC")
    return timestamp.tz_convert("UTC")


def generation_key(version: str) -> tuple[int, ...] | None:
    parsed = parse_semver(version)
    if parsed is None:
        return None
    major, minor, _ = parsed
    return (major,) if major > 0 else (major, minor)


def sorted_releases(
    releases: Iterable[tuple[str, object]]
) -> List[tuple[str, pd.Timestamp]]:
    rows = []
    for version, raw_time in releases:
        timestamp = as_timestamp(raw_time)
        if timestamp is None or generation_key(str(version)) is None:
            continue
        rows.append((str(version), timestamp))
    return sorted(rows, key=lambda item: item[1])


def npm_release_history(http: CachedSession, name: str) -> List[tuple[str, pd.Timestamp]]:
    data = http.get_json(NPM_DOC.format(name=quote(name, safe="@/")))
    times = data.get("time") or {}
    return sorted_releases(
        (version, times.get(version))
        for version in (data.get("versions") or {})
        if times.get(version)
    )


def cargo_release_history(http: CachedSession, name: str) -> List[tuple[str, pd.Timestamp]]:
    data = http.get_json(CARGO_CRATE.format(name=quote(name, safe="")))
    return sorted_releases(
        (str(item.get("num")), item.get("created_at"))
        for item in (data.get("versions") or [])
        if item.get("num") and item.get("created_at")
    )


def pypi_release_history(http: CachedSession, name: str) -> List[tuple[str, pd.Timestamp]]:
    data = http.get_json(PYPI_JSON.format(name=quote(name, safe="")))
    releases = []
    for version, files in (data.get("releases") or {}).items():
        timestamps = [
            as_timestamp(item.get("upload_time_iso_8601") or item.get("upload_time"))
            for item in files
        ]
        timestamps = [value for value in timestamps if value is not None]
        if timestamps:
            releases.append((str(version), min(timestamps)))
    return sorted_releases(releases)


def maven_coordinates(name: str) -> tuple[str, str] | None:
    if ":" not in name:
        return None
    return tuple(name.split(":", 1))  # type: ignore[return-value]


def maven_release_history(http: CachedSession, name: str) -> List[tuple[str, pd.Timestamp]]:
    coordinates = maven_coordinates(name)
    if coordinates is None:
        return []
    group, artifact = coordinates
    data = http.get_json(
        MAVEN_SEARCH,
        {
            "q": f'g:"{group}" AND a:"{artifact}"',
            "core": "gav",
            "rows": 200,
            "wt": "json",
        },
    )
    return sorted_releases(
        (str(item.get("v")), pd.to_datetime(int(item.get("timestamp")), unit="ms", utc=True))
        for item in data.get("response", {}).get("docs", [])
        if item.get("v") and item.get("timestamp")
    )


def release_history(
    http: CachedSession, ecosystem: str, name: str
) -> List[tuple[str, pd.Timestamp]]:
    try:
        if ecosystem == "npm":
            return npm_release_history(http, name)
        if ecosystem == "cargo":
            return cargo_release_history(http, name)
        if ecosystem == "pypi":
            return pypi_release_history(http, name)
        if ecosystem == "maven":
            return maven_release_history(http, name)
    except Exception:
        return []
    return []


def choose_boundary(
    releases: List[tuple[str, pd.Timestamp]],
    observation_date: pd.Timestamp,
    minimum_age_days: int,
) -> tuple[str, pd.Timestamp] | None:
    generations: Dict[tuple[int, ...], List[tuple[str, pd.Timestamp]]] = {}
    for version, timestamp in releases:
        key = generation_key(version)
        if key is not None:
            generations.setdefault(key, []).append((version, timestamp))
    candidates = []
    for values in generations.values():
        boundary = min(values, key=lambda item: item[1])
        age_days = (observation_date - boundary[1]).days
        if age_days >= minimum_age_days:
            candidates.append(boundary)
    return max(candidates, key=lambda item: item[1]) if candidates else None


def npm_constraint(
    http: CachedSession, consumer: str, version: str, provider: str
) -> str:
    data = http.get_json(NPM_DOC.format(name=quote(consumer, safe="@/")))
    document = (data.get("versions") or {}).get(version) or {}
    for field in ("dependencies", "peerDependencies", "optionalDependencies"):
        constraints = document.get(field) or {}
        if provider in constraints:
            return str(constraints[provider])
    return ""


def cargo_constraint(
    http: CachedSession, consumer: str, version: str, provider: str
) -> str:
    data = http.get_json(
        CARGO_DEPS.format(
            name=quote(consumer, safe=""), version=quote(version, safe="")
        )
    )
    for dependency in data.get("dependencies", []):
        if dependency.get("kind") not in {"normal", None}:
            continue
        name = dependency.get("crate_id") or dependency.get("name")
        if str(name) == provider:
            return str(dependency.get("req") or "*")
    return ""


def pypi_constraint(
    http: CachedSession, consumer: str, version: str, provider: str
) -> str:
    url = f"https://pypi.org/pypi/{quote(consumer, safe='')}/{quote(version, safe='')}/json"
    data = http.get_json(url)
    for raw in (data.get("info") or {}).get("requires_dist") or []:
        try:
            requirement = Requirement(raw)
        except Exception:
            continue
        if requirement.name.lower().replace("_", "-") == provider.lower().replace("_", "-"):
            return str(requirement.specifier)
    return ""


def maven_constraint(
    http: CachedSession, consumer: str, version: str, provider: str
) -> str:
    consumer_coordinates = maven_coordinates(consumer)
    if consumer_coordinates is None:
        return ""
    group, artifact = consumer_coordinates
    group_path = group.replace(".", "/")
    url = (
        f"{MAVEN_REPO}/{group_path}/{artifact}/{version}/"
        f"{artifact}-{version}.pom"
    )
    text = http.get_text(url)
    for dependency, constraint, _ in parse_maven_pom(text):
        if dependency == provider:
            return str(constraint)
    return ""


def historical_constraint(
    http: CachedSession,
    ecosystem: str,
    consumer: str,
    version: str,
    provider: str,
) -> str:
    try:
        if ecosystem == "npm":
            return npm_constraint(http, consumer, version, provider)
        if ecosystem == "cargo":
            return cargo_constraint(http, consumer, version, provider)
        if ecosystem == "pypi":
            return pypi_constraint(http, consumer, version, provider)
        if ecosystem == "maven":
            return maven_constraint(http, consumer, version, provider)
    except Exception:
        return ""
    return ""


def sample_versions(
    releases: List[tuple[str, pd.Timestamp]],
    boundary_time: pd.Timestamp,
    observation_date: pd.Timestamp,
    maximum: int,
) -> List[tuple[str, pd.Timestamp]]:
    eligible = [
        item
        for item in releases
        if boundary_time <= item[1] <= observation_date
    ]
    if len(eligible) <= maximum:
        return eligible
    indices = np.linspace(0, len(eligible) - 1, maximum).round().astype(int)
    return [eligible[index] for index in sorted(set(indices))]


def select_edges(
    probes: pd.DataFrame, ecosystem: str, maximum: int, seed: int
) -> pd.DataFrame:
    group = probes[
        (probes["ecosystem"] == ecosystem)
        & probes["clean_outcome"].isin(["conflict", "ok"])
    ].drop_duplicates(["consumer", "provider"])
    if len(group) <= maximum:
        return group
    parts = []
    per_frame = max(1, maximum // 2)
    for frame, frame_group in group.groupby("sample_frame"):
        parts.append(
            frame_group.sample(
                min(per_frame, len(frame_group)),
                random_state=seed + len(parts),
            )
        )
    chosen = pd.concat(parts).drop_duplicates(["consumer", "provider"])
    if len(chosen) < maximum:
        remaining = group.drop(chosen.index, errors="ignore")
        chosen = pd.concat(
            [
                chosen,
                remaining.sample(
                    min(maximum - len(chosen), len(remaining)),
                    random_state=seed + 100,
                ),
            ]
        )
    return chosen.head(maximum)


def mine_trajectories(
    probes: pd.DataFrame,
    http: CachedSession,
    edges_per_ecosystem: int,
    versions_per_edge: int,
    minimum_boundary_age_days: int,
    observation_date: pd.Timestamp,
    seed: int,
) -> pd.DataFrame:
    history_cache: Dict[Tuple[str, str], List[tuple[str, pd.Timestamp]]] = {}
    rows = []
    for ecosystem_index, ecosystem in enumerate(ECOSYSTEMS):
        selected = select_edges(
            probes, ecosystem, edges_per_ecosystem, seed + 1000 * ecosystem_index
        )
        for edge_index, edge in enumerate(selected.itertuples(index=False)):
            provider_key = (ecosystem, str(edge.provider))
            consumer_key = (ecosystem, str(edge.consumer))
            if provider_key not in history_cache:
                history_cache[provider_key] = release_history(
                    http, ecosystem, str(edge.provider)
                )
            if consumer_key not in history_cache:
                history_cache[consumer_key] = release_history(
                    http, ecosystem, str(edge.consumer)
                )
            boundary = choose_boundary(
                history_cache[provider_key],
                observation_date,
                minimum_boundary_age_days,
            )
            if boundary is None:
                continue
            boundary_version, boundary_time = boundary
            provider_releases_to_observation = [
                item
                for item in history_cache[provider_key]
                if item[1] <= observation_date
            ]
            provider_latest_release = (
                max(provider_releases_to_observation, key=lambda item: item[1])
                if provider_releases_to_observation
                else boundary
            )
            target_generation = generation_key(boundary_version)
            releases = sample_versions(
                history_cache[consumer_key],
                boundary_time,
                observation_date,
                versions_per_edge,
            )
            for consumer_version, release_time in releases:
                constraint = historical_constraint(
                    http,
                    ecosystem,
                    str(edge.consumer),
                    consumer_version,
                    str(edge.provider),
                )
                if not constraint:
                    continue
                available_generation = [
                    provider_version
                    for provider_version, provider_time in history_cache[provider_key]
                    if generation_key(provider_version) == target_generation
                    and provider_time <= release_time
                ]
                compatibility = [
                    (provider_version, satisfies(ecosystem, provider_version, constraint))
                    for provider_version in available_generation
                ]
                known = [
                    (provider_version, compatible)
                    for provider_version, compatible in compatibility
                    if compatible is not None
                ]
                if not known:
                    continue
                admitted_versions = [
                    provider_version
                    for provider_version, compatible in known
                    if compatible
                ]
                rows.append(
                    {
                        "ecosystem": ecosystem,
                        "trajectory_id": (
                            f"{ecosystem}:{edge.consumer}->{edge.provider}"
                        ),
                        "sample_frame": edge.sample_frame,
                        "resolver_outcome": edge.clean_outcome,
                        "boundary_direction": boundary_direction(edge.sample_frame),
                        "direction_orientation": DIRECTION_ORIENTATION.get(
                            boundary_direction(edge.sample_frame), 0.0
                        ),
                        "consumer": edge.consumer,
                        "provider": edge.provider,
                        "boundary_version": boundary_version,
                        "target_generation": ".".join(
                            str(part) for part in (target_generation or ())
                        ),
                        "boundary_time": boundary_time.isoformat(),
                        "provider_latest_release_version": provider_latest_release[0],
                        "provider_latest_release_time": provider_latest_release[1].isoformat(),
                        "provider_days_since_latest_release": (
                            observation_date - provider_latest_release[1]
                        ).days,
                        "consumer_version": consumer_version,
                        "consumer_release_time": release_time.isoformat(),
                        "days_since_boundary": (
                            release_time - boundary_time
                        ).days,
                        "constraint": constraint,
                        "available_generation_versions": len(known),
                        "admitted_version": (
                            admitted_versions[-1] if admitted_versions else ""
                        ),
                        "admits_boundary": bool(admitted_versions),
                    }
                )
    return pd.DataFrame(rows)


def trajectory_summary(rows: pd.DataFrame) -> pd.DataFrame:
    summary = []
    if rows.empty:
        return pd.DataFrame()
    data = rows.copy()
    data["consumer_release_time"] = pd.to_datetime(
        data["consumer_release_time"], utc=True, format="mixed"
    )
    for ecosystem, ecosystem_rows in data.groupby("ecosystem"):
        for horizon in HORIZONS:
            eligible = ecosystem_rows[
                ecosystem_rows["days_since_boundary"] <= horizon
            ]
            if eligible.empty:
                continue
            latest = (
                eligible.sort_values("consumer_release_time")
                .groupby("trajectory_id")
                .tail(1)
            )
            successes = int(latest["admits_boundary"].sum())
            trials = len(latest)
            summary.append(
                {
                    "ecosystem": ecosystem,
                    "horizon_days": horizon,
                    "trajectories": trials,
                    "admitting_trajectories": successes,
                    "observed_frequency": successes / trials,
                }
            )
    return pd.DataFrame(summary)


def directional_trajectory_summary(rows: pd.DataFrame) -> pd.DataFrame:
    summary = []
    if rows.empty:
        return pd.DataFrame()
    data = rows.copy()
    if "boundary_direction" not in data:
        data["boundary_direction"] = data["sample_frame"].map(boundary_direction)
    data = data[data["boundary_direction"].isin(DIRECTION_ORIENTATION)].copy()
    data["direction_orientation"] = data["boundary_direction"].map(
        DIRECTION_ORIENTATION
    )
    data["consumer_release_time"] = pd.to_datetime(
        data["consumer_release_time"], utc=True, format="mixed"
    )
    for (ecosystem, direction), group in data.groupby(
        ["ecosystem", "boundary_direction"]
    ):
        for horizon in HORIZONS:
            eligible = group[group["days_since_boundary"] <= horizon]
            if eligible.empty:
                continue
            latest = (
                eligible.sort_values("consumer_release_time")
                .groupby("trajectory_id")
                .tail(1)
            )
            successes = int(latest["admits_boundary"].sum())
            trials = len(latest)
            summary.append(
                {
                    "ecosystem": ecosystem,
                    "boundary_direction": direction,
                    "direction_orientation": DIRECTION_ORIENTATION[direction],
                    "horizon_days": horizon,
                    "trajectories": trials,
                    "admitting_trajectories": successes,
                    "observed_frequency": successes / trials,
                    "age_term": math.log1p(horizon / 90.0),
                }
            )
    return pd.DataFrame(summary)


def logit(value: np.ndarray) -> np.ndarray:
    clipped = np.clip(value, 1e-4, 1.0 - 1e-4)
    return np.log(clipped / (1.0 - clipped))


def fit_model(
    summary: pd.DataFrame,
    selection: pd.DataFrame,
    held_out: str | None,
    use_selection: bool,
) -> tuple[np.ndarray, float]:
    data = summary.merge(selection[["ecosystem", "selection_s"]], on="ecosystem")
    if held_out:
        data = data[data["ecosystem"] != held_out]
    first_rows = (
        data.sort_values("horizon_days")
        .groupby("ecosystem")
        .first()
    )
    first = (
        first_rows["admitting_trajectories"] + 0.5
    ) / (first_rows["trajectories"] + 1.0)
    data["initial_frequency"] = data["ecosystem"].map(first)
    data["scaled_time"] = np.log1p(
        (data["horizon_days"] - data.groupby("ecosystem")["horizon_days"].transform("min"))
        .clip(lower=0)
        / 90.0
    )

    def objective(parameters: np.ndarray) -> float:
        benefit = float(parameters[0])
        time_scale = math.exp(float(parameters[1]))
        selection_term = data["selection_s"].to_numpy() if use_selection else 0.0
        linear = logit(data["initial_frequency"].to_numpy()) + time_scale * (
            benefit + selection_term
        ) * data["scaled_time"].to_numpy()
        probability = 1.0 / (1.0 + np.exp(-np.clip(linear, -30, 30)))
        successes = data["admitting_trajectories"].to_numpy()
        trials = data["trajectories"].to_numpy()
        return float(
            -np.sum(
                successes * np.log(np.clip(probability, 1e-12, 1.0))
                + (trials - successes)
                * np.log(np.clip(1.0 - probability, 1e-12, 1.0))
            )
        )

    result = minimize(
        objective,
        np.asarray([2.0, -1.0]),
        method="L-BFGS-B",
        bounds=[(0.0, 8.0), (-6.0, 4.0)],
    )
    return result.x, float(result.fun)


def predict(
    summary: pd.DataFrame,
    selection: pd.DataFrame,
    parameters: np.ndarray,
    ecosystem: str,
    use_selection: bool,
) -> pd.DataFrame:
    data = summary[summary["ecosystem"] == ecosystem].copy()
    if data.empty:
        return data
    s = float(
        selection.loc[selection["ecosystem"] == ecosystem, "selection_s"].iloc[0]
    )
    first = data.sort_values("horizon_days").iloc[0]
    initial = float(
        (first["admitting_trajectories"] + 0.5)
        / (first["trajectories"] + 1.0)
    )
    minimum_horizon = int(data["horizon_days"].min())
    scaled_time = np.log1p(
        (data["horizon_days"].to_numpy() - minimum_horizon).clip(min=0)
        / 90.0
    )
    benefit = float(parameters[0])
    time_scale = math.exp(float(parameters[1]))
    linear = logit(np.full(len(data), initial)) + time_scale * (
        benefit + (s if use_selection else 0.0)
    ) * scaled_time
    data["predicted_frequency"] = 1.0 / (
        1.0 + np.exp(-np.clip(linear, -30, 30))
    )
    data["selection_s"] = s
    data["fitted_benefit"] = benefit
    data["fitted_time_scale"] = time_scale
    return data


def cross_validated_predictions(
    summary: pd.DataFrame, selection: pd.DataFrame
) -> tuple[pd.DataFrame, pd.DataFrame]:
    predictions = []
    parameters = []
    ecosystems = [
        ecosystem
        for ecosystem in ECOSYSTEMS
        if ecosystem in set(summary["ecosystem"])
    ]
    for held_out in ecosystems:
        for model, use_selection in [
            ("resolver_selection", True),
            ("time_only", False),
        ]:
            fitted, loss = fit_model(
                summary, selection, held_out, use_selection
            )
            predicted = predict(
                summary, selection, fitted, held_out, use_selection
            )
            predicted["model"] = model
            predicted["held_out_ecosystem"] = held_out
            predictions.append(predicted)
            parameters.append(
                {
                    "held_out_ecosystem": held_out,
                    "model": model,
                    "fitted_benefit": float(fitted[0]),
                    "fitted_time_scale": math.exp(float(fitted[1])),
                    "training_negative_log_likelihood": loss,
                }
            )
    return (
        pd.concat(predictions, ignore_index=True)
        if predictions
        else pd.DataFrame(),
        pd.DataFrame(parameters),
    )


def add_directional_selection(
    summary: pd.DataFrame, selection: pd.DataFrame
) -> pd.DataFrame:
    data = summary.copy()
    selection_cols = [
        "ecosystem",
        "selection_s",
        "boundary_selection_s",
        "boundary_exposure",
    ]
    available = [col for col in selection_cols if col in selection]
    data = data.merge(selection[available], on="ecosystem", how="left")
    if "boundary_selection_s" not in data:
        data["boundary_selection_s"] = data["selection_s"]
    if "boundary_exposure" not in data:
        data["boundary_exposure"] = 1.0
    data["resolver_population_penalty"] = data["selection_s"].abs()
    data["resolver_boundary_penalty"] = data["boundary_selection_s"].abs()
    data["directional_selection_s"] = (
        data["direction_orientation"] * data["resolver_population_penalty"]
    )
    data["directional_unit_s"] = data["direction_orientation"]
    return data


def fit_directional_prediction(
    summary: pd.DataFrame, held_out: str, model: str
) -> tuple[np.ndarray, float]:
    data = summary[summary["ecosystem"] != held_out].copy()
    if data.empty:
        return np.asarray([]), math.nan
    successes = data["admitting_trajectories"].to_numpy(dtype=float)
    trials = data["trajectories"].to_numpy(dtype=float)
    age = data["age_term"].to_numpy(dtype=float)
    resolver_covariate = data["directional_selection_s"].to_numpy(dtype=float)
    unit_covariate = data["directional_unit_s"].to_numpy(dtype=float)

    if model == "age_only":
        initial = np.asarray([0.0, 0.0])
        bounds = [(-8.0, 8.0), (-8.0, 8.0)]

        def objective(parameters: np.ndarray) -> float:
            linear = parameters[0] + parameters[1] * age
            probability = 1.0 / (
                1.0 + np.exp(-np.clip(linear, -30.0, 30.0))
            )
            return float(
                -np.sum(
                    successes * np.log(np.clip(probability, 1e-12, 1.0))
                    + (trials - successes)
                    * np.log(np.clip(1.0 - probability, 1e-12, 1.0))
                )
            )

    elif model == "resolver_directional":
        initial = np.asarray([0.0, 0.0, 1.0])
        bounds = [(-8.0, 8.0), (-8.0, 8.0), (-12.0, 12.0)]

        def objective(parameters: np.ndarray) -> float:
            linear = (
                parameters[0]
                + parameters[1] * age
                + parameters[2] * resolver_covariate
            )
            probability = 1.0 / (
                1.0 + np.exp(-np.clip(linear, -30.0, 30.0))
            )
            return float(
                -np.sum(
                    successes * np.log(np.clip(probability, 1e-12, 1.0))
                    + (trials - successes)
                    * np.log(np.clip(1.0 - probability, 1e-12, 1.0))
                )
            )

    elif model == "inverse_directional":
        initial = np.asarray([0.0, 0.0, 1.0])
        bounds = [(-8.0, 8.0), (-8.0, 8.0), (-12.0, 12.0)]

        def objective(parameters: np.ndarray) -> float:
            linear = (
                parameters[0]
                + parameters[1] * age
                + parameters[2] * unit_covariate
            )
            probability = 1.0 / (
                1.0 + np.exp(-np.clip(linear, -30.0, 30.0))
            )
            return float(
                -np.sum(
                    successes * np.log(np.clip(probability, 1e-12, 1.0))
                    + (trials - successes)
                    * np.log(np.clip(1.0 - probability, 1e-12, 1.0))
                )
            )

    else:
        raise ValueError(model)

    result = minimize(objective, initial, method="L-BFGS-B", bounds=bounds)
    return result.x, float(result.fun)


def predict_directional(
    summary: pd.DataFrame, parameters: np.ndarray, ecosystem: str, model: str
) -> pd.DataFrame:
    data = summary[summary["ecosystem"] == ecosystem].copy()
    if data.empty or parameters.size == 0:
        return data
    linear = parameters[0] + parameters[1] * data["age_term"].to_numpy(dtype=float)
    if model == "resolver_directional":
        linear = linear + parameters[2] * data["directional_selection_s"].to_numpy(
            dtype=float
        )
    elif model == "inverse_directional":
        linear = linear + parameters[2] * data["directional_unit_s"].to_numpy(
            dtype=float
        )
    data["predicted_frequency"] = 1.0 / (
        1.0 + np.exp(-np.clip(linear, -30.0, 30.0))
    )
    data["model"] = model
    data["held_out_ecosystem"] = ecosystem
    data["fitted_intercept"] = float(parameters[0])
    data["fitted_age_slope"] = float(parameters[1])
    data["fitted_direction_scale"] = (
        float(parameters[2]) if parameters.size > 2 else 0.0
    )
    return data


def cross_validated_directional_predictions(
    summary: pd.DataFrame, selection: pd.DataFrame, minimum_trajectories: int
) -> tuple[pd.DataFrame, pd.DataFrame, pd.DataFrame]:
    model_summary = summary[
        (summary["trajectories"] >= minimum_trajectories)
        & summary["boundary_direction"].isin(DIRECTION_ORIENTATION)
    ].copy()
    model_summary = add_directional_selection(model_summary, selection)
    predictions = []
    parameters = []
    for held_out in [
        ecosystem
        for ecosystem in ECOSYSTEMS
        if ecosystem in set(model_summary["ecosystem"])
    ]:
        for model in ("resolver_directional", "inverse_directional", "age_only"):
            fitted, loss = fit_directional_prediction(
                model_summary, held_out, model
            )
            predicted = predict_directional(
                model_summary, fitted, held_out, model
            )
            predictions.append(predicted)
            parameters.append(
                {
                    "held_out_ecosystem": held_out,
                    "model": model,
                    "fitted_intercept": float(fitted[0]) if fitted.size else math.nan,
                    "fitted_age_slope": float(fitted[1]) if fitted.size else math.nan,
                    "fitted_direction_scale": (
                        float(fitted[2]) if fitted.size > 2 else 0.0
                    ),
                    "training_negative_log_likelihood": loss,
                }
            )
    prediction_frame = (
        pd.concat(predictions, ignore_index=True)
        if predictions
        else pd.DataFrame()
    )
    return (
        prediction_frame,
        pd.DataFrame(parameters),
        directional_prediction_metrics(prediction_frame),
    )


def directional_prediction_metrics(predictions: pd.DataFrame) -> pd.DataFrame:
    if predictions.empty:
        return pd.DataFrame()
    rows = []
    final = (
        predictions.sort_values("horizon_days")
        .groupby(["held_out_ecosystem", "boundary_direction", "model"])
        .tail(1)
    )
    for model, group in predictions.groupby("model"):
        absolute_error = (
            group["predicted_frequency"] - group["observed_frequency"]
        ).abs()
        final_group = final[final["model"] == model]
        final_error = (
            final_group["predicted_frequency"]
            - final_group["observed_frequency"]
        ).abs()
        gap_errors = []
        observed_gaps = []
        predicted_gaps = []
        for _, horizon_group in group.groupby(["ecosystem", "horizon_days"]):
            directions = set(horizon_group["boundary_direction"])
            if directions != set(DIRECTION_ORIENTATION):
                continue
            by_direction = horizon_group.set_index("boundary_direction")
            observed_gap = (
                float(by_direction.loc["provider_favored", "observed_frequency"])
                - float(by_direction.loc["consumer_favored", "observed_frequency"])
            )
            predicted_gap = (
                float(by_direction.loc["provider_favored", "predicted_frequency"])
                - float(by_direction.loc["consumer_favored", "predicted_frequency"])
            )
            observed_gaps.append(observed_gap)
            predicted_gaps.append(predicted_gap)
            gap_errors.append(abs(observed_gap - predicted_gap))
        rows.append(
            {
                "model": model,
                "prediction_rows": int(len(group)),
                "held_out_ecosystems": int(group["held_out_ecosystem"].nunique()),
                "mean_absolute_error": float(absolute_error.mean()),
                "final_horizon_mae": float(final_error.mean()),
                "direction_gap_rows": int(len(gap_errors)),
                "direction_gap_mae": float(np.mean(gap_errors)) if gap_errors else math.nan,
                "mean_observed_direction_gap": (
                    float(np.mean(observed_gaps)) if observed_gaps else math.nan
                ),
                "mean_predicted_direction_gap": (
                    float(np.mean(predicted_gaps)) if predicted_gaps else math.nan
                ),
            }
        )
    return pd.DataFrame(rows)


def fit_inverse_direction(data: pd.DataFrame) -> tuple[np.ndarray, float]:
    successes = data["admitting_trajectories"].to_numpy(dtype=float)
    trials = data["trajectories"].to_numpy(dtype=float)
    age = data["age_term"].to_numpy(dtype=float)
    direction = data["direction_orientation"].to_numpy(dtype=float)

    def objective(parameters: np.ndarray) -> float:
        linear = parameters[0] + parameters[1] * age + parameters[2] * direction
        probability = 1.0 / (
            1.0 + np.exp(-np.clip(linear, -30.0, 30.0))
        )
        return float(
            -np.sum(
                successes * np.log(np.clip(probability, 1e-12, 1.0))
                + (trials - successes)
                * np.log(np.clip(1.0 - probability, 1e-12, 1.0))
            )
        )

    result = minimize(
        objective,
        np.asarray([0.0, 0.0, 0.5]),
        method="L-BFGS-B",
        bounds=[(-8.0, 8.0), (-8.0, 8.0), (-8.0, 8.0)],
    )
    return result.x, float(result.fun)


def inverse_directional_selection(
    summary: pd.DataFrame,
    selection: pd.DataFrame,
    bootstrap_replicates: int,
    seed: int,
) -> pd.DataFrame:
    data = add_directional_selection(
        summary[summary["boundary_direction"].isin(DIRECTION_ORIENTATION)].copy(),
        selection,
    )
    if data.empty:
        return pd.DataFrame()
    rng = np.random.default_rng(seed)
    rows = []
    for ecosystem, group in data.groupby("ecosystem"):
        if set(group["boundary_direction"]) != set(DIRECTION_ORIENTATION):
            continue
        parameters, loss = fit_inverse_direction(group)
        bootstrap = []
        for _ in range(bootstrap_replicates):
            sampled = group.copy()
            sampled["admitting_trajectories"] = [
                rng.binomial(int(trials), float(probability))
                for trials, probability in zip(
                    group["trajectories"], group["observed_frequency"]
                )
            ]
            try:
                sampled_parameters, _ = fit_inverse_direction(sampled)
                bootstrap.append(float(sampled_parameters[2]))
            except Exception:
                continue
        low, high = (
            np.percentile(bootstrap, [2.5, 97.5])
            if bootstrap
            else (math.nan, math.nan)
        )
        final_lineages = (
            group.sort_values("horizon_days")
            .groupby("boundary_direction")
            .tail(1)
            .set_index("boundary_direction")["trajectories"]
            .to_dict()
        )
        selection_row = group.iloc[0]
        rows.append(
            {
                "ecosystem": ecosystem,
                "provider_favored_lineages": int(
                    final_lineages.get("provider_favored", 0)
                ),
                "consumer_favored_lineages": int(
                    final_lineages.get("consumer_favored", 0)
                ),
                "inverse_direction_s": float(parameters[2]),
                "inverse_direction_s_low": float(low),
                "inverse_direction_s_high": float(high),
                "inverse_age_slope": float(parameters[1]),
                "inverse_negative_log_likelihood": loss,
                "resolver_boundary_penalty": float(
                    selection_row["resolver_boundary_penalty"]
                ),
                "resolver_population_penalty": float(
                    selection_row["resolver_population_penalty"]
                ),
                "boundary_exposure": float(selection_row["boundary_exposure"]),
            }
        )
    return pd.DataFrame(rows)


def intention_to_probe_bounds(probes: pd.DataFrame) -> pd.DataFrame:
    rows = []
    latest = probes[probes["sample_frame"] == "latest_reject"].copy()
    for ecosystem, group in latest.groupby("ecosystem"):
        attempted = len(group)
        clean = group[group["clean_outcome"].isin(["conflict", "ok"])]
        conflicts = int((clean["clean_outcome"] == "conflict").sum())
        ok = int((clean["clean_outcome"] == "ok").sum())
        unclean = attempted - len(clean)
        rows.append(
            {
                "ecosystem": ecosystem,
                "attempted": attempted,
                "clean": len(clean),
                "conflicts": conflicts,
                "ok": ok,
                "excluded_unclean": unclean,
                "clean_conflict_pct": 100.0 * conflicts / len(clean)
                if len(clean)
                else 0.0,
                "intention_lower_conflict_pct": 100.0 * conflicts / attempted
                if attempted
                else 0.0,
                "intention_upper_conflict_pct": 100.0
                * (conflicts + unclean)
                / attempted
                if attempted
                else 0.0,
            }
        )
    if rows:
        total = pd.DataFrame(rows)
        rows.append(
            {
                "ecosystem": "all",
                "attempted": int(total["attempted"].sum()),
                "clean": int(total["clean"].sum()),
                "conflicts": int(total["conflicts"].sum()),
                "ok": int(total["ok"].sum()),
                "excluded_unclean": int(total["excluded_unclean"].sum()),
                "clean_conflict_pct": 100.0
                * total["conflicts"].sum()
                / max(1, total["clean"].sum()),
                "intention_lower_conflict_pct": 100.0
                * total["conflicts"].sum()
                / max(1, total["attempted"].sum()),
                "intention_upper_conflict_pct": 100.0
                * (total["conflicts"].sum() + total["excluded_unclean"].sum())
                / max(1, total["attempted"].sum()),
            }
        )
    return pd.DataFrame(rows)


def ppv_selection_sensitivity(
    selection: pd.DataFrame, calibration: pd.DataFrame
) -> pd.DataFrame:
    if calibration.empty:
        ppv = 1.0
    else:
        pooled = calibration[calibration["calibration"] == "pooled_buf_xtypes"]
        ppv = float(pooled["ppv_reject"].iloc[0]) if not pooled.empty else 1.0
    rows = []
    for row in selection.itertuples(index=False):
        reject_resolve = float(row.resolve_probability_reject)
        accept_resolve = float(row.resolve_probability_accept)
        boundary_selection = float(
            getattr(row, "boundary_selection_s", row.selection_s)
        )
        population_selection = float(row.selection_s)
        minimum_resolve = 0.5 / (float(row.reject_clean_n) + 1.0)
        adjusted_reject_resolve = (
            reject_resolve - (1.0 - ppv) * accept_resolve
        ) / max(ppv, 1e-12)
        adjusted_reject_resolve = min(
            1.0, max(minimum_resolve, adjusted_reject_resolve)
        )
        rows.append(
            {
                "ecosystem": row.ecosystem,
                "reject_ppv": ppv,
                "resolve_probability_reject": reject_resolve,
                "resolve_probability_accept": accept_resolve,
                "ppv_adjusted_resolve_probability_reject": adjusted_reject_resolve,
                "boundary_selection_s": boundary_selection,
                "population_selection_s": population_selection,
                "ppv_adjusted_selection_s": math.log(
                    adjusted_reject_resolve / accept_resolve
                ),
            }
        )
    return pd.DataFrame(rows)


def roc_auc_score(labels: np.ndarray, scores: np.ndarray) -> float:
    labels = labels.astype(bool)
    positive = scores[labels]
    negative = scores[~labels]
    if len(positive) == 0 or len(negative) == 0:
        return math.nan
    wins = [
        float(pos > neg) + 0.5 * float(pos == neg)
        for pos in positive
        for neg in negative
    ]
    return float(np.mean(wins))


def permutation_direction_null(
    summary: pd.DataFrame,
    selection: pd.DataFrame,
    minimum_trajectories: int,
    replicates: int,
    seed: int,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    observed_predictions, _, observed_metrics = cross_validated_directional_predictions(
        summary, selection, minimum_trajectories
    )
    if observed_predictions.empty or observed_metrics.empty:
        return pd.DataFrame(), pd.DataFrame()
    observed = observed_metrics.set_index("model")
    rng = np.random.default_rng(seed)
    rows = []
    eligible_summary = summary[
        summary["boundary_direction"].isin(DIRECTION_ORIENTATION)
    ].copy()
    for replicate in range(replicates):
        permuted = eligible_summary.copy()
        for _, cell in eligible_summary.groupby(["ecosystem", "horizon_days"]):
            if set(cell["boundary_direction"]) != set(DIRECTION_ORIENTATION):
                continue
            if rng.random() < 0.5:
                continue
            index = list(cell.index)
            directions = list(reversed(permuted.loc[index, "boundary_direction"].tolist()))
            orientations = [
                DIRECTION_ORIENTATION[str(direction)] for direction in directions
            ]
            permuted.loc[index, "boundary_direction"] = directions
            permuted.loc[index, "direction_orientation"] = orientations
        _, _, metrics = cross_validated_directional_predictions(
            permuted, selection, minimum_trajectories
        )
        for row in metrics.itertuples(index=False):
            rows.append(
                {
                    "replicate": replicate,
                    "model": row.model,
                    "mean_absolute_error": float(row.mean_absolute_error),
                    "final_horizon_mae": float(row.final_horizon_mae),
                    "direction_gap_mae": float(row.direction_gap_mae),
                    "mean_predicted_direction_gap": float(
                        row.mean_predicted_direction_gap
                    ),
                }
            )
    null = pd.DataFrame(rows)
    summaries = []
    for model, group in null.groupby("model"):
        observed_row = observed.loc[model]
        gap = group["direction_gap_mae"].to_numpy(dtype=float)
        mae = group["mean_absolute_error"].to_numpy(dtype=float)
        summaries.append(
            {
                "model": model,
                "observed_mae": float(observed_row["mean_absolute_error"]),
                "null_mae_low": float(np.percentile(mae, 2.5)),
                "null_mae_median": float(np.percentile(mae, 50.0)),
                "null_mae_high": float(np.percentile(mae, 97.5)),
                "observed_direction_gap_mae": float(
                    observed_row["direction_gap_mae"]
                ),
                "null_direction_gap_low": float(np.percentile(gap, 2.5)),
                "null_direction_gap_median": float(np.percentile(gap, 50.0)),
                "null_direction_gap_high": float(np.percentile(gap, 97.5)),
                "permutation_p_gap_le_observed": float(
                    (1.0 + np.sum(gap <= float(observed_row["direction_gap_mae"])))
                    / (len(gap) + 1.0)
                ),
                "permutations": int(len(group)),
            }
        )
    return null, pd.DataFrame(summaries)


def temporal_flip_frame(
    rows: pd.DataFrame,
    selection: pd.DataFrame,
    cutoff_days: int,
    final_days: int,
) -> pd.DataFrame:
    if rows.empty:
        return pd.DataFrame()
    selection_data = selection.set_index("ecosystem")
    records = []
    data = rows.copy()
    if "boundary_direction" not in data:
        data["boundary_direction"] = data["sample_frame"].map(boundary_direction)
    data = data[data["boundary_direction"].isin(DIRECTION_ORIENTATION)].copy()
    data["consumer_release_time"] = pd.to_datetime(
        data["consumer_release_time"], utc=True, format="mixed"
    )
    for trajectory_id, group in data.groupby("trajectory_id"):
        group = group.sort_values(["days_since_boundary", "consumer_release_time"])
        before = group[group["days_since_boundary"] <= cutoff_days]
        final = group[group["days_since_boundary"] <= final_days]
        later = group[
            (group["days_since_boundary"] > cutoff_days)
            & (group["days_since_boundary"] <= final_days)
        ]
        if before.empty or final.empty or later.empty:
            continue
        cutoff_row = before.tail(1).iloc[0]
        final_row = final.tail(1).iloc[0]
        ecosystem = str(cutoff_row["ecosystem"])
        if ecosystem not in selection_data.index:
            continue
        selection_row = selection_data.loc[ecosystem]
        records.append(
            {
                "trajectory_id": trajectory_id,
                "ecosystem": ecosystem,
                "boundary_direction": cutoff_row["boundary_direction"],
                "direction_orientation": float(cutoff_row["direction_orientation"]),
                "resolver_outcome": cutoff_row["resolver_outcome"],
                "resolver_conflict": int(cutoff_row["resolver_outcome"] == "conflict"),
                "resolver_ok": int(cutoff_row["resolver_outcome"] == "ok"),
                "cutoff_days_since_boundary": int(
                    cutoff_row["days_since_boundary"]
                ),
                "final_days_since_boundary": int(final_row["days_since_boundary"]),
                "admit_at_cutoff": bool(cutoff_row["admits_boundary"]),
                "admit_at_final": bool(final_row["admits_boundary"]),
                "flip_to_admit": (
                    not bool(cutoff_row["admits_boundary"])
                    and bool(final_row["admits_boundary"])
                ),
                "age_term": math.log1p(
                    float(cutoff_row["days_since_boundary"]) / 90.0
                ),
                "resolver_population_penalty": abs(
                    float(selection_row["selection_s"])
                ),
                "resolver_boundary_penalty": abs(
                    float(selection_row["boundary_selection_s"])
                    if "boundary_selection_s" in selection_row
                    else float(selection_row["selection_s"])
                ),
            }
        )
    frame = pd.DataFrame(records)
    if not frame.empty:
        frame["directional_selection_s"] = (
            frame["direction_orientation"] * frame["resolver_population_penalty"]
        )
        frame["directional_unit_s"] = frame["direction_orientation"]
    return frame


def fit_binary_model(data: pd.DataFrame, model: str) -> np.ndarray:
    labels = data["flip_to_admit"].astype(int).to_numpy(dtype=float)
    age = data["age_term"].to_numpy(dtype=float)
    resolver_conflict = data["resolver_conflict"].to_numpy(dtype=float)
    resolver_penalty = data["resolver_population_penalty"].to_numpy(dtype=float)
    direction = data["directional_unit_s"].to_numpy(dtype=float)
    if model == "age_only":
        initial = np.asarray([0.0, 0.0])
        bounds = [(-8.0, 8.0), (-8.0, 8.0)]
    elif model == "resolver_channel":
        initial = np.asarray([0.0, 0.0, 0.0, 0.0])
        bounds = [(-8.0, 8.0), (-8.0, 8.0), (-8.0, 8.0), (-8.0, 8.0)]
    else:
        initial = np.asarray([0.0, 0.0, 1.0])
        bounds = [(-8.0, 8.0), (-8.0, 8.0), (-12.0, 12.0)]

    def objective(parameters: np.ndarray) -> float:
        linear = parameters[0] + parameters[1] * age
        if model == "resolver_channel":
            linear = linear + parameters[2] * resolver_conflict + parameters[3] * resolver_penalty
        elif model == "checker_direction":
            linear = linear + parameters[2] * direction
        probability = 1.0 / (
            1.0 + np.exp(-np.clip(linear, -30.0, 30.0))
        )
        return float(
            -np.sum(
                labels * np.log(np.clip(probability, 1e-12, 1.0))
                + (1.0 - labels)
                * np.log(np.clip(1.0 - probability, 1e-12, 1.0))
            )
        )

    return minimize(objective, initial, method="L-BFGS-B", bounds=bounds).x


def predict_binary_model(data: pd.DataFrame, parameters: np.ndarray, model: str) -> np.ndarray:
    linear = parameters[0] + parameters[1] * data["age_term"].to_numpy(dtype=float)
    if model == "resolver_channel":
        linear = (
            linear
            + parameters[2] * data["resolver_conflict"].to_numpy(dtype=float)
            + parameters[3] * data["resolver_population_penalty"].to_numpy(dtype=float)
        )
    elif model == "checker_direction":
        linear = linear + parameters[2] * data["directional_unit_s"].to_numpy(
            dtype=float
        )
    return 1.0 / (1.0 + np.exp(-np.clip(linear, -30.0, 30.0)))


def temporal_flip_validation(
    rows: pd.DataFrame,
    selection: pd.DataFrame,
    cutoff_days: int,
    final_days: int,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    frame = temporal_flip_frame(rows, selection, cutoff_days, final_days)
    if frame.empty:
        return pd.DataFrame(), pd.DataFrame()
    candidates = frame[~frame["admit_at_cutoff"]].copy()
    predictions = []
    for held_out in [
        ecosystem
        for ecosystem in ECOSYSTEMS
        if ecosystem in set(candidates["ecosystem"])
    ]:
        train = candidates[candidates["ecosystem"] != held_out].copy()
        test = candidates[candidates["ecosystem"] == held_out].copy()
        if train.empty or test.empty:
            continue
        for model in ("age_only", "resolver_channel", "checker_direction"):
            parameters = fit_binary_model(train, model)
            model_rows = test.copy()
            model_rows["predicted_flip_probability"] = predict_binary_model(
                model_rows, parameters, model
            )
            model_rows["model"] = model
            model_rows["held_out_ecosystem"] = held_out
            model_rows["fitted_intercept"] = float(parameters[0])
            model_rows["fitted_age_slope"] = float(parameters[1])
            model_rows["fitted_direction_scale"] = (
                float(parameters[2]) if len(parameters) > 2 else 0.0
            )
            predictions.append(model_rows)
    prediction_frame = (
        pd.concat(predictions, ignore_index=True)
        if predictions
        else pd.DataFrame()
    )
    metrics = []
    for model, group in prediction_frame.groupby("model"):
        labels = group["flip_to_admit"].astype(int).to_numpy()
        scores = group["predicted_flip_probability"].to_numpy(dtype=float)
        sorted_group = group.sort_values(
            "predicted_flip_probability", ascending=False
        )
        top_k = max(1, len(sorted_group) // 2)
        metrics.append(
            {
                "model": model,
                "cutoff_days": cutoff_days,
                "final_days": final_days,
                "candidate_lineages": int(len(group)),
                "flips": int(group["flip_to_admit"].sum()),
                "brier": float(np.mean((labels - scores) ** 2)),
                "auc": roc_auc_score(labels, scores),
                "top_half_flip_rate": float(
                    sorted_group.head(top_k)["flip_to_admit"].mean()
                ),
                "base_flip_rate": float(group["flip_to_admit"].mean()),
            }
        )
    return prediction_frame, pd.DataFrame(metrics)


def hierarchical_selection_consistency(
    inverse: pd.DataFrame, selection: pd.DataFrame
) -> pd.DataFrame:
    if inverse.empty or selection.empty:
        return pd.DataFrame()
    selected = selection.copy()
    selected["resolver_boundary_penalty"] = selected["boundary_selection_s"].abs()
    selected["resolver_se"] = (
        selected["boundary_selection_s_high"] - selected["boundary_selection_s_low"]
    ).abs() / (2.0 * 1.96)
    data = inverse.merge(
        selected[["ecosystem", "resolver_boundary_penalty", "resolver_se"]],
        on="ecosystem",
        suffixes=("", "_selection"),
    )
    data["adoption_se"] = (
        data["inverse_direction_s_high"] - data["inverse_direction_s_low"]
    ).abs() / (2.0 * 1.96)
    resolver = data["resolver_boundary_penalty_selection"].to_numpy(dtype=float)
    adoption = data["inverse_direction_s"].to_numpy(dtype=float)
    resolver_se = data["resolver_se"].clip(lower=1e-4).to_numpy(dtype=float)
    adoption_se = data["adoption_se"].clip(lower=1e-4).to_numpy(dtype=float)

    alpha_grid = np.linspace(-0.5, 1.8, 90)
    beta_grid = np.linspace(0.0, 1.5, 90)
    tau_grid = np.linspace(0.0, 2.5, 120)
    log_weights = []
    values = []
    for alpha in alpha_grid:
        for beta in beta_grid:
            mean = alpha + beta * resolver
            base_variance = adoption_se**2 + (beta * resolver_se) ** 2
            for tau in tau_grid:
                variance = base_variance + tau * tau
                log_likelihood = -0.5 * np.sum(
                    np.log(2.0 * math.pi * variance)
                    + ((adoption - mean) ** 2) / variance
                )
                log_prior = -0.5 * (beta / 1.0) ** 2 - 0.5 * (tau / 1.0) ** 2
                log_weights.append(log_likelihood + log_prior)
                values.append((alpha, beta, tau))
    log_weights_arr = np.asarray(log_weights)
    log_weights_arr -= float(log_weights_arr.max())
    weights = np.exp(log_weights_arr)
    weights /= weights.sum()
    values_arr = np.asarray(values)

    def weighted_quantile(column: int, quantile: float) -> float:
        order = np.argsort(values_arr[:, column])
        sorted_values = values_arr[order, column]
        sorted_weights = weights[order]
        cumulative = np.cumsum(sorted_weights)
        return float(sorted_values[np.searchsorted(cumulative, quantile)])

    tau_values = values_arr[:, 2]
    beta_values = values_arr[:, 1]
    alpha_values = values_arr[:, 0]
    tau_median = weighted_quantile(2, 0.5)
    beta_median = weighted_quantile(1, 0.5)
    alpha_median = weighted_quantile(0, 0.5)
    prediction = alpha_median + beta_median * resolver
    residuals = adoption - prediction
    return pd.DataFrame(
        [
            {
                "ecosystems": int(len(data)),
                "alpha_median": alpha_median,
                "alpha_low": weighted_quantile(0, 0.025),
                "alpha_high": weighted_quantile(0, 0.975),
                "beta_median": beta_median,
                "beta_low": weighted_quantile(1, 0.025),
                "beta_high": weighted_quantile(1, 0.975),
                "tau_median": tau_median,
                "tau_low": weighted_quantile(2, 0.025),
                "tau_high": weighted_quantile(2, 0.975),
                "posterior_probability_tau_lt_0_5": float(
                    weights[tau_values < 0.5].sum()
                ),
                "posterior_probability_beta_gt_0": float(
                    weights[beta_values > 0.0].sum()
                ),
                "posterior_predictive_mae": float(np.mean(np.abs(residuals))),
            }
        ]
    )


def maintenance_recency_summary(
    rows: pd.DataFrame, observation_date: pd.Timestamp
) -> pd.DataFrame:
    if rows.empty or "provider_latest_release_time" not in rows:
        return pd.DataFrame()
    data = rows.copy()
    data["provider_latest_release_time"] = pd.to_datetime(
        data["provider_latest_release_time"], utc=True, format="mixed"
    )
    data["provider_recency_class"] = np.where(
        data["provider_days_since_latest_release"] <= 365,
        "active_provider",
        "stale_provider",
    )
    latest = (
        data.sort_values("consumer_release_time")
        .groupby("trajectory_id")
        .tail(1)
    )
    output = []
    for keys, group in latest.groupby(["ecosystem", "provider_recency_class"]):
        ecosystem, recency = keys
        output.append(
            {
                "ecosystem": ecosystem,
                "provider_recency_class": recency,
                "lineages": int(len(group)),
                "provider_favored_lineages": int(
                    (group["boundary_direction"] == "provider_favored").sum()
                ),
                "consumer_favored_lineages": int(
                    (group["boundary_direction"] == "consumer_favored").sum()
                ),
                "admitting_frequency": float(group["admits_boundary"].mean()),
                "median_provider_days_since_latest_release": float(
                    group["provider_days_since_latest_release"].median()
                ),
            }
        )
    return pd.DataFrame(output)


def plot(
    predictions: pd.DataFrame, figures: Path
) -> None:
    if predictions.empty:
        return
    figures.mkdir(parents=True, exist_ok=True)
    fig, axes = plt.subplots(2, 2, figsize=(7.8, 5.8), dpi=220)
    for axis, ecosystem in zip(axes.flat, ECOSYSTEMS):
        data = predictions[
            predictions["held_out_ecosystem"] == ecosystem
        ]
        if data.empty:
            axis.set_visible(False)
            continue
        for direction, color, marker, label in [
            ("provider_favored", "#0f766e", "o", "observed provider-favored"),
            ("consumer_favored", "#7c2d12", "s", "observed consumer-favored"),
        ]:
            observed = data[
                (data["model"] == "inverse_directional")
                & (data["boundary_direction"] == direction)
            ]
            if observed.empty:
                continue
            axis.plot(
                observed["horizon_days"],
                observed["observed_frequency"],
                marker=marker,
                color=color,
                label=label,
            )
        for model, color, label in [
            ("inverse_directional", "#2563eb", "checker-direction"),
            ("age_only", "#6b7280", "age-only"),
        ]:
            for direction, linestyle in [
                ("provider_favored", "--"),
                ("consumer_favored", ":"),
            ]:
                model_rows = data[
                    (data["model"] == model)
                    & (data["boundary_direction"] == direction)
                ]
                if model_rows.empty:
                    continue
                axis.plot(
                    model_rows["horizon_days"],
                    model_rows["predicted_frequency"],
                    linestyle=linestyle,
                    color=color,
                    linewidth=1.2,
                    label=label if direction == "provider_favored" else None,
                )
        axis.set_title(ecosystem)
        axis.set_ylim(-0.03, 1.03)
        axis.set_xlabel("Days since provider generation")
        axis.set_ylabel("Admitting frequency")
        axis.spines["top"].set_visible(False)
        axis.spines["right"].set_visible(False)
        axis.grid(True, color="#d9dee7", linewidth=0.7, alpha=0.65)
    axes[0, 0].legend(frameon=False, fontsize=7)
    fig.tight_layout()
    fig.savefig(
        figures / "fig_registry_adoption_predictions.png",
        bbox_inches="tight",
    )
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--figures", default="figures")
    parser.add_argument("--cache", default="data/registry_cache")
    parser.add_argument("--edges-per-ecosystem", type=int, default=30)
    parser.add_argument("--versions-per-edge", type=int, default=12)
    parser.add_argument("--minimum-boundary-age-days", type=int, default=365)
    parser.add_argument("--minimum-model-trajectories", type=int, default=10)
    parser.add_argument("--inverse-bootstrap-replicates", type=int, default=1000)
    parser.add_argument("--direction-permutation-replicates", type=int, default=400)
    parser.add_argument("--temporal-cutoff-days", type=int, default=365)
    parser.add_argument("--temporal-final-days", type=int, default=1460)
    parser.add_argument("--observation-date", default="2026-06-30")
    parser.add_argument("--seed", type=int, default=20260702)
    args = parser.parse_args()

    results = Path(args.results)
    probes = pd.read_csv(results / "downstream_validation.csv")
    selection = pd.read_csv(results / "resolver_selection_coefficients.csv")
    registry = pd.read_csv(results / "registry_graph_summary.csv")
    exposure = (
        registry[registry["ecosystem"] != "all"]
        .set_index("ecosystem")["resolver_incompatible_pct"]
        / 100.0
    )
    selection["boundary_selection_s"] = selection["selection_s"]
    selection["boundary_selection_s_low"] = selection["selection_s_low"]
    selection["boundary_selection_s_high"] = selection["selection_s_high"]
    selection["boundary_exposure"] = selection["ecosystem"].map(exposure)
    selection["selection_s"] = (
        selection["boundary_selection_s"] * selection["boundary_exposure"]
    )
    selection["selection_s_low"] = (
        selection["boundary_selection_s_low"] * selection["boundary_exposure"]
    )
    selection["selection_s_high"] = (
        selection["boundary_selection_s_high"] * selection["boundary_exposure"]
    )
    observation_date = pd.Timestamp(args.observation_date, tz="UTC")
    http = CachedSession(Path(args.cache), delay=0.01)
    rows = mine_trajectories(
        probes,
        http,
        edges_per_ecosystem=args.edges_per_ecosystem,
        versions_per_edge=args.versions_per_edge,
        minimum_boundary_age_days=args.minimum_boundary_age_days,
        observation_date=observation_date,
        seed=args.seed,
    )
    summary = trajectory_summary(rows)
    directional_summary = directional_trajectory_summary(rows)
    predictions, parameters, prediction_metrics = (
        cross_validated_directional_predictions(
            directional_summary,
            selection,
            minimum_trajectories=args.minimum_model_trajectories,
        )
    )
    inverse_selection = inverse_directional_selection(
        directional_summary,
        selection,
        bootstrap_replicates=args.inverse_bootstrap_replicates,
        seed=args.seed + 313,
    )
    permutation_null, permutation_summary = permutation_direction_null(
        directional_summary,
        selection,
        minimum_trajectories=args.minimum_model_trajectories,
        replicates=args.direction_permutation_replicates,
        seed=args.seed + 919,
    )
    temporal_flip_predictions, temporal_flip_metrics = temporal_flip_validation(
        rows,
        selection,
        cutoff_days=args.temporal_cutoff_days,
        final_days=args.temporal_final_days,
    )
    hierarchical_consistency = hierarchical_selection_consistency(
        inverse_selection, selection
    )
    recency_summary = maintenance_recency_summary(rows, observation_date)
    intention_bounds = intention_to_probe_bounds(probes)
    calibration_path = results / "classifier_calibration.csv"
    calibration = (
        pd.read_csv(calibration_path) if calibration_path.exists() else pd.DataFrame()
    )
    ppv_sensitivity = ppv_selection_sensitivity(selection, calibration)
    rows.to_csv(results / "registry_adoption_trajectory_rows.csv", index=False)
    summary.to_csv(results / "registry_adoption_trajectory_summary.csv", index=False)
    directional_summary.to_csv(
        results / "directional_adoption_summary.csv", index=False
    )
    selection.to_csv(
        results / "population_selection_coefficients.csv", index=False
    )
    predictions.to_csv(
        results / "registry_adoption_prediction_cv.csv", index=False
    )
    parameters.to_csv(
        results / "registry_adoption_prediction_parameters.csv", index=False
    )
    prediction_metrics.to_csv(
        results / "directional_adoption_model_metrics.csv", index=False
    )
    inverse_selection.to_csv(
        results / "directional_inverse_selection.csv", index=False
    )
    permutation_null.to_csv(
        results / "direction_permutation_null.csv", index=False
    )
    permutation_summary.to_csv(
        results / "direction_permutation_summary.csv", index=False
    )
    temporal_flip_predictions.to_csv(
        results / "temporal_flip_prediction_cv.csv", index=False
    )
    temporal_flip_metrics.to_csv(
        results / "temporal_flip_prediction_metrics.csv", index=False
    )
    hierarchical_consistency.to_csv(
        results / "hierarchical_selection_consistency.csv", index=False
    )
    recency_summary.to_csv(
        results / "maintenance_recency_summary.csv", index=False
    )
    intention_bounds.to_csv(
        results / "downstream_intention_to_probe_bounds.csv", index=False
    )
    ppv_sensitivity.to_csv(
        results / "resolver_selection_ppv_sensitivity.csv", index=False
    )
    plot(predictions, Path(args.figures))
    print(summary.to_string(index=False))
    print(directional_summary.to_string(index=False))
    print(predictions.to_string(index=False))
    print(prediction_metrics.to_string(index=False))
    print(inverse_selection.to_string(index=False))
    print(permutation_summary.to_string(index=False))
    print(temporal_flip_metrics.to_string(index=False))
    print(hierarchical_consistency.to_string(index=False))
    print(recency_summary.to_string(index=False))
    print(intention_bounds.to_string(index=False))
    print(ppv_sensitivity.to_string(index=False))
    print(parameters.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/registry_drift_baseline.py <==
from __future__ import annotations

import argparse
from pathlib import Path
from typing import Any, Dict, Iterable, List, Tuple
from urllib.parse import quote

import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
from packaging.version import InvalidVersion, Version

from registry_scale import (
    CARGO_CRATE,
    MAVEN_SEARCH,
    NPM_DOC,
    PYPI_JSON,
    CachedSession,
    parse_semver,
    satisfies,
)


def false_like(value: object) -> bool:
    if isinstance(value, bool):
        return value is False
    return str(value).strip().lower() in {"false", "0", "no"}


def version_key(ecosystem: str, version: str) -> tuple | None:
    text = str(version)
    if ecosystem == "pypi":
        try:
            return (Version(text),)
        except InvalidVersion:
            return None
    parsed = parse_semver(text)
    return parsed if parsed is not None else None


def sorted_versions(ecosystem: str, versions: Iterable[str]) -> List[str]:
    seen = set()
    keyed = []
    for version in versions:
        version = str(version)
        if not version or version in seen:
            continue
        key = version_key(ecosystem, version)
        if key is None:
            continue
        seen.add(version)
        keyed.append((key, version))
    return [version for _, version in sorted(keyed, key=lambda item: item[0])]


def npm_versions(http: CachedSession, name: str) -> List[str]:
    data = http.get_json(NPM_DOC.format(name=quote(name, safe="@/")))
    return list((data.get("versions") or {}).keys())


def cargo_versions(http: CachedSession, name: str) -> List[str]:
    data = http.get_json(CARGO_CRATE.format(name=quote(name, safe="")))
    versions = data.get("versions") or []
    return [str(v.get("num")) for v in versions if v.get("num")]


def pypi_versions(http: CachedSession, name: str) -> List[str]:
    data = http.get_json(PYPI_JSON.format(name=quote(name, safe="")))
    return list((data.get("releases") or {}).keys())


def maven_versions(http: CachedSession, name: str) -> List[str]:
    if ":" not in name:
        return []
    group, artifact = name.split(":", 1)
    data = http.get_json(
        MAVEN_SEARCH,
        {"q": f'g:"{group}" AND a:"{artifact}"', "core": "gav", "rows": 200, "wt": "json"},
    )
    docs = data.get("response", {}).get("docs", [])
    return [str(doc.get("v")) for doc in docs if doc.get("v")]


def provider_versions(http: CachedSession, ecosystem: str, name: str) -> List[str]:
    try:
        if ecosystem == "npm":
            raw = npm_versions(http, name)
        elif ecosystem == "cargo":
            raw = cargo_versions(http, name)
        elif ecosystem == "pypi":
            raw = pypi_versions(http, name)
        elif ecosystem == "maven":
            raw = maven_versions(http, name)
        else:
            raw = []
    except Exception:
        raw = []
    return sorted_versions(ecosystem, raw)


def previous_version(ecosystem: str, versions: List[str], latest: str) -> str:
    latest_key = version_key(ecosystem, latest)
    if latest_key is None:
        return ""
    previous = [v for v in versions if version_key(ecosystem, v) is not None and version_key(ecosystem, v) < latest_key]
    return previous[-1] if previous else ""


def reject_probability(ecosystem: str, versions: List[str], constraint: str, latest: str) -> float | None:
    usable = [v for v in versions if v != latest]
    values = []
    for version in usable:
        ok = satisfies(ecosystem, version, constraint)
        if ok is not None:
            values.append(0.0 if ok else 1.0)
    if not values:
        return None
    return float(np.mean(values))


def wilson_interval(k: int, n: int, z: float = 1.96) -> Tuple[float, float]:
    if n == 0:
        return 0.0, 0.0
    phat = k / n
    denom = 1.0 + z * z / n
    center = (phat + z * z / (2.0 * n)) / denom
    margin = z * ((phat * (1.0 - phat) / n + z * z / (4.0 * n * n)) ** 0.5) / denom
    return max(0.0, center - margin), min(1.0, center + margin)


def bootstrap_ci(a: np.ndarray, b: np.ndarray, seed: int = 19, reps: int = 1000) -> Tuple[float, float]:
    mask = ~(np.isnan(a) | np.isnan(b))
    a = a[mask]
    b = b[mask]
    if len(a) == 0:
        return 0.0, 0.0
    rng = np.random.default_rng(seed)
    diffs = []
    for _ in range(reps):
        idx = rng.integers(0, len(a), len(a))
        diffs.append(float(np.mean(a[idx] - b[idx])))
    return tuple(np.percentile(diffs, [2.5, 97.5]))


def summarize_group(ecosystem: str, group: pd.DataFrame) -> dict:
        latest = group["latest_reject"].astype(float).to_numpy()
        prev = group["previous_reject"].astype(float).to_numpy()
        hist = group["historical_reject_prob"].astype(float).to_numpy()
        k = int(np.nansum(latest))
        n = int(np.isfinite(latest).sum())
        lo, hi = wilson_interval(k, n)
        paired = np.isfinite(latest) & np.isfinite(prev)
        prev_mean = float(np.nanmean(prev[paired])) if paired.any() else 0.0
        latest_paired_mean = float(np.nanmean(latest[paired])) if paired.any() else 0.0
        hist_mean = float(np.nanmean(hist)) if np.isfinite(hist).any() else 0.0
        elo, ehi = bootstrap_ci(latest, prev)
        return {
            "ecosystem": ecosystem,
            "edges": n,
            "version_history_edges": int(group["version_history_count"].gt(1).sum()),
            "latest_reject_pct": 100.0 * k / n if n else 0.0,
            "latest_wilson_low_pct": 100.0 * lo,
            "latest_wilson_high_pct": 100.0 * hi,
            "previous_release_reject_pct": 100.0 * prev_mean,
            "historical_release_reject_pct": 100.0 * hist_mean,
            "latest_minus_previous_pct": 100.0 * (latest_paired_mean - prev_mean if paired.any() else 0.0),
            "latest_minus_previous_low_pct": 100.0 * elo,
            "latest_minus_previous_high_pct": 100.0 * ehi,
        }


def summarize(rows: pd.DataFrame) -> pd.DataFrame:
    out = [summarize_group(ecosystem, group) for ecosystem, group in rows.groupby("ecosystem")]
    if out:
        out.append(summarize_group("all", rows))
        return pd.DataFrame(out)
    return pd.DataFrame()


def plot(summary: pd.DataFrame, figures: Path) -> None:
    if summary.empty:
        return
    figures.mkdir(parents=True, exist_ok=True)
    df = summary[summary["ecosystem"] != "all"].copy()
    x = np.arange(len(df))
    width = 0.26
    fig, ax = plt.subplots(figsize=(7.2, 3.2), dpi=220)
    ax.bar(x - width, df["latest_reject_pct"], width, label="latest", color="#ef4444")
    ax.bar(x, df["previous_release_reject_pct"], width, label="previous release", color="#64748b")
    ax.bar(x + width, df["historical_release_reject_pct"], width, label="historical releases", color="#0f9f6e")
    ax.set_xticks(x, df["ecosystem"])
    ax.set_ylabel("Constraint rejection (%)")
    ax.set_title("Latest rejection against benign-drift baselines")
    ax.legend(frameon=False, fontsize=8)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.grid(axis="y", color="#d9dee7", linewidth=0.8, alpha=0.65)
    fig.tight_layout()
    fig.savefig(figures / "fig_registry_drift_baseline.png", bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--figures", default="figures")
    parser.add_argument("--cache", default="data/registry_cache")
    parser.add_argument("--max-edges-per-ecosystem", type=int, default=0)
    args = parser.parse_args()

    results = Path(args.results)
    http = CachedSession(Path(args.cache))
    edges = pd.read_csv(results / "registry_edges.csv")
    rows = []
    history_cache: Dict[Tuple[str, str], List[str]] = {}
    for ecosystem, group in edges.groupby("ecosystem"):
        group = group[group["provider_latest"].astype(bool) & group["compatible_latest"].notna()].copy()
        if args.max_edges_per_ecosystem > 0:
            group = group.sample(min(args.max_edges_per_ecosystem, len(group)), random_state=23)
        for row in group.itertuples(index=False):
            key = (str(row.ecosystem), str(row.provider))
            if key not in history_cache:
                history_cache[key] = provider_versions(http, key[0], key[1])
            versions = history_cache[key]
            latest = str(row.provider_latest)
            prev = previous_version(str(row.ecosystem), versions, latest)
            prev_ok = satisfies(str(row.ecosystem), prev, str(row.constraint)) if prev else None
            hist_prob = reject_probability(str(row.ecosystem), versions, str(row.constraint), latest)
            rows.append(
                {
                    "ecosystem": row.ecosystem,
                    "consumer": row.consumer,
                    "provider": row.provider,
                    "constraint": row.constraint,
                    "provider_latest": latest,
                    "version_history_count": len(versions),
                    "previous_provider_version": prev,
                    "latest_reject": false_like(row.compatible_latest),
                    "previous_reject": np.nan if prev_ok is None else not bool(prev_ok),
                    "historical_reject_prob": np.nan if hist_prob is None else hist_prob,
                }
            )
    out = pd.DataFrame(rows)
    out.to_csv(results / "registry_drift_baseline.csv", index=False)
    summary = summarize(out)
    summary.to_csv(results / "registry_drift_baseline_summary.csv", index=False)
    plot(summary, Path(args.figures))
    print(summary.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/registry_scale.py <==
from __future__ import annotations

import argparse
import hashlib
import json
import math
import re
import time
import xml.etree.ElementTree as ET
from dataclasses import dataclass
from html.parser import HTMLParser
from pathlib import Path
from typing import Any, Dict, Iterable, List, Tuple
from urllib.parse import quote

import networkx as nx
import pandas as pd
import requests
from packaging.requirements import Requirement
from packaging.specifiers import InvalidSpecifier, SpecifierSet
from packaging.utils import canonicalize_name
from packaging.version import InvalidVersion, Version


USER_AGENT = "interface-adoption-study/1.0 (research; contact: alpay@lightcap.ai)"
NPM_ALL_DOCS = "https://replicate.npmjs.com/registry/_all_docs"
NPM_DOC = "https://registry.npmjs.org/{name}"
CARGO_CRATES = "https://crates.io/api/v1/crates"
CARGO_CRATE = "https://crates.io/api/v1/crates/{name}"
CARGO_DEPS = "https://crates.io/api/v1/crates/{name}/{version}/dependencies"
PYPI_SIMPLE = "https://pypi.org/simple/"
PYPI_JSON = "https://pypi.org/pypi/{name}/json"
MAVEN_SEARCH = "https://search.maven.org/solrsearch/select"
MAVEN_REPO = "https://repo1.maven.org/maven2"


@dataclass
class PackageRecord:
    ecosystem: str
    name: str
    version: str
    source_rank: int
    metadata_url: str


@dataclass
class EdgeRecord:
    ecosystem: str
    consumer: str
    provider: str
    constraint: str
    source: str
    provider_latest: str
    compatible_latest: bool | None
    checker: str


class SimpleIndexParser(HTMLParser):
    def __init__(self) -> None:
        super().__init__()
        self.names: List[str] = []

    def handle_starttag(self, tag: str, attrs: List[Tuple[str, str | None]]) -> None:
        if tag != "a":
            return
        attrs_dict = dict(attrs)
        href = attrs_dict.get("href") or ""
        if href:
            text = href.rstrip("/").rsplit("/", 1)[-1]
            if text:
                self.names.append(text)


class CachedSession:
    def __init__(self, cache_dir: Path, delay: float = 0.03) -> None:
        self.cache_dir = cache_dir
        self.cache_dir.mkdir(parents=True, exist_ok=True)
        self.session = requests.Session()
        self.session.headers.update({"User-Agent": USER_AGENT})
        self.delay = delay
        self.last_request = 0.0

    def _path(self, url: str, params: Dict[str, Any] | None, suffix: str) -> Path:
        key = json.dumps([url, params or {}], sort_keys=True)
        digest = hashlib.sha256(key.encode("utf-8")).hexdigest()
        return self.cache_dir / f"{digest}.{suffix}"

    def get_json(self, url: str, params: Dict[str, Any] | None = None) -> Any:
        path = self._path(url, params, "json")
        if path.exists():
            return json.loads(path.read_text(encoding="utf-8"))
        self._throttle()
        response = self.session.get(url, params=params, timeout=40)
        response.raise_for_status()
        data = response.json()
        path.write_text(json.dumps(data), encoding="utf-8")
        return data

    def get_text(self, url: str, params: Dict[str, Any] | None = None) -> str:
        path = self._path(url, params, "txt")
        if path.exists():
            return path.read_text(encoding="utf-8", errors="replace")
        self._throttle()
        response = self.session.get(url, params=params, timeout=50)
        response.raise_for_status()
        text = response.text
        path.write_text(text, encoding="utf-8")
        return text

    def _throttle(self) -> None:
        elapsed = time.time() - self.last_request
        if elapsed < self.delay:
            time.sleep(self.delay - elapsed)
        self.last_request = time.time()


def parse_semver(version: str) -> Tuple[int, int, int] | None:
    text = str(version).strip()
    text = text.lstrip("vV")
    text = re.split(r"[-+]", text, maxsplit=1)[0]
    parts = text.split(".")
    nums: List[int] = []
    for part in parts[:3]:
        m = re.match(r"^(\d+)", part)
        if not m:
            return None
        nums.append(int(m.group(1)))
    while len(nums) < 3:
        nums.append(0)
    return tuple(nums[:3])


def cmp_semver(a: Tuple[int, int, int], b: Tuple[int, int, int]) -> int:
    return (a > b) - (a < b)


def semver_satisfies(version: str, spec: str, default_caret: bool = False) -> bool | None:
    parsed = parse_semver(version)
    if parsed is None:
        return None
    spec = (spec or "*").strip()
    if spec in {"", "*", "latest"}:
        return True
    return any(semver_conjunction(parsed, part.strip(), default_caret) for part in spec.split("||"))


def semver_conjunction(version: Tuple[int, int, int], spec: str, default_caret: bool) -> bool:
    if not spec or spec == "*":
        return True
    spec = spec.replace(",", " ")
    if re.match(r"^\d+(?:\.\d+){0,2}$", spec) and default_caret:
        spec = "^" + spec
    tokens = [tok for tok in spec.split() if tok]
    if not tokens:
        return True
    return all(semver_token(version, token) for token in tokens)


def semver_token(version: Tuple[int, int, int], token: str) -> bool:
    token = token.strip()
    if token in {"*", "x", "X"}:
        return True
    if token.startswith("^"):
        base = parse_semver(token[1:])
        if base is None:
            return False
        major, minor, patch = base
        if major > 0:
            upper = (major + 1, 0, 0)
        elif minor > 0:
            upper = (0, minor + 1, 0)
        else:
            upper = (0, 0, patch + 1)
        return cmp_semver(version, base) >= 0 and cmp_semver(version, upper) < 0
    if token.startswith("~"):
        base = parse_semver(token[1:])
        if base is None:
            return False
        upper = (base[0], base[1] + 1, 0)
        return cmp_semver(version, base) >= 0 and cmp_semver(version, upper) < 0
    wildcard = re.match(r"^(\d+|x|X|\*)(?:\.(\d+|x|X|\*))?(?:\.(\d+|x|X|\*))?$", token)
    if wildcard and any(p in {"x", "X", "*", None} for p in wildcard.groups()):
        parts = wildcard.groups()
        for idx, part in enumerate(parts):
            if part in {None, "x", "X", "*"}:
                continue
            if version[idx] != int(part):
                return False
        return True
    m = re.match(r"^(>=|<=|>|<|=)?\s*v?([0-9][0-9A-Za-z.+-]*)$", token)
    if not m:
        return False
    op = m.group(1) or "="
    other = parse_semver(m.group(2))
    if other is None:
        return False
    comp = cmp_semver(version, other)
    return {
        "=": comp == 0,
        ">=": comp >= 0,
        "<=": comp <= 0,
        ">": comp > 0,
        "<": comp < 0,
    }[op]


def pypi_satisfies(version: str, spec: str) -> bool | None:
    if not spec:
        return True
    try:
        return Version(version) in SpecifierSet(spec)
    except (InvalidVersion, InvalidSpecifier):
        return None


def maven_satisfies(version: str, spec: str) -> bool | None:
    spec = (spec or "").strip()
    if not spec:
        return True
    version_tuple = parse_semver(version)
    if version_tuple is None:
        return None
    if spec.startswith("[") or spec.startswith("("):
        for part in re.finditer(r"([\[(])([^,\])]*),?([^\])]*)([])])", spec):
            lower_inc = part.group(1) == "["
            upper_inc = part.group(4) == "]"
            lower = parse_semver(part.group(2).strip()) if part.group(2).strip() else None
            upper = parse_semver(part.group(3).strip()) if part.group(3).strip() else None
            ok = True
            if lower is not None:
                ok = ok and (cmp_semver(version_tuple, lower) >= 0 if lower_inc else cmp_semver(version_tuple, lower) > 0)
            if upper is not None:
                ok = ok and (cmp_semver(version_tuple, upper) <= 0 if upper_inc else cmp_semver(version_tuple, upper) < 0)
            if ok:
                return True
        return False
    exact = parse_semver(spec)
    return None if exact is None else cmp_semver(version_tuple, exact) == 0


def satisfies(ecosystem: str, version: str, constraint: str) -> bool | None:
    if ecosystem == "npm":
        return semver_satisfies(version, constraint)
    if ecosystem == "cargo":
        return semver_satisfies(version, constraint, default_caret=True)
    if ecosystem == "pypi":
        return pypi_satisfies(version, constraint)
    if ecosystem == "maven":
        return maven_satisfies(version, constraint)
    return None


def npm_package_names(http: CachedSession, limit: int) -> List[str]:
    rows: List[str] = []
    seen: set[str] = set()
    seeds = [
        "keywords:javascript",
        "react",
        "node",
        "typescript",
        "express",
        "webpack",
        "eslint",
        "babel",
        "testing",
        "server",
        "client",
        "database",
    ]
    for seed in seeds:
        offset = 0
        while len(rows) < limit and offset < 1000:
            try:
                data = http.get_json(
                    "https://registry.npmjs.org/-/v1/search",
                    {"text": seed, "size": 250, "from": offset},
                )
            except Exception:
                break
            objects = data.get("objects", [])
            if not objects:
                break
            for obj in objects:
                name = obj.get("package", {}).get("name", "")
                if not name or name in seen:
                    continue
                seen.add(name)
                rows.append(name)
                if len(rows) >= limit:
                    break
            offset += len(objects)
        if len(rows) >= limit:
            break
    return rows[:limit]


def npm_package(http: CachedSession, name: str, rank: int) -> Tuple[PackageRecord | None, List[Tuple[str, str, str]]]:
    try:
        data = http.get_json(NPM_DOC.format(name=quote(name, safe="@/")))
    except Exception:
        return None, []
    latest = data.get("dist-tags", {}).get("latest")
    versions = data.get("versions", {})
    doc = versions.get(latest, {}) if latest else {}
    if not latest or not isinstance(doc, dict):
        return None, []
    deps: List[Tuple[str, str, str]] = []
    for field in ["dependencies", "peerDependencies", "optionalDependencies"]:
        for dep, constraint in (doc.get(field) or {}).items():
            deps.append((dep, str(constraint), field))
    return PackageRecord("npm", name, str(latest), rank, NPM_DOC.format(name=quote(name, safe="@/"))), deps


def cargo_package_names(http: CachedSession, limit: int) -> List[str]:
    names: List[str] = []
    page = 1
    while len(names) < limit:
        data = http.get_json(CARGO_CRATES, {"page": page, "per_page": min(100, limit - len(names)), "sort": "downloads"})
        names.extend(crate["id"] for crate in data.get("crates", []))
        if not data.get("crates"):
            break
        page += 1
    return names[:limit]


def cargo_package(http: CachedSession, name: str, rank: int) -> Tuple[PackageRecord | None, List[Tuple[str, str, str]]]:
    try:
        data = http.get_json(CARGO_CRATE.format(name=quote(name, safe="")))
    except Exception:
        return None, []
    crate = data.get("crate") or {}
    version = crate.get("default_version") or crate.get("max_version") or crate.get("newest_version")
    if not version:
        return None, []
    deps: List[Tuple[str, str, str]] = []
    try:
        dep_data = http.get_json(CARGO_DEPS.format(name=quote(name, safe=""), version=quote(str(version), safe="")))
    except Exception:
        dep_data = {}
    for dep in dep_data.get("dependencies", []):
        if dep.get("kind") not in {"normal", None}:
            continue
        deps.append((dep.get("crate_id") or dep.get("name"), str(dep.get("req") or "*"), "dependencies"))
    return PackageRecord("cargo", name, str(version), rank, CARGO_CRATE.format(name=quote(name, safe=""))), deps


def pypi_package_names(http: CachedSession, limit: int) -> List[str]:
    text = http.get_text(PYPI_SIMPLE)
    parser = SimpleIndexParser()
    parser.feed(text)
    seen: set[str] = set()
    names: List[str] = []
    for name in parser.names:
        canon = canonicalize_name(name)
        if canon in seen:
            continue
        seen.add(canon)
        names.append(canon)
        if len(names) >= limit:
            break
    return names


def pypi_package(http: CachedSession, name: str, rank: int) -> Tuple[PackageRecord | None, List[Tuple[str, str, str]]]:
    try:
        data = http.get_json(PYPI_JSON.format(name=quote(name, safe="")))
    except Exception:
        return None, []
    info = data.get("info") or {}
    version = info.get("version")
    if not version:
        return None, []
    deps: List[Tuple[str, str, str]] = []
    for raw in info.get("requires_dist") or []:
        try:
            req = Requirement(raw)
        except Exception:
            continue
        deps.append((canonicalize_name(req.name), str(req.specifier), "requires_dist"))
    return PackageRecord("pypi", canonicalize_name(name), str(version), rank, PYPI_JSON.format(name=quote(name, safe=""))), deps


def maven_package_names(http: CachedSession, limit: int) -> List[Tuple[str, str, str]]:
    out: List[Tuple[str, str, str]] = []
    start = 0
    seen: set[str] = set()
    while len(out) < limit:
        data = http.get_json(
            MAVEN_SEARCH,
            {"q": "*:*", "rows": min(200, limit - len(out) + 30), "start": start, "wt": "json"},
        )
        docs = data.get("response", {}).get("docs", [])
        start += len(docs)
        for doc in docs:
            group, artifact, version = doc.get("g"), doc.get("a"), doc.get("latestVersion")
            if not group or not artifact or not version:
                continue
            key = f"{group}:{artifact}"
            if key in seen:
                continue
            seen.add(key)
            out.append((group, artifact, version))
            if len(out) >= limit:
                break
        if not docs:
            break
    return out[:limit]


def maven_pom_url(group: str, artifact: str, version: str) -> str:
    group_path = group.replace(".", "/")
    return f"{MAVEN_REPO}/{group_path}/{artifact}/{version}/{artifact}-{version}.pom"


def maven_package(
    http: CachedSession, gav: Tuple[str, str, str], rank: int
) -> Tuple[PackageRecord | None, List[Tuple[str, str, str]]]:
    group, artifact, version = gav
    name = f"{group}:{artifact}"
    url = maven_pom_url(group, artifact, version)
    try:
        text = http.get_text(url)
    except Exception:
        return PackageRecord("maven", name, version, rank, url), []
    deps = parse_maven_pom(text)
    return PackageRecord("maven", name, version, rank, url), deps


def parse_maven_pom(text: str) -> List[Tuple[str, str, str]]:
    try:
        root = ET.fromstring(text)
    except ET.ParseError:
        return []
    ns = ""
    if root.tag.startswith("{"):
        ns = root.tag.split("}", 1)[0] + "}"
    props: Dict[str, str] = {}
    for child in root.findall(f"{ns}properties/{ns}*"):
        props[child.tag.split("}", 1)[-1]] = (child.text or "").strip()
    deps: List[Tuple[str, str, str]] = []
    for dep in root.findall(f".//{ns}dependencies/{ns}dependency"):
        group = text_of(dep, ns, "groupId", props)
        artifact = text_of(dep, ns, "artifactId", props)
        version = text_of(dep, ns, "version", props)
        scope = text_of(dep, ns, "scope", props)
        optional = text_of(dep, ns, "optional", props)
        if not group or not artifact or scope in {"test", "provided", "import"} or optional == "true":
            continue
        deps.append((f"{group}:{artifact}", version or "", scope or "compile"))
    return deps


def text_of(dep: ET.Element, ns: str, name: str, props: Dict[str, str]) -> str:
    element = dep.find(f"{ns}{name}")
    value = (element.text or "").strip() if element is not None else ""
    m = re.match(r"^\$\{([^}]+)\}$", value)
    if m:
        return props.get(m.group(1), value)
    return value


def collect_ecosystem(
    http: CachedSession,
    ecosystem: str,
    limit: int,
    provider_fill: int,
) -> Tuple[List[PackageRecord], List[EdgeRecord]]:
    if ecosystem == "npm":
        names = npm_package_names(http, limit)
        fetcher = npm_package
    elif ecosystem == "cargo":
        names = cargo_package_names(http, limit)
        fetcher = cargo_package
    elif ecosystem == "pypi":
        names = pypi_package_names(http, limit)
        fetcher = pypi_package
    elif ecosystem == "maven":
        names = maven_package_names(http, limit)
        fetcher = maven_package
    else:
        raise ValueError(ecosystem)

    packages: List[PackageRecord] = []
    dep_rows: List[Tuple[str, str, str, str]] = []
    versions: Dict[str, str] = {}
    for rank, name in enumerate(names, start=1):
        package, deps = fetcher(http, name, rank)  # type: ignore[arg-type]
        if package is None:
            continue
        packages.append(package)
        versions[package.name] = package.version
        for provider, constraint, source in deps:
            if provider:
                dep_rows.append((package.name, str(provider), str(constraint), str(source)))

    missing = []
    for _, provider, _, _ in dep_rows:
        if provider not in versions and provider not in missing:
            missing.append(provider)
        if len(missing) >= provider_fill:
            break
    for idx, provider in enumerate(missing, start=1):
        package = fetch_provider_latest(http, ecosystem, provider, limit + idx)
        if package:
            versions[package.name] = package.version

    edges: List[EdgeRecord] = []
    checker = {
        "npm": "npm semver range",
        "cargo": "Cargo semver requirement",
        "pypi": "PEP 440 SpecifierSet",
        "maven": "Maven version range",
    }[ecosystem]
    for consumer, provider, constraint, source in dep_rows:
        latest = versions.get(provider, "")
        compatible = satisfies(ecosystem, latest, constraint) if latest else None
        edges.append(
            EdgeRecord(
                ecosystem=ecosystem,
                consumer=consumer,
                provider=provider,
                constraint=constraint,
                source=source,
                provider_latest=latest,
                compatible_latest=compatible,
                checker=checker,
            )
        )
    return packages, edges


def fetch_provider_latest(http: CachedSession, ecosystem: str, provider: str, rank: int) -> PackageRecord | None:
    if ecosystem == "npm":
        package, _ = npm_package(http, provider, rank)
        return package
    if ecosystem == "cargo":
        package, _ = cargo_package(http, provider, rank)
        return package
    if ecosystem == "pypi":
        package, _ = pypi_package(http, provider, rank)
        return package
    if ecosystem == "maven":
        if ":" not in provider:
            return None
        group, artifact = provider.split(":", 1)
        try:
            data = http.get_json(
                MAVEN_SEARCH,
                {"q": f'g:"{group}" AND a:"{artifact}"', "rows": 1, "wt": "json"},
            )
            docs = data.get("response", {}).get("docs", [])
            if not docs:
                return None
            version = docs[0].get("latestVersion")
            if not version:
                return None
            return PackageRecord("maven", provider, version, rank, maven_pom_url(group, artifact, version))
        except Exception:
            return None
    return None


def graph_summary(packages: pd.DataFrame, edges: pd.DataFrame) -> pd.DataFrame:
    rows: List[dict] = []
    for ecosystem, group in edges.groupby("ecosystem"):
        roots = set(packages[packages["ecosystem"] == ecosystem]["name"])
        graph = nx.DiGraph()
        graph.add_nodes_from(roots)
        graph.add_edges_from(zip(group["consumer"], group["provider"]))
        internal = group[group["provider"].isin(roots)]
        checked = group[group["compatible_latest"].notna()]
        incompatible = checked[checked["compatible_latest"] == False]
        weak = nx.number_weakly_connected_components(graph) if graph.number_of_nodes() else 0
        largest = max((len(c) for c in nx.weakly_connected_components(graph)), default=0) if graph.number_of_nodes() else 0
        rows.append(
            {
                "ecosystem": ecosystem,
                "root_packages": len(roots),
                "graph_nodes": graph.number_of_nodes(),
                "dependency_edges": len(group),
                "internal_edges": len(internal),
                "checked_edges": len(checked),
                "resolver_incompatible_edges": len(incompatible),
                "resolver_incompatible_pct": 100.0 * len(incompatible) / len(checked) if len(checked) else 0.0,
                "weak_components": weak,
                "largest_component_pct": 100.0 * largest / graph.number_of_nodes() if graph.number_of_nodes() else 0.0,
                "mean_out_degree": float(np_mean([d for _, d in graph.out_degree()])),
            }
        )
    rows.append(
        {
            "ecosystem": "all",
            "root_packages": int(len(packages)),
            "graph_nodes": int(len(set(packages["name"]) | set(edges["provider"]))),
            "dependency_edges": int(len(edges)),
            "internal_edges": int(edges["provider"].isin(set(packages["name"])).sum()),
            "checked_edges": int(edges["compatible_latest"].notna().sum()),
            "resolver_incompatible_edges": int(((edges["compatible_latest"] == False) & edges["compatible_latest"].notna()).sum()),
            "resolver_incompatible_pct": 100.0
            * int(((edges["compatible_latest"] == False) & edges["compatible_latest"].notna()).sum())
            / max(1, int(edges["compatible_latest"].notna().sum())),
            "weak_components": "",
            "largest_component_pct": "",
            "mean_out_degree": "",
        }
    )
    return pd.DataFrame(rows)


def np_mean(values: Iterable[float]) -> float:
    values = list(values)
    return sum(values) / len(values) if values else 0.0


def plot_registry_graphs(summary: pd.DataFrame, figures: Path) -> None:
    import matplotlib.pyplot as plt
    import numpy as np

    figures.mkdir(parents=True, exist_ok=True)
    df = summary[summary["ecosystem"] != "all"].copy()
    order = ["npm", "maven", "pypi", "cargo"]
    df["ecosystem"] = pd.Categorical(df["ecosystem"], order)
    df = df.sort_values("ecosystem")
    x = np.arange(len(df))
    fig, axes = plt.subplots(1, 3, figsize=(9.0, 3.2), dpi=220)
    colors = ["#ef4444", "#2563eb", "#059669", "#ca8a04"]
    for ax, col, title in [
        (axes[0], "root_packages", "Root packages"),
        (axes[1], "dependency_edges", "Dependency edges"),
        (axes[2], "resolver_incompatible_pct", "Resolver incompatible (%)"),
    ]:
        ax.bar(x, df[col].astype(float), color=colors, width=0.62)
        ax.set_xticks(x, df["ecosystem"], rotation=30, ha="right")
        ax.set_title(title, fontsize=10)
        ax.spines["top"].set_visible(False)
        ax.spines["right"].set_visible(False)
        ax.grid(True, axis="y", color="#d9dee7", linewidth=0.8, alpha=0.65)
        ax.tick_params(labelsize=8)
    fig.tight_layout()
    fig.savefig(figures / "fig_registry_scale.png", bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--per-ecosystem", type=int, default=600)
    parser.add_argument("--provider-fill", type=int, default=1200)
    parser.add_argument("--cache", default="data/registry_cache")
    parser.add_argument("--results", default="results")
    parser.add_argument("--figures", default="figures")
    args = parser.parse_args()

    http = CachedSession(Path(args.cache))
    results = Path(args.results)
    figures = Path(args.figures)
    results.mkdir(parents=True, exist_ok=True)
    all_packages: List[PackageRecord] = []
    all_edges: List[EdgeRecord] = []
    for ecosystem in ["npm", "maven", "pypi", "cargo"]:
        packages, edges = collect_ecosystem(http, ecosystem, args.per_ecosystem, args.provider_fill)
        all_packages.extend(packages)
        all_edges.extend(edges)
        print(f"{ecosystem}: packages={len(packages)} edges={len(edges)}")
    packages_df = pd.DataFrame([p.__dict__ for p in all_packages])
    edges_df = pd.DataFrame([e.__dict__ for e in all_edges])
    packages_df.to_csv(results / "registry_packages.csv", index=False)
    edges_df.to_csv(results / "registry_edges.csv", index=False)
    summary = graph_summary(packages_df, edges_df)
    summary.to_csv(results / "registry_graph_summary.csv", index=False)
    plot_registry_graphs(summary, figures)
    print(summary.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/resolver_evolution.py <==
from __future__ import annotations

import argparse
import math
import random
from dataclasses import dataclass
from pathlib import Path
from typing import Iterable, List

import matplotlib.pyplot as plt
import networkx as nx
import numpy as np
import pandas as pd
from scipy.special import logsumexp
from scipy.stats import binom, norm


ECOSYSTEMS = ("npm", "maven", "pypi", "cargo")


@dataclass(frozen=True)
class GraphArrays:
    adjacency: List[np.ndarray]
    node_count: int


def wilson_interval(k: int, n: int, z: float = 1.96) -> tuple[float, float]:
    if n == 0:
        return 0.0, 0.0
    p = k / n
    denominator = 1.0 + z * z / n
    center = (p + z * z / (2.0 * n)) / denominator
    radius = z * math.sqrt((p * (1.0 - p) + z * z / (4.0 * n)) / n) / denominator
    return max(0.0, center - radius), min(1.0, center + radius)


def estimate_selection(
    probes: pd.DataFrame, bootstrap_replicates: int, seed: int
) -> pd.DataFrame:
    clean = probes[probes["clean_outcome"].isin(["conflict", "ok"])].copy()
    rows: List[dict] = []
    rng = np.random.default_rng(seed)
    for ecosystem in ECOSYSTEMS:
        group = clean[clean["ecosystem"] == ecosystem]
        rejected = group[group["sample_frame"] == "latest_reject"]
        accepted = group[group["sample_frame"] == "checker_accept_calibration"]
        reject_ok = int((rejected["clean_outcome"] == "ok").sum())
        reject_conflict = int((rejected["clean_outcome"] == "conflict").sum())
        accept_ok = int((accepted["clean_outcome"] == "ok").sum())
        accept_conflict = int((accepted["clean_outcome"] == "conflict").sum())
        if not len(rejected) or not len(accepted):
            continue

        # Jeffreys posterior prevents zero-conflict strata from producing
        # infinite log-relative viability.
        resolve_reject = (reject_ok + 0.5) / (len(rejected) + 1.0)
        resolve_accept = (accept_ok + 0.5) / (len(accepted) + 1.0)
        selection = math.log(resolve_reject / resolve_accept)
        conflict_increment = reject_conflict / len(rejected) - accept_conflict / len(accepted)

        reject_draw = rng.beta(
            reject_ok + 0.5, reject_conflict + 0.5, size=bootstrap_replicates
        )
        accept_draw = rng.beta(
            accept_ok + 0.5, accept_conflict + 0.5, size=bootstrap_replicates
        )
        selection_draw = np.log(reject_draw / accept_draw)
        cost_draw = (1.0 - reject_draw) - (1.0 - accept_draw)
        s_low, s_high = np.percentile(selection_draw, [2.5, 97.5])
        c_low, c_high = np.percentile(cost_draw, [2.5, 97.5])
        rows.append(
            {
                "ecosystem": ecosystem,
                "reject_clean_n": len(rejected),
                "reject_conflicts": reject_conflict,
                "accept_clean_n": len(accepted),
                "accept_conflicts": accept_conflict,
                "resolve_probability_reject": resolve_reject,
                "resolve_probability_accept": resolve_accept,
                "selection_s": selection,
                "selection_s_low": s_low,
                "selection_s_high": s_high,
                "incremental_conflict_cost": conflict_increment,
                "incremental_conflict_cost_low": c_low,
                "incremental_conflict_cost_high": c_high,
            }
        )
    return pd.DataFrame(rows)


def directed_graph(edges: pd.DataFrame, ecosystem: str) -> nx.DiGraph:
    group = edges[edges["ecosystem"] == ecosystem]
    graph = nx.DiGraph()
    graph.add_edges_from(
        (str(consumer), str(provider))
        for consumer, provider in zip(group["consumer"], group["provider"])
        if str(consumer) != str(provider)
    )
    return graph


def interaction_component(graph: nx.DiGraph) -> nx.Graph:
    undirected = nx.Graph()
    undirected.add_nodes_from(graph.nodes())
    undirected.add_edges_from(graph.edges())
    undirected.remove_edges_from(nx.selfloop_edges(undirected))
    if not undirected.number_of_nodes():
        return undirected
    component = max(nx.connected_components(undirected), key=len)
    return undirected.subgraph(component).copy()


def graph_arrays(graph: nx.Graph) -> GraphArrays:
    nodes = list(graph.nodes())
    index = {node: idx for idx, node in enumerate(nodes)}
    adjacency = [
        np.fromiter((index[neighbor] for neighbor in graph.neighbors(node)), dtype=np.int32)
        for node in nodes
    ]
    return GraphArrays(adjacency=adjacency, node_count=len(nodes))


def coalescence_sample(
    adjacency: List[np.ndarray],
    stationary: np.ndarray,
    walk_length: int,
    samples: int,
    rng: np.random.Generator,
    max_steps: int,
) -> np.ndarray:
    node_count = len(adjacency)
    out = np.empty(samples, dtype=np.float64)
    for sample_idx in range(samples):
        left = int(rng.choice(node_count, p=stationary))
        right = left
        for _ in range(walk_length):
            right = int(rng.choice(adjacency[right]))
        steps = 0
        while left != right and steps < max_steps:
            if rng.random() < 0.5:
                left = int(rng.choice(adjacency[left]))
            else:
                right = int(rng.choice(adjacency[right]))
            steps += 1
        out[sample_idx] = steps
    return out


def allen_structure(
    graph: nx.Graph,
    samples: int,
    bootstrap_replicates: int,
    seed: int,
) -> dict:
    arrays = graph_arrays(graph)
    degrees = np.asarray([len(neighbors) for neighbors in arrays.adjacency], dtype=float)
    stationary = degrees / degrees.sum()
    rng = np.random.default_rng(seed)
    max_steps = max(100_000, 5000 * arrays.node_count)
    sampled = {
        walk_length: coalescence_sample(
            arrays.adjacency,
            stationary,
            walk_length,
            samples,
            rng,
            max_steps,
        )
        for walk_length in (1, 2, 3)
    }
    t1, t2, t3 = (float(sampled[n].mean()) for n in (1, 2, 3))
    denominator = t3 - t1
    threshold = t2 / denominator if denominator > 0 else math.inf
    sigma = (
        (-t1 + t2 + t3) / (t1 + t2 - t3)
        if abs(t1 + t2 - t3) > 1e-12
        else math.inf
    )

    thresholds: List[float] = []
    sigmas: List[float] = []
    for _ in range(bootstrap_replicates):
        means = []
        for walk_length in (1, 2, 3):
            values = sampled[walk_length]
            index = rng.integers(0, len(values), len(values))
            means.append(float(values[index].mean()))
        bt1, bt2, bt3 = means
        if bt3 > bt1:
            thresholds.append(bt2 / (bt3 - bt1))
        sigma_denominator = bt1 + bt2 - bt3
        if abs(sigma_denominator) > 1e-12:
            sigmas.append((-bt1 + bt2 + bt3) / sigma_denominator)
    bc_low, bc_high = (
        np.percentile(thresholds, [2.5, 97.5]) if thresholds else (math.nan, math.nan)
    )
    sigma_low, sigma_high = (
        np.percentile(sigmas, [2.5, 97.5]) if sigmas else (math.nan, math.nan)
    )
    return {
        "t1": t1,
        "t2": t2,
        "t3": t3,
        "allen_bc_threshold": threshold,
        "allen_bc_low": bc_low,
        "allen_bc_high": bc_high,
        "allen_sigma": sigma,
        "allen_sigma_low": sigma_low,
        "allen_sigma_high": sigma_high,
    }


def degree_null(graph: nx.Graph, seed: int, swaps_per_edge: int) -> nx.Graph:
    null = graph.copy()
    swaps = max(1, swaps_per_edge * null.number_of_edges())
    try:
        accepted = nx.connected_double_edge_swap(null, nswap=swaps, seed=seed)
        null.graph["accepted_swaps"] = int(accepted)
    except nx.NetworkXAlgorithmError:
        null.graph["accepted_swaps"] = 0
    return null


def triangle_count(graph: nx.Graph) -> int:
    return sum(nx.triangles(graph).values()) // 3


def common_neighbor_count(graph: nx.Graph, left: str, right: str) -> int:
    return len(set(graph[left]).intersection(graph[right]))


def clustering_null(
    graph: nx.Graph, seed: int, swaps_per_edge: int, tolerance: float = 0.05
) -> nx.Graph:
    rng = np.random.default_rng(seed)
    null = graph.copy()
    target_triangles = triangle_count(graph)
    triangle_tolerance = max(1, int(round(target_triangles * tolerance)))
    desired = max(1, swaps_per_edge * null.number_of_edges())
    accepted = 0
    attempts = 0
    max_attempts = max(1000, desired * 300)
    edges = list(null.edges())
    current_triangles = target_triangles
    while accepted < desired and attempts < max_attempts:
        checkpoint = null.copy()
        checkpoint_edges = list(edges)
        checkpoint_triangles = current_triangles
        batch_target = min(10, desired - accepted)
        batch_accepted = 0
        batch_attempts = 0
        while (
            batch_accepted < batch_target
            and batch_attempts < batch_target * 100
            and attempts < max_attempts
        ):
            attempts += 1
            batch_attempts += 1
            first, second = rng.choice(len(edges), size=2, replace=False)
            a, b = edges[int(first)]
            c, d = edges[int(second)]
            if len({a, b, c, d}) < 4:
                continue
            if rng.random() < 0.5:
                c, d = d, c
            if null.has_edge(a, d) or null.has_edge(c, b):
                continue

            removed_first = common_neighbor_count(null, a, b)
            null.remove_edge(a, b)
            removed_second = common_neighbor_count(null, c, d)
            null.remove_edge(c, d)
            added_first = common_neighbor_count(null, a, d)
            null.add_edge(a, d)
            added_second = common_neighbor_count(null, c, b)
            null.add_edge(c, b)
            candidate_triangles = (
                current_triangles
                - removed_first
                - removed_second
                + added_first
                + added_second
            )
            if abs(candidate_triangles - target_triangles) > triangle_tolerance:
                null.remove_edge(a, d)
                null.remove_edge(c, b)
                null.add_edge(a, b)
                null.add_edge(c, d)
                continue
            edges[int(first)] = (a, d)
            edges[int(second)] = (c, b)
            current_triangles = candidate_triangles
            batch_accepted += 1
        if batch_accepted == batch_target and nx.is_connected(null):
            accepted += batch_accepted
        else:
            null = checkpoint
            edges = checkpoint_edges
            current_triangles = checkpoint_triangles
    null.graph["accepted_swaps"] = accepted
    return null


def bipartite_configuration_null(
    original: nx.DiGraph,
    component_nodes: Iterable[str],
    seed: int,
    swaps_per_edge: int,
) -> nx.Graph:
    nodes = set(component_nodes)
    directed = nx.DiGraph()
    directed.add_nodes_from(nodes)
    directed.add_edges_from(
        (left, right)
        for left, right in original.edges()
        if left in nodes and right in nodes and left != right
    )
    rng = np.random.default_rng(seed)
    edges = list(directed.edges())
    desired = max(1, swaps_per_edge * len(edges))
    accepted = 0
    attempts = 0
    max_attempts = max(1000, desired * 80)
    while accepted < desired and attempts < max_attempts:
        attempts += 1
        first, second = rng.choice(len(edges), size=2, replace=False)
        a, b = edges[int(first)]
        c, d = edges[int(second)]
        if a == d or c == b or directed.has_edge(a, d) or directed.has_edge(c, b):
            continue
        directed.remove_edge(a, b)
        directed.remove_edge(c, d)
        directed.add_edge(a, d)
        directed.add_edge(c, b)
        if not nx.is_weakly_connected(directed):
            directed.remove_edge(a, d)
            directed.remove_edge(c, b)
            directed.add_edge(a, b)
            directed.add_edge(c, d)
            continue
        edges[int(first)] = (a, d)
        edges[int(second)] = (c, b)
        accepted += 1
    projected = nx.Graph()
    projected.add_nodes_from(directed.nodes())
    projected.add_edges_from(directed.edges())
    projected.graph["accepted_swaps"] = accepted
    return projected


def simulate_fixation(
    arrays: GraphArrays,
    selection_s: float,
    replicates: int,
    seed: int,
    max_steps_factor: int,
) -> dict:
    rng = random.Random(seed)
    fixations = 0
    extinctions = 0
    censored = 0
    absorption_steps: List[int] = []
    max_steps = max(100_000, max_steps_factor * arrays.node_count * arrays.node_count)
    for _ in range(replicates):
        state = np.zeros(arrays.node_count, dtype=np.int8)
        initial = rng.randrange(arrays.node_count)
        state[initial] = 1
        mutant_neighbors = np.zeros(arrays.node_count, dtype=np.int32)
        mutant_neighbors[arrays.adjacency[initial]] += 1
        mutant_count = 1
        for step in range(max_steps):
            focal = rng.randrange(arrays.node_count)
            focal_neighbors = arrays.adjacency[focal]
            model = int(focal_neighbors[rng.randrange(len(focal_neighbors))])
            model_neighbors = arrays.adjacency[model]
            focal_mixed = (
                (len(focal_neighbors) - mutant_neighbors[focal])
                / len(focal_neighbors)
                if state[focal]
                else mutant_neighbors[focal] / len(focal_neighbors)
            )
            model_mixed = (
                (len(model_neighbors) - mutant_neighbors[model])
                / len(model_neighbors)
                if state[model]
                else mutant_neighbors[model] / len(model_neighbors)
            )
            focal_payoff = selection_s * focal_mixed
            model_payoff = selection_s * model_mixed
            payoff_delta = model_payoff - focal_payoff
            if payoff_delta >= 0:
                adoption_probability = 1.0 / (1.0 + math.exp(-payoff_delta))
            else:
                exponential = math.exp(payoff_delta)
                adoption_probability = exponential / (1.0 + exponential)
            if (
                state[model] != state[focal]
                and rng.random() < adoption_probability
            ):
                new_state = int(state[model])
                mutant_count += 1 if new_state else -1
                state[focal] = new_state
                mutant_neighbors[focal_neighbors] += (
                    1 if new_state else -1
                )
            if mutant_count == 0:
                extinctions += 1
                absorption_steps.append(step + 1)
                break
            if mutant_count == arrays.node_count:
                fixations += 1
                absorption_steps.append(step + 1)
                break
        else:
            censored += 1
    absorbed = fixations + extinctions
    low, high = wilson_interval(fixations, absorbed)
    return {
        "replicates": replicates,
        "absorbed": absorbed,
        "fixations": fixations,
        "censored": censored,
        "fixation_probability": fixations / absorbed if absorbed else math.nan,
        "fixation_low": low,
        "fixation_high": high,
        "mean_absorption_steps": float(np.mean(absorption_steps)) if absorption_steps else math.nan,
    }


def graph_metrics(graph: nx.Graph) -> dict:
    degrees = np.asarray([degree for _, degree in graph.degree()], dtype=float)
    return {
        "nodes": graph.number_of_nodes(),
        "edges": graph.number_of_edges(),
        "mean_degree": float(degrees.mean()) if len(degrees) else 0.0,
        "transitivity": float(nx.transitivity(graph)),
        "degree_assortativity": float(nx.degree_assortativity_coefficient(graph)),
        "triangles": triangle_count(graph),
        "accepted_swaps": int(graph.graph.get("accepted_swaps", 0)),
    }


def run_graph_experiment(
    edges: pd.DataFrame,
    selection: pd.DataFrame,
    fixation_replicates: int,
    null_replicates: int,
    null_graphs: int,
    coalescence_samples: int,
    bootstrap_replicates: int,
    swaps_per_edge: int,
    max_steps_factor: int,
    seed: int,
) -> tuple[pd.DataFrame, pd.DataFrame]:
    fixation_rows: List[dict] = []
    structure_rows: List[dict] = []
    for ecosystem_idx, ecosystem in enumerate(ECOSYSTEMS):
        selected = selection[selection["ecosystem"] == ecosystem]
        if selected.empty:
            continue
        selection_s = float(selected["selection_s"].iloc[0])
        original_directed = directed_graph(edges, ecosystem)
        observed = interaction_component(original_directed)
        structure = {
            "ecosystem": ecosystem,
            "topology": "observed",
            "realization": 0,
            **graph_metrics(observed),
            **allen_structure(
                observed,
                samples=coalescence_samples,
                bootstrap_replicates=bootstrap_replicates,
                seed=seed + 10_000 * ecosystem_idx,
            ),
        }
        cost = float(selected["incremental_conflict_cost"].iloc[0])
        structure["ohtsuki_required_benefit"] = cost * structure["mean_degree"]
        structure["allen_required_benefit"] = (
            cost * structure["allen_bc_threshold"]
            if math.isfinite(structure["allen_bc_threshold"])
            else math.inf
        )
        structure_rows.append(structure)

        observed_fixation = simulate_fixation(
            graph_arrays(observed),
            selection_s,
            fixation_replicates,
            seed + 100_000 * ecosystem_idx,
            max_steps_factor,
        )
        fixation_rows.append(
            {
                "ecosystem": ecosystem,
                "topology": "observed",
                "realization": 0,
                "update_rule": "pairwise_boundary_fermi",
                "selection_s": selection_s,
                "neutral_probability": 1.0 / observed.number_of_nodes(),
                **graph_metrics(observed),
                **observed_fixation,
            }
        )

        for realization in range(null_graphs):
            graph_seed = seed + 1_000_000 * ecosystem_idx + 10_000 * realization
            nulls = [
                ("degree_null", degree_null(observed, graph_seed + 1, swaps_per_edge)),
                (
                    "clustering_null",
                    clustering_null(observed, graph_seed + 2, swaps_per_edge),
                ),
                (
                    "bipartite_configuration_null",
                    bipartite_configuration_null(
                        original_directed,
                        observed.nodes(),
                        graph_seed + 3,
                        swaps_per_edge,
                    ),
                ),
            ]
            for topology_idx, (topology, null_graph) in enumerate(nulls):
                metrics = graph_metrics(null_graph)
                result = simulate_fixation(
                    graph_arrays(null_graph),
                    selection_s,
                    null_replicates,
                    graph_seed + 100 * topology_idx,
                    max_steps_factor,
                )
                fixation_rows.append(
                    {
                        "ecosystem": ecosystem,
                        "topology": topology,
                        "realization": realization,
                        "update_rule": "pairwise_boundary_fermi",
                        "selection_s": selection_s,
                        "neutral_probability": 1.0 / null_graph.number_of_nodes(),
                        **metrics,
                        **result,
                    }
                )
    return pd.DataFrame(fixation_rows), pd.DataFrame(structure_rows)


def summarize_fixation(fixation: pd.DataFrame) -> pd.DataFrame:
    if fixation.empty:
        return pd.DataFrame()
    rows: List[dict] = []
    for (ecosystem, topology), group in fixation.groupby(["ecosystem", "topology"]):
        fixations = int(group["fixations"].sum())
        absorbed = int(group["absorbed"].sum())
        low, high = wilson_interval(fixations, absorbed)
        rho = fixations / absorbed if absorbed else math.nan
        neutral = float(group["neutral_probability"].mean())
        selection_s = float(group["selection_s"].iloc[0])
        response = math.copysign(1.0, selection_s) * (rho - neutral)
        rows.append(
            {
                "ecosystem": ecosystem,
                "topology": topology,
                "graph_realizations": len(group),
                "replicates": int(group["replicates"].sum()),
                "absorbed": absorbed,
                "fixations": fixations,
                "censored": int(group["censored"].sum()),
                "selection_s": selection_s,
                "neutral_probability": neutral,
                "fixation_probability": rho,
                "fixation_low": low,
                "fixation_high": high,
                "selection_response": response,
                "mean_transitivity": float(group["transitivity"].mean()),
                "mean_assortativity": float(group["degree_assortativity"].mean()),
            }
        )
    summary = pd.DataFrame(rows)
    classifications: List[dict] = []
    for ecosystem, group in summary.groupby("ecosystem"):
        observed = group[group["topology"] == "observed"]
        if observed.empty:
            continue
        observed_response = float(observed["selection_response"].iloc[0])
        for topology in (
            "degree_null",
            "clustering_null",
            "bipartite_configuration_null",
        ):
            null = fixation[
                (fixation["ecosystem"] == ecosystem)
                & (fixation["topology"] == topology)
            ].copy()
            if null.empty:
                continue
            null["response"] = np.sign(null["selection_s"]) * (
                null["fixation_probability"] - null["neutral_probability"]
            )
            low, median, high = np.percentile(null["response"], [2.5, 50.0, 97.5])
            if observed_response > high:
                label = "amplifier"
            elif observed_response < low:
                label = "suppressor"
            else:
                label = "null-consistent"
            classifications.append(
                {
                    "ecosystem": ecosystem,
                    "null_topology": topology,
                    "observed_selection_response": observed_response,
                    "null_response_low": low,
                    "null_response_median": median,
                    "null_response_high": high,
                    "classification": label,
                }
            )
    return summary.merge(
        pd.DataFrame(classifications)
        .groupby("ecosystem")["classification"]
        .agg(lambda values: ";".join(sorted(set(values))))
        .rename("classification_set"),
        on="ecosystem",
        how="left",
    )


def topology_classification(fixation: pd.DataFrame) -> pd.DataFrame:
    rows: List[dict] = []
    if fixation.empty:
        return pd.DataFrame()
    for ecosystem, group in fixation.groupby("ecosystem"):
        observed = group[group["topology"] == "observed"]
        if observed.empty:
            continue
        observed_rho = float(observed["fixations"].sum() / observed["absorbed"].sum())
        observed_neutral = float(observed["neutral_probability"].mean())
        selection_s = float(observed["selection_s"].iloc[0])
        observed_response = math.copysign(1.0, selection_s) * (
            observed_rho - observed_neutral
        )
        for topology in (
            "degree_null",
            "clustering_null",
            "bipartite_configuration_null",
        ):
            null = group[group["topology"] == topology].copy()
            if null.empty:
                continue
            null["selection_response"] = np.sign(null["selection_s"]) * (
                null["fixation_probability"] - null["neutral_probability"]
            )
            low, median, high = np.percentile(
                null["selection_response"], [2.5, 50.0, 97.5]
            )
            if observed_response > high:
                label = "amplifier"
            elif observed_response < low:
                label = "suppressor"
            else:
                label = "null-consistent"
            rows.append(
                {
                    "ecosystem": ecosystem,
                    "null_topology": topology,
                    "selection_s": selection_s,
                    "observed_fixation_probability": observed_rho,
                    "observed_neutral_probability": observed_neutral,
                    "observed_selection_response": observed_response,
                    "null_response_low": low,
                    "null_response_median": median,
                    "null_response_high": high,
                    "classification": label,
                }
            )
    return pd.DataFrame(rows)


def coordination_fixation_probability(
    node_count: int, selection_s: float
) -> float:
    if node_count <= 0:
        return math.nan
    if abs(selection_s) < 1e-12:
        return 1.0 / node_count
    states = np.arange(1, node_count, dtype=float)
    log_transition_ratio = (
        selection_s * (2.0 * states - node_count) / (node_count - 1.0)
    )
    cumulative = np.cumsum(log_transition_ratio)
    return float(math.exp(-logsumexp(np.concatenate(([0.0], cumulative)))))


def binomial_test_power(
    neutral_probability: float,
    alternative_probability: float,
    replicates: int,
    alpha: float = 0.05,
) -> float:
    standard_error = math.sqrt(
        neutral_probability * (1.0 - neutral_probability) / replicates
    )
    critical = norm.ppf(1.0 - alpha / 2.0) * standard_error
    lower_count = math.floor(
        replicates * max(0.0, neutral_probability - critical)
    )
    upper_count = math.ceil(
        replicates * min(1.0, neutral_probability + critical)
    )
    lower_power = float(
        binom.cdf(lower_count, replicates, alternative_probability)
    )
    upper_power = float(
        binom.sf(upper_count - 1, replicates, alternative_probability)
    )
    return min(1.0, lower_power + upper_power)


def minimum_detectable_selection(
    node_count: int,
    replicates: int,
    direction: int,
    target_power: float = 0.80,
) -> float:
    neutral = 1.0 / node_count

    def power(magnitude: float) -> float:
        alternative = coordination_fixation_probability(
            node_count, direction * magnitude
        )
        return binomial_test_power(neutral, alternative, replicates)

    if power(4.0) < target_power:
        return math.nan
    low, high = 0.0, 4.0
    for _ in range(60):
        middle = (low + high) / 2.0
        if power(middle) >= target_power:
            high = middle
        else:
            low = middle
    return direction * high


def fixation_power_curve(
    structure: pd.DataFrame, replicates: int
) -> pd.DataFrame:
    actual_sizes = {
        int(value)
        for value in structure["nodes"].tolist()
        if int(value) >= 2
    }
    sizes = sorted({8, 16, 32, 64, 128, 256, 512, 1024, *actual_sizes})
    ecosystem_by_size = {
        int(row.nodes): str(row.ecosystem)
        for row in structure.itertuples(index=False)
    }
    rows = []
    for node_count in sizes:
        rows.append(
            {
                "nodes": node_count,
                "registry_ecosystem": ecosystem_by_size.get(node_count, ""),
                "trajectory_replicates": replicates,
                "neutral_probability": 1.0 / node_count,
                "mde_positive_s_80": minimum_detectable_selection(
                    node_count, replicates, 1
                ),
                "mde_negative_s_80": minimum_detectable_selection(
                    node_count, replicates, -1
                ),
            }
        )
    return pd.DataFrame(rows)


def plot_results(
    selection: pd.DataFrame,
    fixation_summary: pd.DataFrame,
    structure: pd.DataFrame,
    figures: Path,
) -> None:
    figures.mkdir(parents=True, exist_ok=True)
    order = [eco for eco in ECOSYSTEMS if eco in set(selection["ecosystem"])]
    selected = selection.set_index("ecosystem").loc[order]
    fig, axes = plt.subplots(1, 3, figsize=(10.5, 3.2), dpi=220)

    y = np.arange(len(order))
    s = selected["selection_s"].to_numpy()
    s_low = selected["selection_s_low"].to_numpy()
    s_high = selected["selection_s_high"].to_numpy()
    axes[0].errorbar(
        s,
        y,
        xerr=[s - s_low, s_high - s],
        fmt="o",
        color="#0f766e",
        capsize=3,
    )
    axes[0].axvline(0, color="#111827", linewidth=0.8)
    axes[0].set_yticks(y, order)
    axes[0].set_xlabel("Resolver-derived selection s")
    axes[0].set_title("Measured payoff")

    observed = (
        fixation_summary[fixation_summary["topology"] == "observed"]
        .set_index("ecosystem")
        .loc[order]
    )
    rho = observed["fixation_probability"].to_numpy()
    low = observed["fixation_low"].to_numpy()
    high = observed["fixation_high"].to_numpy()
    axes[1].errorbar(
        rho,
        y,
        xerr=[rho - low, high - rho],
        fmt="o",
        color="#b45309",
        capsize=3,
        label="measured s",
    )
    axes[1].scatter(
        observed["neutral_probability"],
        y,
        marker="|",
        s=100,
        color="#111827",
        label="neutral 1/N",
    )
    axes[1].set_yticks(y, [])
    axes[1].set_xlabel("Fixation probability")
    axes[1].set_title("Fixation vs neutral")
    axes[1].legend(frameon=False, fontsize=7)

    structured = structure.set_index("ecosystem").loc[order]
    width = 0.36
    axes[2].barh(
        y - width / 2,
        structured["ohtsuki_required_benefit"],
        height=width,
        color="#64748b",
        label="Ohtsuki k",
    )
    axes[2].barh(
        y + width / 2,
        structured["allen_required_benefit"],
        height=width,
        color="#2563eb",
        label="Allen exact",
    )
    axes[2].axvline(1.0, color="#111827", linewidth=0.8, linestyle="--")
    axes[2].set_yticks(y, [])
    axes[2].set_xlabel("Required normalized benefit")
    axes[2].set_title("Topology break-even")
    axes[2].legend(frameon=False, fontsize=7)

    for axis in axes:
        axis.spines["top"].set_visible(False)
        axis.spines["right"].set_visible(False)
        axis.grid(True, color="#d9dee7", linewidth=0.7, alpha=0.65)
        axis.tick_params(labelsize=8)
    fig.tight_layout()
    fig.savefig(figures / "fig_resolver_evolution.png", bbox_inches="tight")
    plt.close(fig)


def plot_power(power: pd.DataFrame, figures: Path) -> None:
    if power.empty:
        return
    fig, ax = plt.subplots(figsize=(5.8, 3.3), dpi=220)
    ax.plot(
        power["nodes"],
        power["mde_positive_s_80"],
        marker="o",
        color="#2563eb",
        label="mixed-edge bonus",
    )
    ax.plot(
        power["nodes"],
        power["mde_negative_s_80"].abs(),
        marker="s",
        color="#b45309",
        label="mixed-edge penalty",
    )
    actual = power[
        power["registry_ecosystem"].notna()
        & power["registry_ecosystem"].astype(str).astype(bool)
    ]
    label_offsets = {
        "cargo": (-20, 7),
        "maven": (8, -8),
        "pypi": (-22, -8),
        "npm": (5, 4),
    }
    for row in actual.itertuples(index=False):
        offset = label_offsets.get(str(row.registry_ecosystem), (3, 4))
        ax.annotate(
            row.registry_ecosystem,
            (row.nodes, abs(row.mde_negative_s_80)),
            xytext=offset,
            textcoords="offset points",
            fontsize=7,
            bbox={"facecolor": "white", "edgecolor": "none", "alpha": 0.85, "pad": 0.5},
        )
    ax.set_xscale("log", base=2)
    ax.set_yscale("log")
    ax.set_xlabel("Graph size N")
    ax.set_ylabel("Minimum detectable |s| (80% power)")
    ax.set_title("Fixation-test power at the registry scale", fontsize=10)
    ax.legend(frameon=False, fontsize=8)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.grid(True, color="#d9dee7", linewidth=0.7, alpha=0.65)
    fig.tight_layout()
    fig.savefig(figures / "fig_fixation_power.png", bbox_inches="tight")
    plt.close(fig)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--figures", default="figures")
    parser.add_argument("--fixation-replicates", type=int, default=10_000)
    parser.add_argument("--null-replicates", type=int, default=2_000)
    parser.add_argument("--null-graphs", type=int, default=6)
    parser.add_argument("--coalescence-samples", type=int, default=3_000)
    parser.add_argument("--bootstrap-replicates", type=int, default=2_000)
    parser.add_argument("--swaps-per-edge", type=int, default=2)
    parser.add_argument("--max-steps-factor", type=int, default=100)
    parser.add_argument("--power-replicates", type=int, default=10_000)
    parser.add_argument("--seed", type=int, default=20260701)
    args = parser.parse_args()

    results = Path(args.results)
    edges = pd.read_csv(results / "registry_edges.csv")
    probes = pd.read_csv(results / "downstream_validation.csv")
    selection = estimate_selection(probes, args.bootstrap_replicates, args.seed)
    fixation, structure = run_graph_experiment(
        edges,
        selection,
        fixation_replicates=args.fixation_replicates,
        null_replicates=args.null_replicates,
        null_graphs=args.null_graphs,
        coalescence_samples=args.coalescence_samples,
        bootstrap_replicates=args.bootstrap_replicates,
        swaps_per_edge=args.swaps_per_edge,
        max_steps_factor=args.max_steps_factor,
        seed=args.seed,
    )
    fixation_summary = summarize_fixation(fixation)
    classifications = topology_classification(fixation)
    power = fixation_power_curve(structure, args.power_replicates)
    selection.to_csv(results / "resolver_selection_coefficients.csv", index=False)
    structure.to_csv(results / "graph_structure_coefficients.csv", index=False)
    fixation.to_csv(results / "resolver_fixation_runs.csv", index=False)
    fixation_summary.to_csv(results / "resolver_fixation_summary.csv", index=False)
    classifications.to_csv(
        results / "resolver_topology_classification.csv", index=False
    )
    power.to_csv(results / "fixation_power_curve.csv", index=False)
    plot_results(selection, fixation_summary, structure, Path(args.figures))
    plot_power(power, Path(args.figures))
    print(selection.to_string(index=False))
    print(structure.to_string(index=False))
    print(fixation_summary.to_string(index=False))
    print(classifications.to_string(index=False))
    print(power.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/ros_xtypes_ground_truth.py <==
from __future__ import annotations

import argparse
import re
from pathlib import Path
from typing import Dict, Iterable, List, Tuple

import pandas as pd

from real_history import (
    REPOS,
    Field,
    archive_interfaces,
    classify_delta,
    ensure_repo,
    parse_interface,
    semver_tags,
)


ARRAY_RE = re.compile(r"^(?P<base>[A-Za-z_][\w/:.]*)(?:\[(?P<bound>[^\]]*)\])?$")
STRING_RE = re.compile(r"^(?P<kind>string|wstring)(?:<=(?P<bound>\d+))?$")


def non_constants(fields: Iterable[Field]) -> List[Field]:
    return [field for field in fields if not field.is_constant]


def parse_type(kind: str) -> dict:
    kind = str(kind).strip()
    array_match = ARRAY_RE.match(kind)
    suffix = ""
    if array_match:
        base = array_match.group("base")
        suffix = array_match.group("bound") or ""
    else:
        base = kind
    string_match = STRING_RE.match(base)
    if string_match:
        base_kind = string_match.group("kind")
        base_bound = string_match.group("bound")
        return {
            "category": "string",
            "base": base_kind,
            "string_bound": int(base_bound) if base_bound else None,
            "array_bound": suffix,
        }
    return {
        "category": "primitive" if base in PRIMITIVES else "message",
        "base": base,
        "string_bound": None,
        "array_bound": suffix,
    }


PRIMITIVES = {
    "bool": ("bool", 1, False),
    "byte": ("uint", 8, False),
    "char": ("uint", 8, False),
    "int8": ("int", 8, True),
    "uint8": ("uint", 8, False),
    "int16": ("int", 16, True),
    "uint16": ("uint", 16, False),
    "int32": ("int", 32, True),
    "uint32": ("uint", 32, False),
    "int64": ("int", 64, True),
    "uint64": ("uint", 64, False),
    "float32": ("float", 32, True),
    "float64": ("float", 64, True),
}


def bound_assignable(writer: str, reader: str) -> bool:
    if writer == reader:
        return True
    if writer == "" or reader == "":
        return writer == reader
    if writer.startswith("<=") and reader.startswith("<="):
        try:
            return int(writer[2:]) <= int(reader[2:])
        except ValueError:
            return False
    return False


def string_assignable(writer: dict, reader: dict) -> bool:
    if writer["base"] != reader["base"]:
        return False
    wb = writer["string_bound"]
    rb = reader["string_bound"]
    if rb is None:
        return True
    if wb is None:
        return False
    return int(wb) <= int(rb)


def primitive_assignable(writer: dict, reader: dict) -> bool:
    if writer["base"] == reader["base"]:
        return True
    if writer["base"] not in PRIMITIVES or reader["base"] not in PRIMITIVES:
        return False
    wfam, wbits, wsigned = PRIMITIVES[writer["base"]]
    rfam, rbits, rsigned = PRIMITIVES[reader["base"]]
    if wfam == "bool" or rfam == "bool":
        return False
    if wfam == rfam and wsigned == rsigned:
        return wbits <= rbits
    if wfam in {"int", "uint"} and rfam == "float":
        return rbits == 64 and wbits <= 32
    if wfam == "float" and rfam == "float":
        return wbits <= rbits
    return False


def type_assignable(writer_kind: str, reader_kind: str) -> bool:
    writer = parse_type(writer_kind)
    reader = parse_type(reader_kind)
    if not bound_assignable(str(writer["array_bound"]), str(reader["array_bound"])):
        return False
    if writer["category"] == "string" or reader["category"] == "string":
        return writer["category"] == reader["category"] and string_assignable(writer, reader)
    if writer["category"] == "primitive" or reader["category"] == "primitive":
        return writer["category"] == reader["category"] and primitive_assignable(writer, reader)
    return writer["base"] == reader["base"]


def xtypes_assignable(writer: List[Field], reader: List[Field]) -> tuple[bool, str]:
    writer_fields = {(field.section, field.name): field for field in non_constants(writer)}
    reader_fields = {(field.section, field.name): field for field in non_constants(reader)}
    missing = [key for key in reader_fields if key not in writer_fields]
    if missing:
        return False, "missing_reader_member"
    incompatible = [
        key
        for key, reader_field in reader_fields.items()
        if not type_assignable(writer_fields[key].kind, reader_field.kind)
    ]
    if incompatible:
        return False, "type_not_assignable"
    return True, "assignable"


def directional_change_class(old_fields: List[Field], new_fields: List[Field]) -> str:
    old = {(field.section, field.name): field for field in non_constants(old_fields)}
    new = {(field.section, field.name): field for field in non_constants(new_fields)}
    removed = set(old) - set(new)
    added = set(new) - set(old)
    changed = [key for key in set(old) & set(new) if old[key].kind != new[key].kind]
    if changed:
        backward_safe = all(
            type_assignable(new[key].kind, old[key].kind) for key in changed
        )
        forward_safe = all(
            type_assignable(old[key].kind, new[key].kind) for key in changed
        )
        if backward_safe and not forward_safe:
            return "directional_widening"
        if forward_safe and not backward_safe:
            return "directional_narrowing"
        return "wire_family_change"
    if removed and added:
        return "mixed_membership"
    if removed:
        return "member_removal"
    if added:
        return "member_addition"
    return "constants_or_order"


def state_signature(fields: List[Field]) -> str:
    return "|".join(
        f"{field.section}:{field.kind}:{field.name}:{int(field.is_constant)}"
        for field in fields
    )


def mine_ros_xtypes(repo_root: Path, max_tag_distance: int) -> pd.DataFrame:
    rows = []
    for repo_name in ["common_interfaces", "rcl_interfaces"]:
        cfg = REPOS[repo_name]
        repo = ensure_repo(repo_root, repo_name, cfg["url"])
        tags = semver_tags(repo)
        histories: Dict[str, List[Tuple[int, str, List[Field]]]] = {}
        for idx, tag in enumerate(tags):
            for path, text in archive_interfaces(repo, tag, cfg["packages"]).items():
                histories.setdefault(path, []).append((idx, tag, parse_interface(text)))
        for path, hist in histories.items():
            event_index = 0
            for left, right in zip(hist, hist[1:]):
                if left[2] != right[2]:
                    event_index += 1
            for left_pos, left in enumerate(hist):
                upper = min(len(hist), left_pos + max_tag_distance + 1)
                for right_pos in range(left_pos + 1, upper):
                    right = hist[right_pos]
                    left_idx, left_tag, old_fields = left
                    right_idx, right_tag, new_fields = right
                    if old_fields == new_fields:
                        continue
                    backward, backward_reason = xtypes_assignable(new_fields, old_fields)
                    forward, forward_reason = xtypes_assignable(old_fields, new_fields)
                    proxy = classify_delta(old_fields, new_fields)
                    rows.append(
                        {
                            "repo": repo_name,
                            "path": path,
                            "from_tag": left_tag,
                            "to_tag": right_tag,
                            "tag_gap": right_idx - left_idx,
                            "release_pair_distance": right_pos - left_pos,
                            "adjacent_release_pair": right_pos == left_pos + 1,
                            "independent_history": f"{repo_name}:{path}",
                            "state_pair": (
                                f"{state_signature(old_fields)}=>"
                                f"{state_signature(new_fields)}"
                            ),
                            "wire_change_class": directional_change_class(
                                old_fields, new_fields
                            ),
                            "change_class": proxy["change_class"],
                            "added": proxy["added"],
                            "removed": proxy["removed"],
                            "type_changes": proxy["type_changes"],
                            "old_fields": proxy["old_fields"],
                            "new_fields": proxy["new_fields"],
                            "registry_backward": proxy["registry_backward"],
                            "registry_forward": proxy["registry_forward"],
                            "registry_full": proxy["registry_full"],
                            "xtypes_backward": backward,
                            "xtypes_forward": forward,
                            "xtypes_full": backward and forward,
                            "xtypes_backward_reason": backward_reason,
                            "xtypes_forward_reason": forward_reason,
                            "proxy_matches_xtypes": bool(proxy["registry_backward"])
                            == backward,
                        }
                    )
    return pd.DataFrame(rows)


def confusion(group: pd.DataFrame) -> dict:
    predicted_reject = ~group["registry_backward"].astype(bool)
    actual_reject = ~group["xtypes_backward"].astype(bool)
    tp = int((predicted_reject & actual_reject).sum())
    fp = int((predicted_reject & ~actual_reject).sum())
    tn = int((~predicted_reject & ~actual_reject).sum())
    fn = int((~predicted_reject & actual_reject).sum())
    return {
        "tp": tp,
        "fp": fp,
        "tn": tn,
        "fn": fn,
        "reject_ppv": tp / max(1, tp + fp),
        "accept_npv": tn / max(1, tn + fn),
    }


def summarize(xtypes: pd.DataFrame, accept_npv_gate: float) -> pd.DataFrame:
    rows = []
    for scope, stratum, group in [
        ("pooled", "all", xtypes),
        *[
            ("repo", str(repo), group)
            for repo, group in xtypes.groupby("repo")
        ],
        *[
            ("wire_change_class", str(change_class), group)
            for change_class, group in xtypes.groupby("wire_change_class")
        ],
    ]:
        metrics = confusion(group)
        rows.append(
            {
                "scope": scope,
                "stratum": stratum,
                "repo": stratum if scope == "repo" else "all_ros2",
                "rows": len(group),
                "independent_histories": int(group["independent_history"].nunique()),
                "independent_state_pairs": int(
                    group[["independent_history", "state_pair"]]
                    .drop_duplicates()
                    .shape[0]
                ),
                "xtypes_backward_accepts": int(group["xtypes_backward"].sum()),
                "proxy_accepts": int(group["registry_backward"].sum()),
                "matches": int(group["proxy_matches_xtypes"].sum()),
                "match_pct": 100.0 * group["proxy_matches_xtypes"].mean() if len(group) else 0.0,
                **metrics,
                "accept_npv_gate": accept_npv_gate,
                "accept_analysis_enabled": bool(
                    metrics["accept_npv"] >= accept_npv_gate
                ),
            }
        )
    return pd.DataFrame(rows)


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--repo-root", default="data/repos")
    parser.add_argument("--results", default="results")
    parser.add_argument("--max-tag-distance", type=int, default=12)
    parser.add_argument("--accept-npv-gate", type=float, default=0.80)
    args = parser.parse_args()

    results = Path(args.results)
    xtypes = mine_ros_xtypes(Path(args.repo_root), args.max_tag_distance)
    summary = summarize(xtypes, args.accept_npv_gate)
    xtypes.to_csv(results / "ros_xtypes_ground_truth.csv", index=False)
    summary.to_csv(results / "ros_xtypes_ground_truth_summary.csv", index=False)
    print(summary.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/code/tool_manifest.py <==
from __future__ import annotations

import argparse
import shutil
import subprocess
from pathlib import Path
from typing import Sequence

import pandas as pd


TOOLS: tuple[tuple[str, Sequence[str]], ...] = (
    ("buf", ("buf", "--version")),
    ("npm", ("npm", "--version")),
    ("python", ("python3", "--version")),
    ("pip", ("python3", "-m", "pip", "--version")),
    ("cargo", ("cargo", "--version")),
    ("maven", ("mvn", "--version")),
)


def version_for(command: Sequence[str]) -> tuple[bool, str]:
    executable = command[0]
    if shutil.which(executable) is None:
        return False, ""
    try:
        completed = subprocess.run(
            list(command),
            text=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            timeout=20,
            check=False,
        )
    except Exception as exc:
        return True, f"error: {exc}"
    return True, " | ".join(line.strip() for line in completed.stdout.splitlines() if line.strip())


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--results", default="results")
    parser.add_argument("--snapshot-date", default="2026-06-30")
    args = parser.parse_args()

    rows = []
    for name, command in TOOLS:
        available, version = version_for(command)
        rows.append(
            {
                "tool": name,
                "available_in_replay_environment": available,
                "version": version,
                "registry_snapshot_date": args.snapshot_date,
            }
        )
    results = Path(args.results)
    results.mkdir(parents=True, exist_ok=True)
    frame = pd.DataFrame(rows)
    frame.to_csv(results / "tool_versions.csv", index=False)
    print(frame.to_string(index=False))


if __name__ == "__main__":
    main()


==> anc/results/classifier_calibration.csv <==
calibration,tp,fp,tn,fn,ppv_reject,npv_accept,sensitivity,specificity,accept_npv_gate,accept_analysis_enabled
buf_observed_file,10,7,21,4,0.5882352941176471,0.84,0.7142857142857143,0.75,0.8,True
buf_wire_conformance,150,0,150,0,1.0,1.0,1.0,1.0,0.8,True
ros_xtypes_independent_states,8,2,17,0,0.8,1.0,1.0,0.8947368421052632,0.8,True
pooled_buf_xtypes,18,9,38,4,0.6666666666666666,0.9047619047619048,0.8181818181818182,0.8085106382978723,0.8,True


==> anc/results/classifier_error_budget.csv <==
calibration,target,observed_rejected_providers,bootstrap_mean_rejected_providers,bootstrap_low_rejected_providers,bootstrap_high_rejected_providers,observed_removed_edges,bootstrap_mean_removed_edges,bootstrap_low_removed_edges,bootstrap_high_removed_edges,observed_accept_rate,bootstrap_mean_accept_rate,bootstrap_low_accept_rate,bootstrap_high_accept_rate,observed_mean_final_frequency,bootstrap_mean_final_frequency,bootstrap_low_final_frequency,bootstrap_high_final_frequency,observed_fixation_pct,bootstrap_mean_fixation_pct,bootstrap_low_fixation_pct,bootstrap_high_fixation_pct
buf_observed_file,graph_reachability_backward,25.0,20.735,14.0,27.0,18.0,12.33725,8.0,17.0,,,,,,,,,,,,
buf_observed_file,graph_reachability_exact,58.0,34.91875,27.0,42.0,58.0,34.232875,25.08125,43.083333333333336,,,,,,,,,,,,
buf_observed_file,graph_reachability_full,51.0,31.96475,25.0,39.0,53.0,32.003375,22.916666666666668,40.583333333333336,,,,,,,,,,,,
buf_observed_file,adoption_backward,,,,,,,,,0.5555555555555556,0.6504246031746032,0.5396825396825397,0.746031746031746,0.5715725977891156,0.5439132285091479,0.5276326824089319,0.5607490607622573,2.5892857142857144,5.857947659267413,3.741547880116959,7.9580260918888275
buf_observed_file,adoption_exact,,,,,,,,,0.0,0.4126944444444445,0.2857142857142857,0.5396825396825397,0.0,0.5191947840451865,0.492724216092687,0.5446614157056052,0.0,9.642373849254595,5.970855316558442,13.51627604166667
buf_observed_file,adoption_full,,,,,,,,,0.14285714285714285,0.4727579365079365,0.3492063492063492,0.5873015873015873,0.573046875,0.5275460718835018,0.5032559252542161,0.552016251737122,3.125,8.184612708295056,5.064601293103448,11.30234375
buf_observed_file,adoption_neutral,,,,,,,,,0.0,0.4123253968253969,0.2857142857142857,0.5396825396825397,0.0,0.5006699384313364,0.4942919059211093,0.5068956256200396,0.0,0.47055406950930934,0.16741071428571427,0.8152173913043478
buf_wire_conformance,graph_reachability_backward,25.0,25.0,25.0,25.0,18.0,18.0,18.0,18.0,,,,,,,,,,,,
buf_wire_conformance,graph_reachability_exact,58.0,58.0,58.0,58.0,58.0,58.0,58.0,58.0,,,,,,,,,,,,
buf_wire_conformance,graph_reachability_full,51.0,51.0,51.0,51.0,53.0,53.0,53.0,53.0,,,,,,,,,,,,
buf_wire_conformance,adoption_backward,,,,,,,,,0.5555555555555556,0.5555555555555556,0.5555555555555556,0.5555555555555556,0.5715725977891156,0.5715725977891155,0.5715725977891156,0.5715725977891156,2.5892857142857144,2.5892857142857144,2.5892857142857144,2.5892857142857144
buf_wire_conformance,adoption_exact,,,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
buf_wire_conformance,adoption_full,,,,,,,,,0.14285714285714285,0.1428571428571428,0.14285714285714285,0.14285714285714285,0.573046875,0.573046875,0.573046875,0.573046875,3.125,3.125,3.125,3.125
buf_wire_conformance,adoption_neutral,,,,,,,,,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0,0.0
ros_xtypes_independent_states,graph_reachability_backward,25.0,19.95425,16.0,24.0,18.0,14.34675,11.0,17.0,,,,,,,,,,,,
ros_xtypes_independent_states,graph_reachability_exact,58.0,46.455,40.0,52.0,58.0,46.42875,38.833333333333336,53.0,,,,,,,,,,,,
ros_xtypes_independent_states,graph_reachability_full,51.0,40.83475,35.0,46.0,53.0,42.46720833333334,34.99791666666667,49.0,,,,,,,,,,,,
ros_xtypes_independent_states,adoption_backward,,,,,,,,,0.5555555555555556,0.6443928571428571,0.5873015873015873,0.7142857142857143,0.5715725977891156,0.5581096523830172,0.5447048971064978,0.570018497850529,2.5892857142857144,4.164467241477081,2.5389305320945947,6.041779891304349
ros_xtypes_independent_states,adoption_exact,,,,,,,,,0.0,0.20201984126984127,0.1111111111111111,0.30158730158730157,0.0,0.5193408067846221,0.47118199124267757,0.5602489688149567,0.0,9.680149649497078,3.485243055555556,16.361443014705888
ros_xtypes_independent_states,adoption_full,,,,,,,,,0.14285714285714285,0.31606349206349205,0.2222222222222222,0.4126984126984127,0.573046875,0.5401636320147287,0.5105067217551352,0.5677442697999339,3.125,6.745741452665305,3.0330882352941178,10.729279891304348
ros_xtypes_independent_states,adoption_neutral,,,,,,,,,0.0,0.19970238095238096,0.1111111111111111,0.30158730158730157,0.0,0.500741705270393,0.4899737079326924,0.5117950148809525,0.0,0.47948289845566366,0.0,1.171875
pooled_buf_xtypes,graph_reachability_backward,25.0,20.2405,15.0,26.0,18.0,13.016,9.0,17.0,,,,,,,,,,,,
pooled_buf_xtypes,graph_reachability_exact,58.0,39.14,32.0,46.0,58.0,38.665333333333336,29.745833333333334,47.083333333333336,,,,,,,,,,,,
pooled_buf_xtypes,graph_reachability_full,51.0,35.0285,28.0,42.0,53.0,35.658375,27.24791666666667,43.833333333333336,,,,,,,,,,,,
pooled_buf_xtypes,adoption_backward,,,,,,,,,0.5555555555555556,0.6508333333333333,0.5555555555555556,0.746031746031746,0.5715725977891156,0.5493778824161627,0.5337106651852744,0.5644899420705781,2.5892857142857144,5.212221575139409,3.2116913377192984,7.231203393579373
pooled_buf_xtypes,adoption_exact,,,,,,,,,0.0,0.33284126984126977,0.2222222222222222,0.4444444444444444,0.0,0.5191811415019404,0.4853801231978537,0.5492565835210895,0.0,9.722161043855232,5.3734375000000005,14.242876838235293
pooled_buf_xtypes,adoption_full,,,,,,,,,0.14285714285714285,0.41427777777777786,0.30158730158730157,0.5238095238095238,0.573046875,0.5309671612009201,0.5039845763347244,0.55705279063786,3.125,7.736809952564891,4.202209051724138,11.328486689814817
pooled_buf_xtypes,adoption_neutral,,,,,,,,,0.0,0.3331746031746031,0.2222222222222222,0.4444444444444444,0.0,0.5006849258738226,0.4934113767491645,0.5082193269560428,0.0,0.46612418683840545,0.125,0.8831521739130435


==> anc/results/direction_permutation_null.csv <==
replicate,model,mean_absolute_error,final_horizon_mae,direction_gap_mae,mean_predicted_direction_gap
0,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
0,inverse_directional,0.2373400874517915,0.2500194249894345,0.418877206116348,-0.11972783277854467
0,resolver_directional,0.21047546624409003,0.22581013023218352,0.3655126343943909,-0.11087674479570768
1,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
1,inverse_directional,0.24089368855921456,0.2478803505310181,0.4290680964310231,-0.030854115023839574
1,resolver_directional,0.2356321191386484,0.22858986829382405,0.4179912426181456,-0.03730204841753993
2,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
2,inverse_directional,0.20775634643666427,0.2584340359335463,0.2634002349722982,-0.25423796760897927
2,resolver_directional,0.24119250157686423,0.2344541796276689,0.41998022056441847,-0.002196222912936238
3,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
3,inverse_directional,0.20437310156990268,0.21226676344896533,0.23267043269898555,-0.24746515849760767
3,resolver_directional,0.2617064968354316,0.25557881418180345,0.4628390272193359,0.043873774861790615
4,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
4,inverse_directional,0.22856131664109153,0.1996347043636572,0.3913521212895721,0.15485115543679492
4,resolver_directional,0.24956219180485464,0.20578134605667633,0.4657519613555201,0.13676640003599758
5,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
5,inverse_directional,0.24034850087589907,0.23640986645246193,0.4267673184802094,-0.05038310135933586
5,resolver_directional,0.24878951750187828,0.2219976121605871,0.44311548061276934,-0.10982694960456568
6,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
6,inverse_directional,0.2510997211698044,0.23727075498116995,0.41389462863216103,-0.061302399780721356
6,resolver_directional,0.25688084767446384,0.2223153330185042,0.42793208867093013,0.07566906628388627
7,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
7,inverse_directional,0.24057418083938256,0.24880498725079378,0.42719094138141206,0.05394969010115302
7,resolver_directional,0.24484375264360095,0.2794974548290379,0.41946998390607276,0.07145281518311407
8,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
8,inverse_directional,0.2384515761465961,0.23024538386084345,0.4236649046604126,0.02374034272031417
8,resolver_directional,0.23932221809140491,0.22727208671549318,0.4179028664436599,0.03553226839241679
9,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
9,inverse_directional,0.24949387441286117,0.22357578405982548,0.43405063258418347,-0.06793887602913633
9,resolver_directional,0.25437126185649583,0.2200732465574491,0.4335507200301217,-0.09402066585547003
10,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
10,inverse_directional,0.24428456438528265,0.27482221326865175,0.42548227084027795,-0.09221098043193647
10,resolver_directional,0.2646210117895865,0.2766462585023045,0.47489416420333824,-0.045760798273929225
11,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
11,inverse_directional,0.24078327690987933,0.23802305309882382,0.4258782556319127,0.03472426573897139
11,resolver_directional,0.25207073527010876,0.3003859130879574,0.4342206300432217,0.10551019016807583
12,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
12,inverse_directional,0.24985830942440573,0.22613404034776852,0.42893694528592374,-0.2076543743822965
12,resolver_directional,0.22522869871384138,0.22662857729650163,0.402423716972579,-0.03354675708922918
13,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
13,inverse_directional,0.21786596509378928,0.20777718927924554,0.3014655906021228,0.26394109656563874
13,resolver_directional,0.21038525270236785,0.22452300353270074,0.360772330269913,0.12850159915751855
14,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
14,inverse_directional,0.2408678761405984,0.21963468584391113,0.38371571195785076,-0.1340613283444198
14,resolver_directional,0.2425288864425488,0.22627902996033822,0.4177942173135547,-0.0296972615009989
15,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
15,inverse_directional,0.22550769525043926,0.25832339937007476,0.33885405066582813,-0.16799130910402407
15,resolver_directional,0.23967421701103053,0.24297315233133104,0.42105700581945044,-0.0008204973967601836
16,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
16,inverse_directional,0.250707501221054,0.26344344386486473,0.44315761351398336,-0.06603811007105072
16,resolver_directional,0.23613276420809046,0.23488349611251197,0.41842881421244305,0.005334304739977096
17,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
17,inverse_directional,0.23113748466602058,0.2530954152694791,0.3903300097979709,0.09128841647890241
17,resolver_directional,0.2732228084393078,0.25896036633092456,0.4522726913107567,-0.03056591476273374
18,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
18,inverse_directional,0.23768006943374279,0.25879174630275126,0.4234564326229935,-0.11929254206601096
18,resolver_directional,0.22503271548559123,0.22973000475586733,0.40748286945391704,-0.027438458768910642
19,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
19,inverse_directional,0.23989987610732613,0.23138084666556918,0.4261333008916694,0.07466637578163919
19,resolver_directional,0.249177170007821,0.30762425730422244,0.4386257262111755,0.11017603871835245
20,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
20,inverse_directional,0.2509612033076943,0.27817286758515647,0.45038478005807586,-0.05507203574237713
20,resolver_directional,0.23574616836304205,0.23114633674244756,0.4184906218623521,0.010184283209336314
21,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
21,inverse_directional,0.24317715595984554,0.24261132016962886,0.43582360652605306,-0.1475710383630391
21,resolver_directional,0.2481289365698806,0.2179053527743885,0.42120390191090423,-0.07900367379380986
22,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
22,inverse_directional,0.236181238367194,0.2583516071516748,0.4279778579755747,0.0983274978739354
22,resolver_directional,0.19657625058289635,0.22044953629453534,0.36640521600762627,0.05788087465873318
23,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
23,inverse_directional,0.23861380437394464,0.23279707567877966,0.4174617113827415,0.011841164140193391
23,resolver_directional,0.24684955783323367,0.22135909400366643,0.42105521711312055,-0.07057336141426239
24,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
24,inverse_directional,0.2056268420436849,0.2434249236875738,0.31256501671188197,0.2434877907511086
24,resolver_directional,0.2160537606513957,0.22517255005228265,0.35080704693869363,0.10261097879007486
25,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
25,inverse_directional,0.24899866342198382,0.23838683604763816,0.44061690752374366,-0.11883408273872838
25,resolver_directional,0.2522290470676194,0.2174186403871004,0.4361130731707432,-0.09735757448313116
26,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
26,inverse_directional,0.17930844837874332,0.22122659528984256,0.18670612168231063,0.30616420633860336
26,resolver_directional,0.21419111130822516,0.21861464925580204,0.38337695549341055,0.03921129356271758
27,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
27,inverse_directional,0.24280265738334883,0.24754780648576213,0.4325784001632787,-0.002142874734930425
27,resolver_directional,0.27358565716064553,0.28250785499898723,0.4950896022171046,0.07542284361578594
28,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
28,inverse_directional,0.23357523659271126,0.2211814616405171,0.3890405075421135,0.11052833525293532
28,resolver_directional,0.2402396136965333,0.23939745859846692,0.41984045300598916,-0.00403262665211504
29,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
29,inverse_directional,0.274965925802418,0.26563241991993136,0.5137990939378503,0.06895024071530755
29,resolver_directional,0.25474767235932594,0.21853909276541106,0.4275260994565317,0.0803655725572343
30,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
30,inverse_directional,0.32167651744542775,0.30306910387656744,0.6063250770336442,0.07580940918899519
30,resolver_directional,0.26220553846300004,0.2525377509160196,0.4642099501905182,0.04528595145845887
31,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
31,inverse_directional,0.2332934311044475,0.2679125076910873,0.40500608000947586,-0.07693840919388092
31,resolver_directional,0.23705823610829901,0.26481573934944824,0.417825775856908,-0.03682090705543766
32,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
32,inverse_directional,0.23525101928545109,0.21943540269643028,0.341090216582637,-0.21514948245548152
32,resolver_directional,0.2506523544115916,0.2461317534806215,0.43641933172958014,0.012351719025749488
33,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
33,inverse_directional,0.2557644237658949,0.23267563630600557,0.4198111479596643,-0.0434760049275362
33,resolver_directional,0.26339775646998764,0.21275910684185756,0.447712587703149,0.10368525159057547
34,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
34,inverse_directional,0.23365396246763492,0.20354705641878695,0.39842265522732684,0.12632547960206955
34,resolver_directional,0.2517472109511444,0.21915919421947364,0.4436803770739976,0.11031176137507148
35,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
35,inverse_directional,0.2430272979390894,0.24726957584244436,0.4283936237892069,-0.008860836752515852
35,resolver_directional,0.23583942185663875,0.23452840579342915,0.4184384453694687,0.005625982716346452
36,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
36,inverse_directional,0.23679348949216525,0.2812269415382138,0.4242194523036023,-0.10303915449478485
36,resolver_directional,0.2655974572041286,0.275291363858937,0.47671148246367595,-0.047380471200906736
37,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
37,inverse_directional,0.2870430980335368,0.27817866249996054,0.5165635567120005,0.06704538622335589
37,resolver_directional,0.21526251244824715,0.22541684251602728,0.3556976187405623,0.11444319616857652
38,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
38,inverse_directional,0.21757179039080776,0.24195064976646743,0.3451062177369712,0.16930686253176783
38,resolver_directional,0.2226683183593178,0.22368839059178547,0.40550334263738735,0.021339340286556898
39,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
39,inverse_directional,0.26884852013402794,0.2830911835216496,0.4929202012995826,-0.06664353960794941
39,resolver_directional,0.24687640470286878,0.21646608166489006,0.43047639981842173,0.039565092078332705
40,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
40,inverse_directional,0.23879031440484536,0.2557424409307807,0.3917891671134002,-0.11392814435325194
40,resolver_directional,0.240579386254151,0.24254652263987783,0.42141670178482543,-1.2668149755155437e-05
41,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
41,inverse_directional,0.19163494463454678,0.25179501876458965,0.2516062232789837,0.2480128540225771
41,resolver_directional,0.213450758955565,0.221859407154589,0.3837567647111939,0.03872476719600329
42,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
42,inverse_directional,0.24782080263557207,0.24156689203648368,0.43418241512625505,-0.0258315896045573
42,resolver_directional,0.2116448780957595,0.22552034879548052,0.36031615056342364,-0.10577114302220268
43,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
43,inverse_directional,0.3172573831708108,0.253402257521333,0.5862169964183231,-0.07919059188206745
43,resolver_directional,0.2365951232768216,0.2582753682029521,0.4195996564295143,0.024500852073043772
44,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
44,inverse_directional,0.2656932940920491,0.25650033525167176,0.4939901864209806,-0.0710844992295289
44,resolver_directional,0.2238124720331936,0.2395403662475975,0.42682483417136324,-0.013031195920219693
45,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
45,inverse_directional,0.23823140895153785,0.2191927829204286,0.4158769936250845,0.02046201259574773
45,resolver_directional,0.24569542937899166,0.2783812446509745,0.4197107784962047,-0.07476740396093084
46,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
46,inverse_directional,0.23231770432484694,0.22365700493259055,0.3895672926643165,-0.10080672185438626
46,resolver_directional,0.22563208981236255,0.22826625439594622,0.4110761542904761,-0.015764260914187242
47,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
47,inverse_directional,0.24884056159626206,0.23933759207174998,0.4330395511295444,-0.03622725027557919
47,resolver_directional,0.2482427824691569,0.21914729009163414,0.4299807483648245,-0.09310429744597226
48,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
48,inverse_directional,0.2645476384264047,0.25460724608364005,0.46813457678550724,-0.017369869920866948
48,resolver_directional,0.26332242304651443,0.2125499490216691,0.44804395647792905,-0.10413366478385662
49,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
49,inverse_directional,0.24296623823791552,0.2226963934031143,0.39089091563399064,0.11693891672993821
49,resolver_directional,0.24064529643694696,0.23639231789996817,0.41999334325268434,-0.0003741212144716538
50,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
50,inverse_directional,0.2848569131006569,0.2629446930510119,0.50609319226041,-0.026045259155872497
50,resolver_directional,0.25209671621253527,0.32241617428240216,0.45935386583160515,-0.14065543160329108
51,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
51,inverse_directional,0.22563230186492364,0.2427168053904799,0.39693734026647354,-0.12033272175783678
51,resolver_directional,0.24872402269768562,0.22209516831423062,0.44342521330168355,-0.11033266776146598
52,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
52,inverse_directional,0.24213128298050954,0.26352907757560917,0.43089846679852034,-0.058385992390380705
52,resolver_directional,0.2427856102671957,0.2705078126424424,0.41928282564819747,-0.047074171989332746
53,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
53,inverse_directional,0.24220571097885885,0.25881484500296054,0.42908085570479454,0.03688707205364332
53,resolver_directional,0.2386326576161528,0.2541980757825656,0.4188918647478806,0.023132387932892004
54,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
54,inverse_directional,0.24727496418607176,0.2595445536178945,0.44797044474397246,0.06451309144058563
54,resolver_directional,0.23726769023234182,0.2458650883834901,0.41865069846421515,-0.00884755611253627
55,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
55,inverse_directional,0.24173219594524414,0.25601159159818676,0.43024619057657826,0.003524799763342209
55,resolver_directional,0.23737754891593535,0.2625327770960496,0.4181471195500948,0.033463716758973854
56,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
56,inverse_directional,0.2366370960614823,0.24335319336706684,0.4015680902025993,-0.06634831492056498
56,resolver_directional,0.25112636556022294,0.24718842016129913,0.437682829873229,0.013571710899072983
57,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
57,inverse_directional,0.242958056837001,0.23289249502551224,0.43377408046150795,0.013438873231131512
57,resolver_directional,0.2737426724660487,0.2828668628587737,0.4955422491067613,0.07587488066768677
58,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
58,inverse_directional,0.24364846266776244,0.27400484894145005,0.4209949554773222,0.19115734953730637
58,resolver_directional,0.21263923468826282,0.22872637753848007,0.40825897337043965,0.026047172435759592
59,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
59,inverse_directional,0.2361962465204963,0.24996024882970422,0.42274199106328125,0.10775958294804598
59,resolver_directional,0.2023495522795563,0.22656392950488743,0.3693851444733116,0.12523377518986115
60,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
60,inverse_directional,0.26484722243265235,0.2575107175315771,0.4678652391657348,0.014817331977528797
60,resolver_directional,0.2551706736971548,0.21563741652718516,0.4277958217799207,0.08169632418857904
61,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
61,inverse_directional,0.24616284248658443,0.25049165488318104,0.43059862786654696,-0.07811346664075743
61,resolver_directional,0.236961452602337,0.24447901294153868,0.4313935198648613,0.009179125971033417
62,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
62,inverse_directional,0.2480955478875813,0.22290394812103348,0.42386964328569016,-0.09231878154060787
62,resolver_directional,0.2369582958067259,0.22332789208798345,0.3812207482103642,-0.060181520140372556
63,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
63,inverse_directional,0.24603607444524422,0.25050698945702254,0.4300618208595844,-0.029357743886262652
63,resolver_directional,0.2386635651538519,0.2585350707439846,0.41816374656010447,0.028038550350570724
64,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
64,inverse_directional,0.249789433380121,0.2321819530702714,0.44425359044389445,-0.05175769600244338
64,resolver_directional,0.2358473618898191,0.22635394100331369,0.4181651621890989,-0.022812489925655603
65,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
65,inverse_directional,0.2503456361773382,0.25730608453344656,0.43918361664728733,-0.05117860708548048
65,resolver_directional,0.22279510565423435,0.22733820257983656,0.4014265045015449,0.03444850961712332
66,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
66,inverse_directional,0.2838689903962627,0.2746839793457023,0.5389398148865666,0.10864774005489525
66,resolver_directional,0.25971350134470156,0.27782731467209987,0.4886593362140363,-0.0639637513890184
67,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
67,inverse_directional,0.27588956991854,0.286797795306591,0.5144028416590068,0.013644373258757087
67,resolver_directional,0.2345119166105208,0.22282587438237703,0.39070853994164834,0.032627303916620554
68,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
68,inverse_directional,0.2328663386778039,0.23150988059694957,0.40175663633295916,-0.10021088183611948
68,resolver_directional,0.23897816811674535,0.22866860804343028,0.41825547513607136,-0.015521601604089524
69,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
69,inverse_directional,0.2412493676990896,0.23121727258323807,0.42385333011452997,0.04886908091990578
69,resolver_directional,0.24101511318156957,0.23220500365487357,0.4100777257811732,0.017786638738138693
70,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
70,inverse_directional,0.24840564139110236,0.2328476333873343,0.4395075722310177,0.10293018135223142
70,resolver_directional,0.24758917359123858,0.3031039233511866,0.4309063954986759,0.10220364069849468
71,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
71,inverse_directional,0.21209494538467902,0.26782656543842603,0.2937141518828264,0.26858275731136927
71,resolver_directional,0.21000524344602964,0.22568763445587758,0.3614663009724339,0.1300441384147441
72,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
72,inverse_directional,0.23769343043922836,0.22308712840568062,0.38564004156057763,0.11672201069703518
72,resolver_directional,0.2389796885920716,0.22756984050356846,0.404533762102032,0.023346300092890872
73,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
73,inverse_directional,0.2331201691019871,0.23035534153580592,0.40398493663250656,0.0847383758104327
73,resolver_directional,0.23952020633374976,0.24615368468181276,0.4189033218915164,-0.012415126231433565
74,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
74,inverse_directional,0.25571650879392627,0.2616487328349782,0.4374174186551993,-0.06940134658134293
74,resolver_directional,0.2109654583027092,0.2263915975387828,0.4059950260815355,0.028742086102533492
75,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
75,inverse_directional,0.2587892528300731,0.2745114064290845,0.4693716319802245,-0.007229846873302336
75,resolver_directional,0.23647380323392453,0.2430853928821382,0.4300831953890359,0.011359324790969919
76,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
76,inverse_directional,0.27152568242696684,0.27602182714090634,0.5068599572340093,0.07525499961541211
76,resolver_directional,0.2549154770895864,0.2821528298492867,0.424908744489599,0.08239858735848454
77,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
77,inverse_directional,0.24123826039769297,0.23544642761011336,0.42718315825474446,-0.009748672729249752
77,resolver_directional,0.2422545442321976,0.2469498449681879,0.4186828639725319,0.01248242230882797
78,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
78,inverse_directional,0.2393383470671038,0.2472847766675929,0.42988020982513997,-0.0467302643602543
78,resolver_directional,0.26902541335017877,0.2627301259279596,0.45302522055550704,-0.024656045829524312
79,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
79,inverse_directional,0.2349154607082392,0.23954883297257082,0.40358242905206354,-0.05247109166082727
79,resolver_directional,0.26835680212360996,0.2704343473726957,0.4806859346906995,0.061526470955453195
80,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
80,inverse_directional,0.24082763916486943,0.23666209981615763,0.426767525417945,-0.017438574931173668
80,resolver_directional,0.27308922610767766,0.27697864710791115,0.49366937546365514,0.07459343791791802
81,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
81,inverse_directional,0.23966080168803644,0.255057531611063,0.4270102591562346,-0.027391184073986257
81,resolver_directional,0.23859018152771702,0.254319684247198,0.41884588173895126,-0.023290207703815555
82,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
82,inverse_directional,0.26183920385124515,0.21653561758585757,0.45931769100889025,-0.0008993768329843416
82,resolver_directional,0.24938576249799738,0.30700472351890007,0.4382020524384577,-0.10933616253701822
83,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
83,inverse_directional,0.25140449314724733,0.2555888321902404,0.43549784415276543,-0.02919994795334847
83,resolver_directional,0.26266504765113435,0.24353032407977793,0.42650604060472164,0.0014848078200605658
84,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
84,inverse_directional,0.24223269090396968,0.2551388359319783,0.431771928573843,0.04332616015546268
84,resolver_directional,0.2227530114366354,0.22849597792506166,0.408001701009674,0.01852508947927943
85,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
85,inverse_directional,0.23616886722361238,0.23186297217536309,0.4145844977142559,0.03020625538664015
85,resolver_directional,0.24919926882578453,0.21763745273303747,0.4216618784530229,-0.07123322441054843
86,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
86,inverse_directional,0.23707771281133883,0.2453087542684789,0.4241652802077341,0.0926208069007564
86,resolver_directional,0.25062607175743523,0.26466805552337136,0.47120013603307936,-0.048119301597525664
87,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
87,inverse_directional,0.26283525715020795,0.29043608086712625,0.47372038120514426,0.10233075764157167
87,resolver_directional,0.24849499358659835,0.22209957163174787,0.42029297520352366,-0.08183148214068225
88,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
88,inverse_directional,0.252904826009453,0.2510986643104675,0.42864592269024965,-0.09871436037434085
88,resolver_directional,0.25137674813598854,0.2658070535243843,0.47264964780904045,-0.0496454044373558
89,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
89,inverse_directional,0.2406385065039321,0.251535757603613,0.4175718220993822,0.18077929067064413
89,resolver_directional,0.21066407620098865,0.22778482620234802,0.35936331090627704,0.10490018235770009
90,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
90,inverse_directional,0.22801333716978,0.2622739252904367,0.35526337192231017,-0.2443686364804725
90,resolver_directional,0.24725502427163343,0.2927088533700164,0.42034836730567493,-0.08843606826088281
91,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
91,inverse_directional,0.22437612821906858,0.2339306237639065,0.35415146668381037,-0.14831190884406667
91,resolver_directional,0.26705447046740843,0.2635249109452672,0.4773440482541063,0.0583798977955779
92,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
92,inverse_directional,0.23829552328839118,0.21474397099382797,0.37735810344274023,-0.2504046198736451
92,resolver_directional,0.2508967626866573,0.22572258255776845,0.44177389053519883,-0.10794203673501862
93,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
93,inverse_directional,0.23502176599077476,0.235721496644095,0.4007870044707303,-0.06015249761467928
93,resolver_directional,0.26719584762066995,0.26385145991368536,0.4776538199818829,0.058720426175330624
94,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
94,inverse_directional,0.2550369488021649,0.26950091794133296,0.4641407189356128,-0.006095905556881438
94,resolver_directional,0.25301711161898344,0.25516189908581083,0.44580584902542014,0.009516598475084658
95,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
95,inverse_directional,0.24005840503166787,0.23845389441115494,0.41797202899254443,0.009880282768145307
95,resolver_directional,0.24864659612891746,0.22135702063692458,0.42152683537481694,-0.06892892882717726
96,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
96,inverse_directional,0.23333948324035078,0.24139150351172106,0.37990410076768555,0.14542718199658825
96,resolver_directional,0.2389990203273324,0.22840515170227263,0.41822030009777605,0.015914677171848916
97,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
97,inverse_directional,0.3078323536158572,0.2444440123917623,0.5618863950817196,-0.063991733597186
97,resolver_directional,0.2550263852646414,0.23925589698560848,0.4443335858561661,0.025476029695332067
98,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
98,inverse_directional,0.2157378631020724,0.21016665531476658,0.3161495077081847,0.23259475186008163
98,resolver_directional,0.19839081764295094,0.229051713830773,0.37216826866007185,0.13666299125596523
99,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
99,inverse_directional,0.25566664859631877,0.26102895054968167,0.4561606868691821,-0.11840861630803023
99,resolver_directional,0.25565115457395376,0.23739009366331262,0.4460053781363524,0.027228794638453253
100,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
100,inverse_directional,0.24321517099287893,0.24756196662269217,0.4307371948862741,-0.011348154231411375
100,resolver_directional,0.2258909485166127,0.23064559161232945,0.40916855145670183,0.026105220702237086
101,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
101,inverse_directional,0.2383536156411698,0.2583025831223132,0.4259825221428573,0.1101836230612616
101,resolver_directional,0.2152319073055258,0.21826248928552505,0.3881657421024358,0.03473673275321143
102,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
102,inverse_directional,0.23480771475466172,0.21974675501211388,0.37729421630666177,-0.1508307970175052
102,resolver_directional,0.24063865401681792,0.22750434015916451,0.41617614467382275,-0.054642735757366424
103,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
103,inverse_directional,0.24654118759693994,0.22062053872560564,0.42190427873279074,0.011197381781069446
103,resolver_directional,0.26033685676292173,0.21005388888674917,0.45411978348334325,0.11721864128067731
104,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
104,inverse_directional,0.24163036255255294,0.24020854629880387,0.438744122657117,-0.12499103162848241
104,resolver_directional,0.25203271601367727,0.21725365401811836,0.4361270229095169,-0.0977355171185141
105,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
105,inverse_directional,0.23903052812328782,0.2803339091616058,0.4365476079329194,0.14751983610040523
105,resolver_directional,0.2518085303503839,0.29676641122733644,0.42913219489202925,0.09614664884525176
106,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
106,inverse_directional,0.23915381771015393,0.25574896591012364,0.42792711209997525,-0.025830340509456342
106,resolver_directional,0.2411172200438698,0.250874224956171,0.41868222740180827,-0.01767552487145858
107,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
107,inverse_directional,0.22173562854928208,0.21679879072719438,0.2844720711116005,-0.22271996830367216
107,resolver_directional,0.2444272824818654,0.24808311466249927,0.42664728702161653,0.031698073047501184
108,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
108,inverse_directional,0.17761599461769606,0.26928252586001805,0.1691439299378172,-0.32850112966467504
108,resolver_directional,0.21031501515953435,0.22490746427437416,0.36085203343848776,-0.12895529735012176
109,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
109,inverse_directional,0.23851271167482738,0.21831144495571222,0.41461533730877514,-0.027962224281170612
109,resolver_directional,0.24534725591692405,0.2742097370186687,0.4198337973426333,0.06452565738432131
110,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
110,inverse_directional,0.24257338201386844,0.25560891474406044,0.4287336174063748,0.06041522776473849
110,resolver_directional,0.23596623902110048,0.24692332699539873,0.4337124998379809,-0.0033376454558729876
111,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
111,inverse_directional,0.26059109917019413,0.2710020487826863,0.43686468477716495,-0.15761466538520594
111,resolver_directional,0.256099467255033,0.25954183682345633,0.4517168326100604,-0.025196032942072618
112,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
112,inverse_directional,0.24551073974811813,0.2361395778801195,0.39050607852196856,-0.11851283745746428
112,resolver_directional,0.24243816146962563,0.24631900766454945,0.4186605149063536,0.011579606481064897
113,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
113,inverse_directional,0.21599595924510537,0.20761992272733992,0.32308346499549995,0.21417760773164796
113,resolver_directional,0.23246799786591701,0.22155381386473672,0.3391356880703873,0.09327399444353131
114,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
114,inverse_directional,0.23653388890317642,0.25558169059565866,0.4209572075891368,0.07870052146748768
114,resolver_directional,0.22240575157237358,0.2272958557687017,0.4002738632517963,0.03552127883494815
115,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
115,inverse_directional,0.21718744818250202,0.30251566312419925,0.3458942528314946,0.21732044062665945
115,resolver_directional,0.2575292271879468,0.26108974778255184,0.4533762097511051,0.01620806620679005
116,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
116,inverse_directional,0.2223271679131837,0.2063870387753801,0.33176229102484434,-0.2183136116764015
116,resolver_directional,0.20842494154471386,0.22446512470475688,0.36625326740340447,-0.12186481978817487
117,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
117,inverse_directional,0.25743487311377344,0.2515766122997929,0.44797844165738293,-0.024846520988176107
117,resolver_directional,0.21017120518190394,0.22801275289607217,0.3633116919332641,0.10774976706235
118,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
118,inverse_directional,0.24167605531767433,0.24938308198034997,0.4275790305133292,-0.01395389782964238
118,resolver_directional,0.23863076633482394,0.258624311615805,0.4181604849067459,0.02817488190393547
119,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
119,inverse_directional,0.2470726541069692,0.23464294690819681,0.43325322123887466,0.020619806791134402
119,resolver_directional,0.25440997789091346,0.2682630382416822,0.47831604940759204,-0.05517259606158161
120,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
120,inverse_directional,0.24931330828653428,0.23966799815388132,0.4347060983730127,-0.04863786491008159
120,resolver_directional,0.24321897425453304,0.22788813524551757,0.42039071747133305,-0.04337964498842941
121,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
121,inverse_directional,0.25515574329640256,0.2287435231545235,0.4388321035976188,0.10935845353422334
121,resolver_directional,0.24900451044764788,0.3144003962655338,0.44785364358533925,0.12399648380997985
122,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
122,inverse_directional,0.2291377413260945,0.20819548761538048,0.37379519436422676,0.1837254949032184
122,resolver_directional,0.24940998535134218,0.2187826291666971,0.42510579475189375,0.08842609644598855
123,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
123,inverse_directional,0.22556313916976264,0.2724111478802724,0.3683186814374881,0.19047361261790716
123,resolver_directional,0.2800849036857448,0.29699463553472305,0.513171365141546,0.09332689286350448
124,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
124,inverse_directional,0.23756383488999858,0.22494126890659624,0.3932585472251022,0.0906736167512077
124,resolver_directional,0.2487753728649526,0.2419756854331055,0.4312724801275189,-0.006938018769069507
125,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
125,inverse_directional,0.2539207263266985,0.22918664157736002,0.44434574896461165,-0.04064915286051198
125,resolver_directional,0.29542192796991695,0.2935184724693668,0.517023763040866,0.101523689508439
126,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
126,inverse_directional,0.2455332414929513,0.2515948703877545,0.4301042396075214,-0.027077445424961346
126,resolver_directional,0.23249212673615435,0.2411756757248338,0.4263114510430597,0.004425983539196011
127,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
127,inverse_directional,0.2557966902020513,0.26662043525502527,0.44376642332088406,0.06867398241188712
127,resolver_directional,0.23421994673983823,0.22317826205651325,0.38872782242672166,0.03463244423746684
128,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
128,inverse_directional,0.23802263972597829,0.20696132520828497,0.40410466095392317,0.16646409903776668
128,resolver_directional,0.21479408909106615,0.22513864767084424,0.3557729460494386,0.11552857051840709
129,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
129,inverse_directional,0.24020362449290045,0.2354954454501918,0.42527334002218553,0.012380678086353255
129,resolver_directional,0.2424972608682409,0.27769955119863965,0.4172520928151777,0.05661377799064332
130,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
130,inverse_directional,0.22629592166840856,0.22392262082466655,0.3722670270536854,0.19853814686785934
130,resolver_directional,0.2574362086184302,0.31708639414459094,0.45345526736073244,0.1290298053951812
131,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
131,inverse_directional,0.2360089407221665,0.24260327369146636,0.40474003577358036,0.0972041404014835
131,resolver_directional,0.24350616605175063,0.21971821126927338,0.42048081640315793,-0.05030695396338806
132,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
132,inverse_directional,0.24367541046408378,0.22893056145970292,0.42638288629773385,-0.03341809797444684
132,resolver_directional,0.2470661479553771,0.27765743364005663,0.41988406825671315,-0.07383254608036664
133,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
133,inverse_directional,0.2517530699206919,0.2570914576181076,0.4432319900826749,0.0375057624420106
133,resolver_directional,0.2423829751209339,0.22498430363392347,0.41179083292765467,-0.03711622985824104
134,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
134,inverse_directional,0.24243875339680535,0.2583086447205322,0.3987563177278268,0.09038312469793051
134,resolver_directional,0.24204147959862105,0.22830957188028003,0.42034746129569983,-0.04343696573457961
135,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
135,inverse_directional,0.22830563151619465,0.24973791285871771,0.4025396210675373,-0.09507208790115425
135,resolver_directional,0.2390713261847756,0.22744631119668357,0.4178015805763758,-0.04097196064818923
136,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
136,inverse_directional,0.2542498235292449,0.24938869859145374,0.44642042028083284,0.10249626545619861
136,resolver_directional,0.2479423196445756,0.22483351788016323,0.4546090503603995,0.12689653602554488
137,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
137,inverse_directional,0.26030526785086944,0.2663741027568435,0.4744193579608875,0.025104499150942067
137,resolver_directional,0.22032186070628726,0.22542381705172132,0.3495659343886827,0.09931403315147506
138,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
138,inverse_directional,0.236011128968719,0.2465145031440779,0.40074529538141784,-0.10308173081369047
138,resolver_directional,0.24217175184381887,0.27660760678497676,0.41669152565125295,-0.06545842109761409
139,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
139,inverse_directional,0.2167721554186512,0.20278416336134567,0.2897700456528424,0.2763381144831139
139,resolver_directional,0.21047869625343785,0.22398341392361648,0.3624476131150538,0.13219820366563464
140,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
140,inverse_directional,0.2346637288897013,0.21536351306948787,0.3629720474516336,0.13418314517375016
140,resolver_directional,0.26087991395911786,0.253233966197422,0.4605523353931836,-0.04160167129182935
141,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
141,inverse_directional,0.19381437239145366,0.22329157798665347,0.17179563991226357,-0.30906843169667
141,resolver_directional,0.24338413924732796,0.22555483839253035,0.4206912720755627,-0.01940256011821714
142,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
142,inverse_directional,0.23723660078538264,0.2677998506830212,0.35904566649636543,-0.20040915448764082
142,resolver_directional,0.2369533965595253,0.2441285978469364,0.431094898004206,0.010005910060304235
143,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
143,inverse_directional,0.2386021628393516,0.2778637955259871,0.3873638119232135,0.15473085147443058
143,resolver_directional,0.23046893768487703,0.2413339327965898,0.43553037389186694,-0.004530052620667214
144,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
144,inverse_directional,0.30455407824699954,0.2872155172608859,0.5625532645485224,-0.12393796507524531
144,resolver_directional,0.25437244676183796,0.2581914776223197,0.44929925344703614,0.012181271206288017
145,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
145,inverse_directional,0.28628547805264665,0.2480861112864301,0.5176173080209812,0.046999303531408416
145,resolver_directional,0.2480259984815121,0.22040087888021365,0.4257372799270418,0.05146699441514937
146,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
146,inverse_directional,0.21575437400397068,0.22817486582608196,0.36501872430949406,0.17286960170620744
146,resolver_directional,0.21565051842201052,0.2243235485247697,0.3490009567757622,0.10059679495745187
147,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
147,inverse_directional,0.2548167491312432,0.2569806746101855,0.4344613005765612,-0.114743962620534
147,resolver_directional,0.2326806826229029,0.22183755269283392,0.33986392058605813,-0.09214500654796842
148,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
148,inverse_directional,0.2383460826582261,0.22090799261802838,0.4168792990753507,-0.01388852857761518
148,resolver_directional,0.2456822322053553,0.27841834180292746,0.4197123548956958,0.07482003695569787
149,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
149,inverse_directional,0.2473383055295751,0.2568859053332958,0.4434378763022812,0.10028872630584067
149,resolver_directional,0.2368298714272397,0.24273018008933342,0.4186444413109156,-0.0050061676672712024
150,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
150,inverse_directional,0.23382463117912675,0.2434974517881139,0.4057311941462613,-0.08002036241528017
150,resolver_directional,0.23725569986111097,0.2629071623663113,0.4181160026812465,-0.034089868119797126
151,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
151,inverse_directional,0.24333506017739284,0.240347479658784,0.4319640723805736,0.005853790601828428
151,resolver_directional,0.2749799062269872,0.26375052456806697,0.4597372909635608,-0.03786227708048128
152,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
152,inverse_directional,0.24994047868245883,0.23265621051558288,0.4444999190958934,0.05089804943380034
152,resolver_directional,0.23568906899528927,0.22644269128249106,0.4182857335633261,0.021555990526435222
153,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
153,inverse_directional,0.27392605174839746,0.2557658753627692,0.4987888103284676,-0.009753348230847864
153,resolver_directional,0.23565731065995496,0.22644722538808346,0.418348666675522,0.021052473636247317
154,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
154,inverse_directional,0.25587993607354453,0.2750894449851683,0.45895398767295387,-0.020542646460474417
154,resolver_directional,0.24374330654177692,0.22781408435742526,0.42318679162167766,0.027782636271368746
155,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
155,inverse_directional,0.24083542445557765,0.24104814682984227,0.4264047104916047,0.02313792376150113
155,resolver_directional,0.2718995647029239,0.27858113099237747,0.49042906647411005,-0.07074090593288619
156,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
156,inverse_directional,0.22511564933164246,0.22090759391786516,0.3453826407089386,0.17386327690806613
156,resolver_directional,0.22322683514441036,0.22407796244615708,0.40703427560326166,0.01983847343836061
157,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
157,inverse_directional,0.24516489506534972,0.2206494633808302,0.41797621858098255,0.1227370339569253
157,resolver_directional,0.2334902422462324,0.2220359477817464,0.38490199504201406,0.038449132495932174
158,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
158,inverse_directional,0.23640287904162646,0.24276226035726228,0.35257201629339274,0.1583024539737978
158,resolver_directional,0.26399671553238013,0.243859026592956,0.42746967902725896,-0.0020765725384272967
159,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
159,inverse_directional,0.21927591323618215,0.22127038182415268,0.31810539422762346,-0.20722863069084638
159,resolver_directional,0.24068966245057521,0.2275453211745817,0.41616745233401603,-0.05482345171772888
160,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
160,inverse_directional,0.24810364076545624,0.2293962328673975,0.42657645139490574,0.0744249370690487
160,resolver_directional,0.20267376596684955,0.2270475363083156,0.35882659545716233,0.0741912767972512
161,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
161,inverse_directional,0.2499398639405187,0.26424287405407265,0.4388241670713633,0.013219535904351362
161,resolver_directional,0.24846141896340435,0.24161666488634537,0.4299615784989937,-0.0054974425608467865
162,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
162,inverse_directional,0.2774075605466616,0.21324258884939448,0.48189270062725603,-0.05430668742297993
162,resolver_directional,0.21659709549822012,0.19568846846247276,0.3788865559456161,-0.11450955173240286
163,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
163,inverse_directional,0.23941639653537983,0.22245550984172274,0.42560216132919315,0.025105600569793968
163,resolver_directional,0.24661422529174098,0.2200088991938653,0.4176000288029235,0.06089139280409533
164,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
164,inverse_directional,0.22464902400498707,0.21105358378163908,0.3555865745661775,-0.1503570967171102
164,resolver_directional,0.24209958741088816,0.2498117039689597,0.45477154195493,0.033053798866469065
165,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
165,inverse_directional,0.17398430585759322,0.2170575898478342,0.1895022000188381,0.2832940256493686
165,resolver_directional,0.22230670889153217,0.21932998134784382,0.41598899544126366,0.0026559557716318988
166,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
166,inverse_directional,0.2616116743864684,0.2506706482412917,0.4510910429720805,-0.11002424729146089
166,resolver_directional,0.25429726309361655,0.29163766228819454,0.42321092565257806,-0.08951847646483169
167,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
167,inverse_directional,0.22848537742006247,0.23566339391071084,0.38334280365905204,0.1171025378046429
167,resolver_directional,0.22195316229762357,0.22688793091181875,0.4058645201531352,0.02077876022566021
168,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
168,inverse_directional,0.24437496716475754,0.24171263937530796,0.4329175558421632,-0.03223612677332998
168,resolver_directional,0.2251054424492102,0.22563707860268406,0.36129923119348856,-0.08425249640154008
169,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
169,inverse_directional,0.24004044264453991,0.2762407017916796,0.3996272082399757,0.12044893685956042
169,resolver_directional,0.2362631489068384,0.24295956803776403,0.429464974863968,-0.012134308769179874
170,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
170,inverse_directional,0.21720693205046315,0.2594245646786807,0.3312960792421679,-0.1834284388092439
170,resolver_directional,0.23626906098971023,0.2578352779276616,0.4195191937471814,-0.023758653992405555
171,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
171,inverse_directional,0.2518589258103425,0.22957061218269775,0.4474133325333077,0.06951240495605501
171,resolver_directional,0.23650707110925012,0.2263743554398665,0.41818918736420807,0.028199753436186137
172,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
172,inverse_directional,0.25761706909696835,0.25839663771935517,0.46962131246023725,0.05169664626484413
172,resolver_directional,0.2263665642345155,0.2257886301169606,0.3832491437308387,0.07003668416762275
173,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
173,inverse_directional,0.24702232703343824,0.23815304232504111,0.43095519517506015,0.04977079651965314
173,resolver_directional,0.24815917916192634,0.21912307969070188,0.4301558195594757,0.09357283216556785
174,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
174,inverse_directional,0.24114784561460817,0.2582346409974928,0.42885221358883135,-0.032358543228737505
174,resolver_directional,0.24110620479020572,0.25092122309585085,0.418683004726968,-0.017740001844290754
175,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
175,inverse_directional,0.26103745509579995,0.2716505592392052,0.4666088098103311,-0.0072715730060584115
175,resolver_directional,0.2626743824613031,0.27213273237205404,0.46945503835910163,0.04018161585029017
176,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
176,inverse_directional,0.2399892119190215,0.25935760021808485,0.41753358344411334,-0.10454936028570154
176,resolver_directional,0.296557301776962,0.30197570306869703,0.5261075552482004,-0.11182855210726113
177,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
177,inverse_directional,0.23719706178665084,0.25021517360919643,0.39469002338789366,0.11008876825400431
177,resolver_directional,0.23634107094392068,0.2574531396082574,0.4195758149676858,0.023138546920023668
178,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
178,inverse_directional,0.23964053374332236,0.25549661665625617,0.42799975193052114,-0.06639118325213393
178,resolver_directional,0.21545248499963235,0.22583634496072205,0.3785882436969618,-0.05165419873288474
179,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
179,inverse_directional,0.22515082798350614,0.21128714250917155,0.3591436346013266,-0.140129210973153
179,resolver_directional,0.2616118809631435,0.25134674617147085,0.46272676881598485,0.0438923192943268
180,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
180,inverse_directional,0.22485389767798708,0.25281427020732045,0.37969872729122417,-0.1404910878946084
180,resolver_directional,0.23614470362304435,0.25916597319798207,0.419249945055284,-0.02637232523333422
181,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
181,inverse_directional,0.23804753489454358,0.18827436485403323,0.41481708715954063,0.13604830724303382
181,resolver_directional,0.19206080716790214,0.18626289081225897,0.3869731840560038,0.1468921741893072
182,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
182,inverse_directional,0.19326600037267047,0.2766407519280725,0.2920237806971377,0.24916358062273183
182,resolver_directional,0.2466628343505555,0.3162353878439762,0.44935331950883667,0.12646959238594302
183,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
183,inverse_directional,0.23969959242457772,0.21527743272957137,0.42773774192117625,0.09724623241156578
183,resolver_directional,0.255788906341495,0.20834993100108193,0.45947576842390986,0.12343693334565696
184,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
184,inverse_directional,0.2350778835609884,0.21956384450536923,0.3772489982024308,-0.1525538899124971
184,resolver_directional,0.24117076307257176,0.22746248652806092,0.4160034860993482,-0.05766397837396977
185,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
185,inverse_directional,0.23335573653046418,0.2536047528580558,0.388821247330801,0.11991950254087365
185,resolver_directional,0.23862548454155016,0.2313521477079758,0.41812435643005696,0.01259804923890788
186,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
186,inverse_directional,0.2342259924426781,0.21139931980497725,0.397399148310228,0.13320376249292584
186,resolver_directional,0.2509788690987668,0.22558322311767043,0.44128977074928716,0.10707129651815277
187,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
187,inverse_directional,0.24739958023224942,0.23961199709817033,0.4323614934524423,0.0459179770302241
187,resolver_directional,0.25414896394839587,0.2915183725736189,0.4228797357945555,0.0893577454822349
188,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
188,inverse_directional,0.27497180714215796,0.3079090823997552,0.5130262255205044,0.10449932988663745
188,resolver_directional,0.24981231009234345,0.2439942703915784,0.4342458716930027,0.009979390527858895
189,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
189,inverse_directional,0.26504422833645536,0.2223366480529061,0.47396026919517964,-0.039097380547651696
189,resolver_directional,0.21588857464857003,0.22425576559904964,0.34853214215157474,-0.09957882119075838
190,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
190,inverse_directional,0.23922417711599112,0.25292733018351743,0.4150612277181202,0.1294669933648319
190,resolver_directional,0.2441472234735123,0.23989401584361847,0.42190559506587416,0.010292126256545344
191,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
191,inverse_directional,0.28827358593300667,0.2313230547313217,0.5142405508702077,0.017479850282656584
191,resolver_directional,0.2362026513013478,0.2453337547149359,0.42200422918474745,0.025061221350037733
192,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
192,inverse_directional,0.2406620505582057,0.2554794661150648,0.4303373097321086,-0.04561200712987298
192,resolver_directional,0.22319313666169943,0.22445390306493102,0.40663607467506524,-0.020328203480774226
193,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
193,inverse_directional,0.282605987944064,0.25536906616074695,0.5187660011188996,0.025667400997507566
193,resolver_directional,0.2504136655787248,0.22078883484003015,0.42095525485723756,0.08314042447488869
194,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
194,inverse_directional,0.2469667260968225,0.2162246386929367,0.42090057258506014,0.005400821373165304
194,resolver_directional,0.2637174935953698,0.3099447554425395,0.44525343650095844,0.11414633974727317
195,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
195,inverse_directional,0.25254382205042036,0.2504073956910332,0.4415120851639395,0.10962958896379726
195,resolver_directional,0.24770257115456865,0.228263849009353,0.4537680698475161,0.12513305052509807
196,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
196,inverse_directional,0.21552172478370507,0.19940881632242052,0.3250561391162348,0.2555515057047253
196,resolver_directional,0.24486742914132542,0.22471945537157856,0.46263288218607435,0.14161579123619664
197,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
197,inverse_directional,0.2552285421161987,0.2940516189660334,0.42960653484181305,0.13537153319981046
197,resolver_directional,0.25657713932776616,0.27380188416158496,0.474356040904236,0.03588943221646682
198,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
198,inverse_directional,0.24993986020053682,0.2642428274910542,0.4388241123714714,-0.013219596614414741
198,resolver_directional,0.2484619179493111,0.24161780960364151,0.4299629768483935,0.005498768746327311
199,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
199,inverse_directional,0.20225164217392994,0.2680973983849714,0.31884407664944897,0.22379124596965738
199,resolver_directional,0.21149890255204068,0.2236836160719397,0.3578818362683253,0.1195864278117506
200,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
200,inverse_directional,0.22674433990897838,0.2509613887601838,0.38638186912431866,0.14176860323301504
200,resolver_directional,0.23744793165209122,0.24537528514995013,0.41886824121648997,0.006557236734758461
201,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
201,inverse_directional,0.23942952294817488,0.272492772060981,0.4039057292205483,-0.08732879129881739
201,resolver_directional,0.23980224686978413,0.24091624876322532,0.42151582765745504,0.0028104629623381026
202,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
202,inverse_directional,0.26439319560407265,0.21287538665440647,0.45680742744553093,-0.02502092359196144
202,resolver_directional,0.25769409250262093,0.27515783046011,0.42558623002749146,0.07708793005260574
203,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
203,inverse_directional,0.26172020324552475,0.2949759870577632,0.47017117170539935,0.18849580293750212
203,resolver_directional,0.2528944628503781,0.28928657770243593,0.4277220527654208,0.09524808169278103
204,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
204,inverse_directional,0.27232554399171616,0.2939692937323456,0.5029950609468047,-0.1653956349957412
204,resolver_directional,0.29347307663254535,0.2838880825790585,0.506329549133432,-0.08994470567878211
205,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
205,inverse_directional,0.2404253840030372,0.2469458660171411,0.42622916906744174,0.08320816381048297
205,resolver_directional,0.2955342283814138,0.29392470199572407,0.517444488676402,0.1020391513542848
206,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
206,inverse_directional,0.2498117837090229,0.2475265147493519,0.43995560558992747,0.0458526308773514
206,resolver_directional,0.22190802308423152,0.2256249257628942,0.36456781416228523,-0.08022921488732558
207,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
207,inverse_directional,0.24994437619188087,0.24529035592416404,0.41601992602649823,-0.08242142923556188
207,resolver_directional,0.21725661630586648,0.22764888151768198,0.36614999331040204,0.09236890848445899
208,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
208,inverse_directional,0.25813242150195526,0.257011597802619,0.464097407886888,-0.005148566254513727
208,resolver_directional,0.2552173735981724,0.21563308440712242,0.4278266358699268,-0.08158153126855797
209,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
209,inverse_directional,0.24041026188327075,0.2299548390667651,0.42211459242769106,0.06330341918865179
209,resolver_directional,0.21944654831776678,0.2261883857091454,0.3855294140680792,0.045214248646744504
210,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
210,inverse_directional,0.2390826546212156,0.2751393120483711,0.41495290843927807,0.1323175147176724
210,resolver_directional,0.2964332377951828,0.3107251563847808,0.5284628122221102,0.11331640074295923
211,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
211,inverse_directional,0.23815102999415635,0.22030999895853906,0.4202435375416993,-0.11300228759691544
211,resolver_directional,0.20056199009515138,0.2282782352616294,0.3678002715434756,-0.12372144731596646
212,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
212,inverse_directional,0.24551120434183551,0.24904074384765928,0.44168212889485975,0.10362997366963778
212,resolver_directional,0.24962481287105445,0.22429431637774846,0.4376028880541918,0.10440188838725523
213,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
213,inverse_directional,0.26048379739612065,0.26939805185498333,0.47173626505372407,-0.07640822742678806
213,resolver_directional,0.2925512765135249,0.2798023749154518,0.5013901645839349,-0.08496597401041323
214,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
214,inverse_directional,0.2508607796350814,0.26195601506023714,0.45090352939684913,-0.06243399617227252
214,resolver_directional,0.24260093420481416,0.22626466062731537,0.4177492233564449,-0.03064284244722111
215,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
215,inverse_directional,0.2418641066339105,0.24016524511581067,0.42843616174496396,-0.03429935470698934
215,resolver_directional,0.25216604541923904,0.2925101764518436,0.42383000104069035,-0.09052772980975031
216,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
216,inverse_directional,0.22320204169606267,0.22164486394322314,0.34789950223284277,-0.16493457726403493
216,resolver_directional,0.24058761713407212,0.22623687831788247,0.4095648208728251,-0.012124506335356278
217,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
217,inverse_directional,0.24349855257928527,0.21285923834504134,0.38373112967867873,0.15318930035202172
217,resolver_directional,0.2468713222383167,0.2200930908853457,0.4174696777885702,0.061872551358221235
218,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
218,inverse_directional,0.19137462490299814,0.24850017743284863,0.2600239310924885,0.3027002238265417
218,resolver_directional,0.21587568534509424,0.22309857779305906,0.3523921203462368,0.10592659830552446
219,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
219,inverse_directional,0.25849042001007433,0.2664641068471421,0.4737078975926669,-0.016181059153175078
219,resolver_directional,0.23464428660206,0.2225252907312421,0.35802513972901423,-0.07594143743737937
220,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
220,inverse_directional,0.2589147242836109,0.2507381012116147,0.4427759088953061,0.06713868180484343
220,resolver_directional,0.2949111067420305,0.2953561105379819,0.5157768126060378,-0.09995713706032618
221,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
221,inverse_directional,0.25679766480800004,0.2195423082291005,0.4256713882863901,0.16767996990181755
221,resolver_directional,0.23152192120907295,0.22021088922185214,0.3637306852736968,0.0552538725275584
222,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
222,inverse_directional,0.24552955695509374,0.2457955569568061,0.4448932326359918,0.052821375974780455
222,resolver_directional,0.24088208807829575,0.27083940395357475,0.41707856747528066,-0.05773878258202997
223,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
223,inverse_directional,0.21489652011575505,0.24459319445008393,0.3350667020681553,0.1957705986554361
223,resolver_directional,0.2003483705088505,0.22588908743454011,0.3692527095301643,0.13547571505632205
224,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
224,inverse_directional,0.24693615910151154,0.20270432705916105,0.40933392617284375,-0.05623302092746172
224,resolver_directional,0.26551387932753723,0.30561756552306324,0.4420479284086072,0.10554398066230782
225,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
225,inverse_directional,0.24514811856687568,0.24583463522245463,0.43141714413479665,-0.0171681078262292
225,resolver_directional,0.2386030616991355,0.22910665104284283,0.41968908537157956,-0.01918273443378782
226,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
226,inverse_directional,0.23412743093611113,0.22344734361651913,0.3866304919442487,-0.11521089586454443
226,resolver_directional,0.21951851832903643,0.2250889476296895,0.38784746696937233,-0.04222698628771998
227,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
227,inverse_directional,0.24380912420970421,0.18565120515307162,0.4258200350338375,-0.19246049610318472
227,resolver_directional,0.20477610996834408,0.1911213450424159,0.38155206803029973,-0.12985993807272786
228,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
228,inverse_directional,0.19712904579656337,0.2764247733422941,0.32520379336847355,-0.2036431960452141
228,resolver_directional,0.19882518258514895,0.22772809330528188,0.3553808287555193,-0.07669463849246673
229,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
229,inverse_directional,0.26659542948876414,0.25150421646141263,0.4782355693325475,-0.017088151935587288
229,resolver_directional,0.2423520493566034,0.224993545071363,0.41131290798727993,-0.0375757743272498
230,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
230,inverse_directional,0.2834738321150477,0.2416346000049232,0.4961107497346695,-0.1150890850563477
230,resolver_directional,0.2851269999152129,0.3047905860419776,0.5279350159961615,-0.10861104773889153
231,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
231,inverse_directional,0.2554969500816865,0.2586471621738889,0.46569973543260684,0.07597952913187614
231,resolver_directional,0.29684523794481327,0.3062764882208603,0.5313854179830343,0.11709999811160769
232,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
232,inverse_directional,0.22825764509574908,0.2682219926348838,0.3967503102344267,0.22584798729146194
232,resolver_directional,0.20612620782003307,0.2283033645726477,0.3784595806463055,0.060762315915467345
233,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
233,inverse_directional,0.2394402315664393,0.24721576375375534,0.4252272019978427,0.014026463044185164
233,resolver_directional,0.2379159487880419,0.24231820149622318,0.4187912291539892,-0.003116454814270813
234,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
234,inverse_directional,0.2403494434350257,0.2527686792860465,0.40519086113182873,0.06629794625345747
234,resolver_directional,0.2546180020676334,0.2199425741182932,0.432833834309818,-0.0926913678360557
235,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
235,inverse_directional,0.2565983080681315,0.27797659417480924,0.45143855022293894,0.0585967235731728
235,resolver_directional,0.23948362770915813,0.2778976362086797,0.41672202329317876,0.05448657767002186
236,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
236,inverse_directional,0.2962112548242899,0.2710745044829137,0.5439463034225367,0.08096376684467002
236,resolver_directional,0.29602223233310554,0.3031617903790761,0.5242949945311746,-0.1093015149039235
237,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
237,inverse_directional,0.24563855107014643,0.2599643987093492,0.4255020194035206,-0.13292218526040545
237,resolver_directional,0.22472844146425985,0.22876063599208996,0.4064562470372954,-0.029177315669237463
238,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
238,inverse_directional,0.24511345459359848,0.24284808409312075,0.4332652845063771,0.007960252449691627
238,resolver_directional,0.2212748087217568,0.22484772727908756,0.3645210985234151,0.0790984899362796
239,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
239,inverse_directional,0.23667791850469005,0.2593283642400698,0.40685208215315805,0.07443754062464654
239,resolver_directional,0.23786440201463552,0.26588045012452866,0.41781196879818067,0.038408540450295806
240,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
240,inverse_directional,0.25531202513308027,0.2383439439111648,0.45273708058937784,0.05936771107668931
240,resolver_directional,0.23754269561970184,0.2478827342393658,0.4186210996378421,-0.011812511741844297
241,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
241,inverse_directional,0.2516351466670539,0.25009123405764927,0.43306904706616445,0.06601394339636778
241,resolver_directional,0.23606274764742466,0.24280793632018696,0.4290592398454975,-0.012562956539111039
242,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
242,inverse_directional,0.2265710925203519,0.2577861774772038,0.3856039824185731,0.11124557946597935
242,resolver_directional,0.22198075272243786,0.22708891235275594,0.4059147673959394,0.020724439563742758
243,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
243,inverse_directional,0.23913939151872618,0.23636818386503458,0.4112887975408939,0.04769427083538335
243,resolver_directional,0.24295210877579373,0.2660933657107206,0.41929676059044985,-0.04132965886959123
244,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
244,inverse_directional,0.24468566201292083,0.2343138179259806,0.4294984968410658,-0.07157147213843752
244,resolver_directional,0.2153190773011845,0.22563454304852096,0.41112286819696925,-0.023614550668186088
245,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
245,inverse_directional,0.24495367453911487,0.23631791716032702,0.4335476821111947,-0.01253121763666496
245,resolver_directional,0.2259436846191503,0.22327136340829437,0.3640593031989751,-0.08199466325665078
246,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
246,inverse_directional,0.2679282413929948,0.2658520726146336,0.4840140713716041,-0.13586016817268717
246,resolver_directional,0.24264931202267684,0.24654387858709645,0.41876710281826107,-0.012249279345691403
247,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
247,inverse_directional,0.2039217140875666,0.2082122638134939,0.22711493307906147,-0.30126315693651196
247,resolver_directional,0.2549242894860691,0.22185505989400559,0.4326510725172954,-0.0986408734072321
248,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
248,inverse_directional,0.2886256810702281,0.28396146698492175,0.5178053162609983,-0.01122456590790486
248,resolver_directional,0.23921622354625993,0.276675267120323,0.41692015945116995,0.05273173474875884
249,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
249,inverse_directional,0.23245956467730478,0.28032566010230153,0.3912338625776823,-0.10845326330290521
249,resolver_directional,0.2384385517826815,0.23125613400375816,0.4195624502603028,0.014871548478981469
250,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
250,inverse_directional,0.2180587188225685,0.23967902668579502,0.3586780423695844,-0.14557086687157936
250,resolver_directional,0.24377939631828346,0.25489229682979964,0.45800325554732507,0.03642304996277843
251,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
251,inverse_directional,0.21418814394627209,0.2330378659633569,0.33466587367502587,-0.18867284364387657
251,resolver_directional,0.23102688452023804,0.22256187050668294,0.38087514156929664,-0.042068351578660894
252,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
252,inverse_directional,0.23429650606842198,0.23439103830994423,0.36887200418773797,-0.12376845458688883
252,resolver_directional,0.2747386937819142,0.2629183987554866,0.458424918449849,0.03664876682703282
253,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
253,inverse_directional,0.21502671137830418,0.26097174970226494,0.297889393501153,-0.2567442165695908
253,resolver_directional,0.2356157589844961,0.22511638820356542,0.3996301879091582,-0.028014723930914625
254,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
254,inverse_directional,0.24756136339485815,0.21568851779556447,0.4308046069959479,-0.08036035704178902
254,resolver_directional,0.25468566748911553,0.21777301265137788,0.4395166133207542,-0.10013089796944293
255,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
255,inverse_directional,0.23645295048896198,0.2537921079550567,0.3989970920657604,-0.07192988716855384
255,resolver_directional,0.2637516581965528,0.24777865178027458,0.4315640960417933,0.0065029208959815855
256,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
256,inverse_directional,0.24340406218326283,0.2345091069445147,0.42571450849134496,0.08605488003163675
256,resolver_directional,0.2950856858909892,0.2961941637020319,0.5166883650386184,0.10104179027334655
257,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
257,inverse_directional,0.20687340379932975,0.26214483799099514,0.3237953827046444,-0.21737694586038425
257,resolver_directional,0.2034055065561045,0.22471497976070648,0.36615077389797585,-0.12344547561792367
258,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
258,inverse_directional,0.2378216807366155,0.25037824287511,0.3926686527160397,0.11644911706340834
258,resolver_directional,0.242704351568994,0.226268908781681,0.41767975163892657,0.03107528626363992
259,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
259,inverse_directional,0.23490719865320947,0.24534967751066325,0.4105100782192623,0.17732816492513456
259,resolver_directional,0.20982441856106038,0.2253648361905682,0.36048577972201695,0.10724564948455044
260,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
260,inverse_directional,0.25292535087013346,0.2777819443983583,0.4661950640029254,-0.0435670197305131
260,resolver_directional,0.2654915438129835,0.24939982680740863,0.4343218273463345,-0.008883798252611255
261,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
261,inverse_directional,0.26437074966041096,0.2640312772498483,0.4790723909605355,0.030467111313445244
261,resolver_directional,0.20601746869263032,0.22650596689238,0.36863246022461577,0.12342358747843245
262,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
262,inverse_directional,0.24516181736028392,0.22137627406788313,0.39818824384714024,0.08708659602006745
262,resolver_directional,0.24609314359881157,0.25701414880304413,0.42143251092626294,-0.029736064747906635
263,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
263,inverse_directional,0.23899234514193507,0.24078954836242056,0.42954842592461745,0.1127492948494448
263,resolver_directional,0.24827580351657355,0.22417662449689935,0.45055776868365555,0.12266034802796093
264,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
264,inverse_directional,0.25680207555441376,0.26017993099450454,0.4315255106178973,-0.20044620117923262
264,resolver_directional,0.2944908666816392,0.29303690761038015,0.51284722734728,-0.09728778854449305
265,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
265,inverse_directional,0.23598699971583664,0.24157856662506888,0.4103103885978694,0.0547827335620407
265,resolver_directional,0.2377097035039192,0.22860182451890837,0.4196120072400682,-0.019835063834561396
266,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
266,inverse_directional,0.27811008795409875,0.25913187571295865,0.468994431967446,-0.09862926534540302
266,resolver_directional,0.2872920326208024,0.254755989419659,0.47152677782773456,0.05281639755801761
267,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
267,inverse_directional,0.2575999017135716,0.2708361495894017,0.4673387990782602,0.09283539780659467
267,resolver_directional,0.29282869075526674,0.2851818839569733,0.5045306477517745,0.0879051449300633
268,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
268,inverse_directional,0.24768273519512285,0.24779092021241889,0.4262047539875944,0.07141487486657166
268,resolver_directional,0.2441387909092935,0.25735822174921114,0.45010383975607415,0.015923838184370084
269,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
269,inverse_directional,0.25087125028569157,0.2510608048120174,0.4353366566417553,-0.02239347847997948
269,resolver_directional,0.2394847454017838,0.24678605397582098,0.4189227335632575,-0.013295796321125977
270,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
270,inverse_directional,0.2572368039368618,0.2512195369126651,0.45038563731768355,-0.09690982401386446
270,resolver_directional,0.2454942924912988,0.27485845388318025,0.41978716098767466,-0.06547854127336701
271,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
271,inverse_directional,0.26101565934448767,0.2496332219170727,0.46961550016444803,0.0075534504205576475
271,resolver_directional,0.2183227431415809,0.22576978163472683,0.3812688780041839,0.04966548864388578
272,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
272,inverse_directional,0.2244074982871291,0.2765458201451109,0.3747804234811845,-0.16428071970735939
272,resolver_directional,0.24893843283461306,0.31483477363223966,0.4480331797412725,-0.12436799904508333
273,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
273,inverse_directional,0.25511600694109743,0.24867817316335794,0.43433580288021717,-0.06175202962945289
273,resolver_directional,0.22792774666373522,0.24451189381973673,0.43296828976036744,0.006797248064014577
274,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
274,inverse_directional,0.23274740092320154,0.22682062829748967,0.41469972836267144,-0.1763657517852291
274,resolver_directional,0.3152662216294969,0.33563359864782333,0.5352017727576553,-0.12335868732570492
275,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
275,inverse_directional,0.23078840008629226,0.24655171032988776,0.3581123942750402,-0.14596800859786715
275,resolver_directional,0.27420471799853774,0.2629554033660673,0.45699114300260213,0.03526330964183039
276,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
276,inverse_directional,0.24108269908260063,0.24934197304879835,0.42781407151675466,-0.046250085233359085
276,resolver_directional,0.27749589989432777,0.2738380647494172,0.47148176907613926,-0.04817204136930262
277,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
277,inverse_directional,0.24503796473491402,0.24103413840588725,0.42819028195645203,-0.07452706145936815
277,resolver_directional,0.2540322006133342,0.2699118172777359,0.477599034872022,-0.054576014560341723
278,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
278,inverse_directional,0.21841649266762356,0.23816294053216344,0.32298400788131415,0.21531820936530896
278,resolver_directional,0.23163159559748786,0.22222801147798008,0.3542786238234857,0.07885795721918668
279,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
279,inverse_directional,0.24037960749330217,0.2527355728707418,0.42366080475525886,0.06261105984597466
279,resolver_directional,0.24538713010551355,0.24210560765503042,0.425490637543902,0.006148107591855338
280,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
280,inverse_directional,0.24128537210846765,0.24922190887422918,0.4292247477616134,0.02932371308676737
280,resolver_directional,0.26792437112432915,0.258390982729795,0.44782568191015204,0.01938323083691901
281,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
281,inverse_directional,0.24467733466080635,0.2283038434620461,0.4285575472005601,0.08964761565415862
281,resolver_directional,0.21683111055787402,0.21838629381419775,0.39334520132934014,0.029459862160807076
282,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
282,inverse_directional,0.2645445445057519,0.265096216646327,0.4755582953178632,0.03666445024327587
282,resolver_directional,0.22677320365569387,0.22596995576614343,0.38804282116715555,0.0650357669560311
283,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
283,inverse_directional,0.24745295969717354,0.24590601842986592,0.44603359513693025,-0.052338175119372415
283,resolver_directional,0.24092347666129912,0.2710714733327295,0.4169669546253278,0.058045551287930895
284,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
284,inverse_directional,0.2571923300503984,0.24614274945789966,0.4648945080279794,0.041863919388893965
284,resolver_directional,0.216952488255276,0.2277514716806251,0.36522533058675793,0.09334262454465624
285,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
285,inverse_directional,0.2408669155213946,0.22282779575158265,0.41012798347782264,-0.05879249972206654
285,resolver_directional,0.2549295921106506,0.2903100457460279,0.42981856238746835,0.09648531693577249
286,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
286,inverse_directional,0.2513440160801917,0.2390564484033295,0.43544205960807464,-0.05367737697359948
286,resolver_directional,0.2463994137971378,0.27404826883292316,0.41988244508760025,-0.06929746519432452
287,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
287,inverse_directional,0.26320948529361954,0.2544851490295508,0.4686673804720794,0.07097924783677846
287,resolver_directional,0.26810379935738654,0.270127796712506,0.48013482772184285,0.06081272513275754
288,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
288,inverse_directional,0.24745065030263277,0.24742111712182968,0.4333104250303341,0.04258503798708391
288,resolver_directional,0.20875072862224828,0.22804641200469083,0.36309700399906153,0.10860442215992466
289,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
289,inverse_directional,0.2462492754002023,0.25578962349104084,0.4305984089767325,-0.025144456046341662
289,resolver_directional,0.2412076896852118,0.2288451206507291,0.4174984229216902,-0.06418004028315856
290,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
290,inverse_directional,0.26224705842958956,0.22712873760573465,0.4533164471830098,-0.058116267037199826
290,resolver_directional,0.23777946076054385,0.2453823102056064,0.41896664022899704,0.006341899221984461
291,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
291,inverse_directional,0.24108587393132846,0.232512677836664,0.4273564440617772,0.022582210518063448
291,resolver_directional,0.23909134238421426,0.23078320527534524,0.4183393615938318,0.012228513766112553
292,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
292,inverse_directional,0.24443480191192196,0.20679764073645765,0.39621085541806494,0.21863697612535782
292,resolver_directional,0.21045874391335267,0.22448845376594453,0.36077138458696206,0.1281763343613692
293,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
293,inverse_directional,0.23658854584278297,0.2113691174357255,0.3740428896665818,-0.11567323245708898
293,resolver_directional,0.29199631366582907,0.28641721995825886,0.5015101450958582,0.08453099307445783
294,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
294,inverse_directional,0.253854259132838,0.2409797829611162,0.4444537383962162,-0.07276817140048573
294,resolver_directional,0.23905371920754706,0.26007048511109093,0.4189214013517984,-0.028011353702503683
295,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
295,inverse_directional,0.28200105545601734,0.30562474914644,0.5188219327096412,0.08590043204874732
295,resolver_directional,0.23943894001789365,0.22876498919776087,0.405930326507574,-0.021917794688982754
296,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
296,inverse_directional,0.2443459418172831,0.24997247796373162,0.43060238432330755,0.00048690529234522256
296,resolver_directional,0.2232159729586984,0.22726000894165502,0.40372399061895586,0.0313949235538416
297,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
297,inverse_directional,0.21267731984231472,0.27932497188796185,0.36621326906810353,-0.1805057660036268
297,resolver_directional,0.24877273558773838,0.3151636130519453,0.44816023798116106,-0.12481209168965202
298,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
298,inverse_directional,0.21856122142961898,0.24592360679413622,0.37667032823320556,0.1445916161168225
298,resolver_directional,0.20238421464778747,0.22727268025823788,0.3580870709921831,0.07477949163230206
299,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
299,inverse_directional,0.2362091617938763,0.25229054589357586,0.38811620112866657,-0.12596267702770314
299,resolver_directional,0.2374170084174267,0.24709328056249522,0.4186243621042389,-0.010663734931243974
300,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
300,inverse_directional,0.23815694084057604,0.24655805414395768,0.4116002881979474,-0.04610973753994665
300,resolver_directional,0.24326765575714268,0.22791058978685272,0.4204287849022477,0.042582157081249516
301,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
301,inverse_directional,0.24818619860672472,0.23383871377041568,0.4289001518290389,0.07866887302686149
301,resolver_directional,0.22539221302101023,0.2257785961928659,0.36535906838475435,0.07990417661092515
302,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
302,inverse_directional,0.22474565033554275,0.28403175276539294,0.38075950662853536,-0.1443865555263096
302,resolver_directional,0.24074394123435702,0.2939291817710944,0.4149800969852937,-0.0782089688610282
303,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
303,inverse_directional,0.22872707568791456,0.22564686278827817,0.3892136484755335,0.09346024509943052
303,resolver_directional,0.24116218756319477,0.2507458566117268,0.4531295458031495,-0.0315663420690117
304,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
304,inverse_directional,0.24237756596516905,0.23529638273730194,0.42281175315490743,-0.2322811540350156
304,resolver_directional,0.3153397785644974,0.33570865005029543,0.535283949639139,-0.12342199366240166
305,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
305,inverse_directional,0.26064321024681747,0.23402142947434595,0.45374920305384275,0.09575099641960105
305,resolver_directional,0.23844683830561925,0.22932661201609644,0.4196151193241991,0.018391708411338515
306,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
306,inverse_directional,0.20975926613306897,0.22182153452494147,0.21016942806897432,-0.2776822976545487
306,resolver_directional,0.2691995637112953,0.2434252405340302,0.4344509234336556,0.014248185281909012
307,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
307,inverse_directional,0.2624185619114268,0.2772018353427279,0.4685507128828117,-0.02277727738592174
307,resolver_directional,0.26446284451943264,0.2762855665443428,0.4744470748028407,-0.045239956009346834
308,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
308,inverse_directional,0.23851661731519128,0.27965769963794523,0.42271269345679324,0.09913998458720562
308,resolver_directional,0.2583547961477098,0.26133416821279215,0.4569440483480967,0.029901286412503208
309,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
309,inverse_directional,0.2366697767171448,0.2525392715800504,0.4210419121449657,0.10207807192395557
309,resolver_directional,0.21605784574233766,0.22459195866961892,0.3489807203835044,0.09973688930435864
310,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
310,inverse_directional,0.23146711814636375,0.2555924686832268,0.37332574987863865,0.16285410726236438
310,resolver_directional,0.25063169581979905,0.2208991728195489,0.4216008835319065,0.0841822903480151
311,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
311,inverse_directional,0.25005809985370747,0.2525156651151117,0.4273459814579248,-0.09072207403232257
311,resolver_directional,0.2473685042475154,0.257363241260808,0.45414240909290005,-0.01909110897089494
312,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
312,inverse_directional,0.23717740922685,0.20602135812106076,0.373541976918688,0.12112294615461089
312,resolver_directional,0.292553468411192,0.2841962571610755,0.5033736667209194,-0.08667834985801777
313,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
313,inverse_directional,0.2500585357952229,0.20873882104077554,0.40925911121461295,0.0597555200260416
313,resolver_directional,0.2604865809157956,0.31050539161865987,0.44567858881429073,-0.11552364980726722
314,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
314,inverse_directional,0.24211323711239374,0.22510333906431196,0.3945857704644369,-0.11157209301272324
314,resolver_directional,0.2411915296271299,0.23532484377716728,0.42008917829604425,-0.0010176092885139515
315,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
315,inverse_directional,0.24641055625750902,0.2543203205712017,0.43135340853836185,-0.03779385718612261
315,resolver_directional,0.20271110911381887,0.2258968745566835,0.38760938686671526,-0.04164161730978516
316,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
316,inverse_directional,0.24075295537916944,0.25575150475162683,0.43059567360566137,-0.04362777471191099
316,resolver_directional,0.22389899477778005,0.22543809166260798,0.40927466553230646,-0.017355088188344612
317,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
317,inverse_directional,0.23591438969583187,0.21420647213073662,0.3799669487702948,0.14179818154293589
317,resolver_directional,0.22047956140875552,0.22527324423609338,0.3467001419043811,0.09568732597595904
318,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
318,inverse_directional,0.2377290289905345,0.23186479179310202,0.42155657233341975,-0.08034525681461686
318,resolver_directional,0.20037426474028994,0.22549945779064956,0.3822738731795898,-0.04713182856604229
319,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
319,inverse_directional,0.20294171839331365,0.22082053839736537,0.25352930024346926,0.26824202039983225
319,resolver_directional,0.24187928192041933,0.22793550007974725,0.41438134416736033,0.07133116565470649
320,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
320,inverse_directional,0.2623865489953652,0.2588366531212461,0.4566587573795007,0.05063011071833632
320,resolver_directional,0.23538326703256154,0.22986012777011056,0.418461745112692,-0.011880193084293453
321,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
321,inverse_directional,0.24749819403678525,0.24087083144334115,0.4307692182926148,0.047580508498346885
321,resolver_directional,0.2500003346577373,0.3031149055095296,0.4407406037655594,0.1128824175564152
322,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
322,inverse_directional,0.23648153763407395,0.22674529376830924,0.4109872200490605,-0.04811727742827023
322,resolver_directional,0.2360895098035844,0.23439871421712663,0.4183939234952227,-0.006039819961093633
323,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
323,inverse_directional,0.26188434972708,0.26825469590317913,0.4574299428163056,-0.04574396913908499
323,resolver_directional,0.2363543969166801,0.2595379341106443,0.41934027806778734,-0.026740636477502955
324,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
324,inverse_directional,0.24118646683301395,0.23823445785463065,0.4263605102153521,-0.03116416498733771
324,resolver_directional,0.25205347443751674,0.30039271363151676,0.4341989351547458,-0.10551641021086677
325,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
325,inverse_directional,0.25435854372742517,0.24236377126484338,0.44617953372938074,6.725017492288192e-05
325,resolver_directional,0.21707608561271366,0.22771229110766253,0.36548968936049603,-0.09301237201797329
326,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
326,inverse_directional,0.25223729102911374,0.27562037926682736,0.4546931047591405,-0.0374943199354803
326,resolver_directional,0.23966971004716692,0.24128875499761107,0.42130664235338716,0.0020337649316210563
327,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
327,inverse_directional,0.23170619913485668,0.20236819178074844,0.34083236046529236,-0.2397840388787654
327,resolver_directional,0.24994526490945362,0.2225737230396057,0.4487996476046931,-0.12144854119861391
328,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
328,inverse_directional,0.2404101623845751,0.23262604407711931,0.4271354991874672,-0.023704314611870846
328,resolver_directional,0.23562920851506014,0.23129064382325187,0.4184788329559399,-0.009752328293823475
329,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
329,inverse_directional,0.2390956843738001,0.25525769519900243,0.42172798654669935,0.07136701939287392
329,resolver_directional,0.22273918516295457,0.22715488889718596,0.4016049129459797,0.03387455612891902
330,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
330,inverse_directional,0.26781319198498127,0.24589481022178628,0.48984067266844683,0.13251960696720272
330,resolver_directional,0.2977908196641765,0.32161511865398607,0.5408693667793171,0.12650194162992345
331,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
331,inverse_directional,0.24198426070017273,0.2503959293429021,0.42973975805412357,0.019555849072799905
331,resolver_directional,0.24887474394293796,0.24603662764883436,0.43008688915004684,-0.00251088938424548
332,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
332,inverse_directional,0.1850537192155496,0.20682928775152454,0.23635020614286306,0.29324742409051324
332,resolver_directional,0.19970620191906224,0.22712186391861447,0.3687670292941525,0.13472988076573547
333,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
333,inverse_directional,0.2326570916254371,0.2523668305883769,0.3730437191460003,-0.16136283036322271
333,resolver_directional,0.24604154926510186,0.28873267183142126,0.4148953025149596,-0.08165060261021902
334,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
334,inverse_directional,0.2546955065515639,0.22353936801686886,0.4205664174383324,-0.16584299668397182
334,resolver_directional,0.23425646745737114,0.21613150230786338,0.3900524761030615,-0.028861164893533738
335,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
335,inverse_directional,0.2478400605648873,0.2079940875308861,0.42950466257469766,0.06851371916305461
335,resolver_directional,0.24901065806954548,0.2197095663729777,0.4486288843689053,0.1156529642345356
336,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
336,inverse_directional,0.26270965542520786,0.23967463581291024,0.44756430004729286,-0.15607265598013087
336,resolver_directional,0.25015239250928795,0.29853778977323187,0.4262751665355264,-0.09504206253907455
337,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
337,inverse_directional,0.30328242834909813,0.2746117302370887,0.560644488899252,0.0628346636934272
337,resolver_directional,0.2969996799045403,0.3043293277854896,0.5292382037005294,-0.11461304203057503
338,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
338,inverse_directional,0.28163462140440365,0.26638919437726405,0.5146273510061469,0.052826194049766295
338,resolver_directional,0.2473439860000743,0.2168833106927243,0.4260478990819967,0.05703684557334299
339,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
339,inverse_directional,0.24013207788538027,0.24414153388712434,0.40957399098964514,-0.05367479205816417
339,resolver_directional,0.24306235387022665,0.24533562800057124,0.41874173564335987,0.010437146560052485
340,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
340,inverse_directional,0.22602643485124024,0.23447133635205086,0.38007112196450543,0.12727718257685625
340,resolver_directional,0.23657511225862987,0.22672832942665086,0.40257601667703885,0.024896934224988152
341,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
341,inverse_directional,0.2331027028403781,0.22973039770826645,0.401270092701045,0.09638827754515844
341,resolver_directional,0.2392372413851364,0.22720558413788075,0.4176758962936295,0.04278371028213918
342,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
342,inverse_directional,0.2608829705811335,0.24848062231157916,0.45478027543258176,-0.00630152239814961
342,resolver_directional,0.24361958780073323,0.22801713276313473,0.4232874489954801,0.032841513706221855
343,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
343,inverse_directional,0.22707920801633516,0.22002260180116517,0.3379746352978969,-0.23078389604280813
343,resolver_directional,0.22528010882765154,0.22763769126037414,0.4103386442399641,-0.01658302712443546
344,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
344,inverse_directional,0.3420795271845299,0.31001315615180147,0.6779897236048159,-0.035681028386043805
344,resolver_directional,0.2466345957947714,0.2557702620062129,0.4222486542381085,0.018535055912587486
345,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
345,inverse_directional,0.24044654944957622,0.2528729973509586,0.4239004324908972,-0.10086418788165254
345,resolver_directional,0.25559497109327645,0.26075594784877365,0.45284616250638393,-0.016959724698767064
346,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
346,inverse_directional,0.20032535432602555,0.2585747983557213,0.2653234234456556,-0.2309310273298086
346,resolver_directional,0.23270523808323734,0.22297968671975188,0.3798811369561259,-0.0433131091720327
347,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
347,inverse_directional,0.25302943348875795,0.262632401984622,0.3843818748048288,-0.16079351421185342
347,resolver_directional,0.25218978908686773,0.2251189674150465,0.41987152653140675,-0.02289021088022876
348,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
348,inverse_directional,0.23623159794458684,0.23670862595600917,0.4169634323906386,0.1221797665684226
348,resolver_directional,0.20860751898860141,0.22783593355835352,0.3635146299258944,0.10918652304444111
349,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
349,inverse_directional,0.2812550390709817,0.2872591564380774,0.5086495122505338,-0.017871271305763645
349,resolver_directional,0.24026556336783744,0.22743464783886314,0.4162344476591955,0.05001090272319214
350,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
350,inverse_directional,0.2286270028240266,0.223623367143694,0.3943519497901599,0.07683522671237092
350,resolver_directional,0.2689879273988677,0.26786402792196373,0.48255883189903276,-0.06360913878762621
351,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
351,inverse_directional,0.2731795686264744,0.2632569246501696,0.5038589822792655,0.09754355794518622
351,resolver_directional,0.1997223815066207,0.22614208031922928,0.3734685935979953,0.13873505631175367
352,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
352,inverse_directional,0.26564841665621935,0.2626764073789361,0.46318287916085504,0.015249294167547158
352,resolver_directional,0.25157439108712665,0.21973506699725998,0.44733274915927296,-0.11376345571793615
353,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
353,inverse_directional,0.2726204825799475,0.28443326562256616,0.47969296826298485,0.0213450616113862
353,resolver_directional,0.20213981853352664,0.2209019130874704,0.38446722619726265,-0.045109544247276756
354,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
354,inverse_directional,0.24249428927246866,0.23713075022870136,0.43021908426832334,0.02046557200840818
354,resolver_directional,0.25036385274119155,0.24586643061248037,0.43516010934314125,-0.010622276048141241
355,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
355,inverse_directional,0.2646443414307301,0.2559885132232721,0.4536412044129863,0.11414453655456776
355,resolver_directional,0.2872516121695248,0.25471645916406466,0.47140131922641143,-0.05269083034026915
356,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
356,inverse_directional,0.26629638922092,0.2648042895798754,0.47408329311964725,-0.041443003430864774
356,resolver_directional,0.22477897226406846,0.23151215688675636,0.4110131555143876,0.01578099099448929
357,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
357,inverse_directional,0.24140055832257915,0.23392359413343616,0.42712439371054983,0.028727183167901117
357,resolver_directional,0.2506476931065457,0.2464420930625164,0.43635571570735326,-0.012147418998201084
358,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
358,inverse_directional,0.24447874996136623,0.2140371703249439,0.40259298930020915,0.08077372016551536
358,resolver_directional,0.2522189408453599,0.2918363139339643,0.42317668723434426,-0.08962783621704758
359,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
359,inverse_directional,0.2411546554168959,0.23317323651132088,0.4258057546148814,0.033154703011227894
359,resolver_directional,0.25033034872805415,0.24578974495986206,0.4350675049985931,-0.01052091360363907
360,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
360,inverse_directional,0.2758432778442402,0.27512545635794666,0.5129942903029049,0.03306838529799199
360,resolver_directional,0.24934633009524756,0.22392241584056954,0.4362167603644737,0.10230795388660034
361,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
361,inverse_directional,0.2576639512339093,0.25335352078782064,0.46204546848749123,0.007157597379786292
361,resolver_directional,0.2550255457227137,0.27800801066606806,0.4248838292652552,-0.07714082652071023
362,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
362,inverse_directional,0.25888223139683625,0.2548426224435638,0.4424551986430311,0.06821807094570177
362,resolver_directional,0.29443945028534096,0.29815912919644716,0.5144836373236368,-0.09830153118691017
363,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
363,inverse_directional,0.24136227469793478,0.23787819831873314,0.42085433552457724,-0.010214948436574509
363,resolver_directional,0.2513074407808673,0.22365606045199898,0.43255478372489553,-0.09324221491198703
364,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
364,inverse_directional,0.24261605336128306,0.23694635999336042,0.4288535001262448,-0.015051358588597125
364,resolver_directional,0.27496247444155303,0.26368255148015257,0.4596426440509065,0.03776917895864316
365,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
365,inverse_directional,0.18133981506526828,0.25734842001174163,0.25902199283498206,-0.24060729553763027
365,resolver_directional,0.19482935999730497,0.2202071695721614,0.35955954844017923,-0.06437395175687487
366,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
366,inverse_directional,0.23960073864319656,0.24867202528518953,0.39992356209244306,-0.09829738005692894
366,resolver_directional,0.24064055094418926,0.23653500877795286,0.42000202101666634,0.0005312556092499134
367,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
367,inverse_directional,0.2515656391196523,0.2774622802900193,0.45201276118511063,-0.052827849204989806
367,resolver_directional,0.23905637333552546,0.23123047254234128,0.4183719768529246,0.011609831962935973
368,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
368,inverse_directional,0.3008644521213645,0.2945544278846274,0.5691422118441851,0.0820537666179252
368,resolver_directional,0.24828377766712423,0.31105914545368896,0.4425000561590912,0.11779334110934596
369,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
369,inverse_directional,0.24051137389859334,0.2444158098050426,0.4236330634534853,-0.06851566541327396
369,resolver_directional,0.23426376820314296,0.22280643276353834,0.3621626605116964,-0.07154041054553124
370,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
370,inverse_directional,0.2572605466185606,0.2553105488374085,0.4602849641536291,0.004243710252155951
370,resolver_directional,0.25157220429476884,0.21976180850864704,0.4474466111692956,0.11389746998913168
371,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
371,inverse_directional,0.2395005091957423,0.2501299251999788,0.42581311610192046,0.003383725157863629
371,resolver_directional,0.23607701894745003,0.2354061199590869,0.4184388289713481,-0.004470499119204959
372,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
372,inverse_directional,0.23922537862139726,0.24781710049046735,0.42648120677310336,0.02136207678685287
372,resolver_directional,0.23689819723760283,0.2423165757437778,0.41867998451949734,-0.004238691222368775
373,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
373,inverse_directional,0.28162890008478236,0.2826186225546984,0.5116471383312401,-0.0672040687534708
373,resolver_directional,0.254947350394433,0.2595435112912532,0.45110992173605663,0.015317454169405114
374,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
374,inverse_directional,0.24478668315369484,0.25555740153489415,0.4296826808191126,-0.004821661264032199
374,resolver_directional,0.23780484861948956,0.26549085717842863,0.4178501689765768,-0.037851922960631786
375,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
375,inverse_directional,0.24129909239898642,0.2479796488428728,0.42727099335300994,-0.027923357264354482
375,resolver_directional,0.23688802883252558,0.24225626906611453,0.4186796776477803,0.004151420671662308
376,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
376,inverse_directional,0.24288547620000125,0.24939454811753425,0.42983772656348623,0.012787774399225594
376,resolver_directional,0.2455070026382079,0.24240045164229557,0.42570354105232816,-0.005745424159530582
377,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
377,inverse_directional,0.24069718721926184,0.2541031177367956,0.4283746843598119,0.053507115689742986
377,resolver_directional,0.2041223305341262,0.22751212853226946,0.3641671032588157,0.06899927062198902
378,age_only,0.23742415427949212,0.21115687498312583,0.4185430153134983,0.0
378,inverse_directional,0.21237924696507549,0.22037080105769885,0.35558439786304974,0.19509707498608808
378,resolver_directional,0.25186742542264245,0.32268659696904267,0.4599132787709049,0.14173148216150777
379,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
379,inverse_directional,0.2438460506036899,0.24879022695798925,0.43127821388011395,-0.008524214171925282
379,resolver_directional,0.2389447328940791,0.22920604132502959,0.4182937670992936,-0.014763651594449765
380,age_only,0.23742415427949212,0.22229934429304815,0.4185430153134983,0.0
380,inverse_directional,0.252824046876447,0.2094711030920393,0.4017370464706825,0.1345733385847224
380,resolver_directional,0.2528969492027375,0.29099026766622993,0.4304158276182079,-0.09721692714617403
381,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
381,inverse_directional,0.24031676033960817,0.23124388369410903,0.42384386237761157,-0.027763015976472905
381,resolver_directional,0.2511771459971845,0.2241812242211068,0.4372538455393043,-0.09784080567867252
382,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
382,inverse_directional,0.23172674820464495,0.27824063040406155,0.39488819975688516,-0.13700101954688718
382,resolver_directional,0.24678477619323247,0.21642983117834763,0.4304383832299306,0.03897900670949577
383,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
383,inverse_directional,0.24779420752083403,0.2490105625186754,0.43164300269592504,-0.00704749556630388
383,resolver_directional,0.23898136766556516,0.22813132081098572,0.41824299933937265,-0.016727880815364835
384,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
384,inverse_directional,0.26993785674601645,0.2685844740714427,0.4982585861253233,0.017371183769802363
384,resolver_directional,0.24673227887991422,0.2978820817371826,0.4248161996269291,0.09533743258913902
385,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
385,inverse_directional,0.23908268388324824,0.27513926095662045,0.41495309465549424,-0.13231726387963452
385,resolver_directional,0.2964343797015179,0.3107249888108762,0.5284627639501526,-0.11331666815712742
386,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
386,inverse_directional,0.22721692606496874,0.2730856515151683,0.3412979043763498,0.23130244882803
386,resolver_directional,0.26452532164603404,0.27662316914116936,0.47476201938941937,0.04542138630923462
387,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
387,inverse_directional,0.23287966472777932,0.2792328702988984,0.39348883907788695,-0.13509272617286827
387,resolver_directional,0.2551723562048511,0.2600301102930892,0.4518711264639768,-0.015729384731187596
388,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
388,inverse_directional,0.22779446321141095,0.23556048022563308,0.3786852170218706,-0.1330356738812762
388,resolver_directional,0.21553063958550833,0.22574393167344003,0.3810162325349488,-0.0486878776019265
389,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
389,inverse_directional,0.23515722747450823,0.2568984474986204,0.3882438744253174,-0.10206189291543344
389,resolver_directional,0.2625664588302811,0.24323548572354212,0.4262244952104944,0.0010962357213986685
390,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
390,inverse_directional,0.22648279933273044,0.25269563779810433,0.386097600368912,-0.14019339697658537
390,resolver_directional,0.24236366040815122,0.2785995519468727,0.41705703396742266,-0.05787506276673715
391,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
391,inverse_directional,0.2404006761819047,0.24428456384050465,0.426107668333292,-0.08771884697420529
391,resolver_directional,0.2203233323134658,0.22331393227259827,0.3513074535145819,-0.10259835024224152
392,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
392,inverse_directional,0.2385995824924036,0.2534125292430299,0.39897710394837976,0.10610430777218094
392,resolver_directional,0.2373986425742596,0.2273784054332048,0.41957056048898383,-0.02104422789434829
393,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
393,inverse_directional,0.23714203889957677,0.23430656025945756,0.41451346914856685,-0.03152831459002294
393,resolver_directional,0.2469406166185483,0.22138245974226467,0.421282663772121,0.07010874062503238
394,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
394,inverse_directional,0.23726359580944176,0.25891911633646836,0.374787131803149,0.18200466748586008
394,resolver_directional,0.23778196878100036,0.22925313327650126,0.41963200817733,-0.018798108362729354
395,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
395,inverse_directional,0.2628676685870368,0.2773807209483806,0.4696035382932346,0.022315712902885212
395,resolver_directional,0.26413149083076315,0.2756041236598575,0.4736731538759553,0.04403638726338958
396,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
396,inverse_directional,0.17573767644953128,0.26708392310213014,0.17936917422899298,-0.3080112744986846
396,resolver_directional,0.21349265013244112,0.22195665176305068,0.38450827133589893,-0.03779450785257915
397,age_only,0.23742415427949212,0.2386276774789431,0.4185430153134983,0.0
397,inverse_directional,0.2481436751377029,0.29516789533368815,0.42987975264024403,-0.13969511981961671
397,resolver_directional,0.2710659936807382,0.2890408083624778,0.4928701329187016,-0.06065214790713938
398,age_only,0.23742415427949212,0.22979709221721656,0.4185430153134983,0.0
398,inverse_directional,0.24797789579444307,0.21673488783372544,0.42982471156880137,0.05272989865913136
398,resolver_directional,0.24752108996598793,0.2224064631973193,0.4269282754338571,0.08916620774017325
399,age_only,0.23742415427949212,0.2255905667020755,0.4185430153134983,0.0
399,inverse_directional,0.21990827415380662,0.2543323619320545,0.3619043919003138,-0.21949558057802313
399,resolver_directional,0.29682959169630585,0.3080152991741693,0.5298348030039964,-0.11532077262324884


==> anc/results/direction_permutation_summary.csv <==
model,observed_mae,null_mae_low,null_mae_median,null_mae_high,observed_direction_gap_mae,null_direction_gap_low,null_direction_gap_median,null_direction_gap_high,permutation_p_gap_le_observed,permutations
age_only,0.23742415427949212,0.23742415427949212,0.23742415427949212,0.23742415427949212,0.4185430153134983,0.4185430153134983,0.4185430153134983,0.4185430153134983,1.0,400
inverse_directional,0.1275472408254152,0.19704617896143564,0.24151546043756605,0.2870738602310235,0.06813892216564282,0.25348122331935713,0.4261690274396319,0.5187673994086681,0.0024937655860349127,400
resolver_directional,0.1764555135693305,0.20210037282256726,0.24237331776454257,0.29554642848020607,0.3874388934359861,0.35423146123655447,0.41998678190855143,0.5243403085491002,0.1770573566084788,400


==> anc/results/directional_adoption_model_metrics.csv <==
model,prediction_rows,held_out_ecosystems,mean_absolute_error,final_horizon_mae,direction_gap_rows,direction_gap_mae,mean_observed_direction_gap,mean_predicted_direction_gap
age_only,29,4,0.23742415427949212,0.21115687498312583,12,0.4185430153134983,0.4185430153134983,0.0
inverse_directional,29,4,0.1275472408254152,0.1613090094869909,12,0.06813892216564282,0.4185430153134983,0.4397770931751464
resolver_directional,29,4,0.1764555135693305,0.18512813016773705,12,0.3874388934359861,0.4185430153134983,0.17244383163252916


==> anc/results/directional_adoption_summary.csv <==
ecosystem,boundary_direction,direction_orientation,horizon_days,trajectories,admitting_trajectories,observed_frequency,age_term
cargo,consumer_favored,-1.0,90,23,7,0.30434782608695654,0.6931471805599453
cargo,consumer_favored,-1.0,180,32,10,0.3125,1.0986122886681098
cargo,consumer_favored,-1.0,365,37,14,0.3783783783783784,1.6204877486206852
cargo,consumer_favored,-1.0,730,42,22,0.5238095238095238,2.209494669928034
cargo,consumer_favored,-1.0,1460,43,22,0.5116279069767442,2.846200539583027
cargo,provider_favored,1.0,90,22,19,0.8636363636363636,0.6931471805599453
cargo,provider_favored,1.0,180,28,23,0.8214285714285714,1.0986122886681098
cargo,provider_favored,1.0,365,31,25,0.8064516129032258,1.6204877486206852
cargo,provider_favored,1.0,730,35,29,0.8285714285714286,2.209494669928034
cargo,provider_favored,1.0,1460,44,39,0.8863636363636364,2.846200539583027
maven,consumer_favored,-1.0,90,5,1,0.2,0.6931471805599453
maven,consumer_favored,-1.0,180,5,1,0.2,1.0986122886681098
maven,consumer_favored,-1.0,365,5,1,0.2,1.6204877486206852
maven,consumer_favored,-1.0,730,12,2,0.16666666666666666,2.209494669928034
maven,consumer_favored,-1.0,1460,18,4,0.2222222222222222,2.846200539583027
maven,provider_favored,1.0,90,3,2,0.6666666666666666,0.6931471805599453
maven,provider_favored,1.0,180,3,2,0.6666666666666666,1.0986122886681098
maven,provider_favored,1.0,365,3,2,0.6666666666666666,1.6204877486206852
maven,provider_favored,1.0,730,3,3,1.0,2.209494669928034
maven,provider_favored,1.0,1460,3,3,1.0,2.846200539583027
npm,consumer_favored,-1.0,90,23,4,0.17391304347826086,0.6931471805599453
npm,consumer_favored,-1.0,180,27,7,0.25925925925925924,1.0986122886681098
npm,consumer_favored,-1.0,365,30,10,0.3333333333333333,1.6204877486206852
npm,consumer_favored,-1.0,730,35,12,0.34285714285714286,2.209494669928034
npm,consumer_favored,-1.0,1460,36,13,0.3611111111111111,2.846200539583027
npm,provider_favored,1.0,90,24,16,0.6666666666666666,0.6931471805599453
npm,provider_favored,1.0,180,28,19,0.6785714285714286,1.0986122886681098
npm,provider_favored,1.0,365,32,26,0.8125,1.6204877486206852
npm,provider_favored,1.0,730,38,25,0.6578947368421053,2.209494669928034
npm,provider_favored,1.0,1460,42,27,0.6428571428571429,2.846200539583027
pypi,consumer_favored,-1.0,90,2,0,0.0,0.6931471805599453
pypi,consumer_favored,-1.0,180,2,0,0.0,1.0986122886681098
pypi,consumer_favored,-1.0,365,3,0,0.0,1.6204877486206852
pypi,consumer_favored,-1.0,730,11,5,0.45454545454545453,2.209494669928034
pypi,consumer_favored,-1.0,1460,15,8,0.5333333333333333,2.846200539583027
pypi,provider_favored,1.0,180,1,1,1.0,1.0986122886681098
pypi,provider_favored,1.0,365,3,2,0.6666666666666666,1.6204877486206852
pypi,provider_favored,1.0,730,11,10,0.9090909090909091,2.209494669928034
pypi,provider_favored,1.0,1460,16,15,0.9375,2.846200539583027


==> anc/results/directional_inverse_selection.csv <==
ecosystem,provider_favored_lineages,consumer_favored_lineages,inverse_direction_s,inverse_direction_s_low,inverse_direction_s_high,inverse_age_slope,inverse_negative_log_likelihood,resolver_boundary_penalty,resolver_population_penalty,boundary_exposure
cargo,44,43,1.0092657199865345,0.7762708682972929,1.2879045947244832,0.36949806657585754,187.49766539542537,0.0071008286760803,0.0006494352205525398,0.09145907473309607
maven,3,18,1.484086017796975,0.9268582999286588,7.566927193168092,0.36233343467876483,29.683082513642688,1.2864437842365504,0.2643231636210973,0.20546810273405136
npm,42,36,0.8100646129005887,0.5986314233019387,1.0505029067732385,0.10940591187722033,194.25179705485957,0.130538627989633,0.027140765100002833,0.2079136690647482
pypi,16,15,1.383902959464544,0.7763539031417107,7.824901377780425,1.45367235926352,28.81889913865679,2.1854597357566328,0.2772761103307616,0.12687312687312688


==> anc/results/downstream_intention_to_probe_bounds.csv <==
ecosystem,attempted,clean,conflicts,ok,excluded_unclean,clean_conflict_pct,intention_lower_conflict_pct,intention_upper_conflict_pct
cargo,246,246,2,244,0,0.8130081300813008,0.8130081300813008,0.8130081300813008
maven,496,496,376,120,0,75.80645161290323,75.80645161290323,75.80645161290323
npm,578,576,76,500,2,13.194444444444445,13.14878892733564,13.494809688581315
pypi,249,194,175,19,55,90.20618556701031,70.28112449799197,92.36947791164658
all,1569,1512,629,883,57,41.6005291005291,40.08922880815806,43.72211599745061


==> anc/results/downstream_validation_confusion.csv <==
declared_checker,actual_conflict,actual_ok,clean_total
declared_reject,629,883,1512
declared_accept,22,455,477


==> anc/results/downstream_validation_operator_rates.csv <==
ecosystem,operator_class,attempted,tested,conflicts,ok_or_mediated,excluded_unclean,conflict_pct,conflict_wilson_low_pct,conflict_wilson_high_pct
cargo,caret,220,220,0,220,0,0.0,0.0,1.7162136081943655
cargo,pin,3,3,2,1,0,66.66666666666667,20.76549551264879,93.85096847238394
cargo,range,21,21,0,21,0,0.0,0.0,15.464382326420195
cargo,tilde,2,2,0,2,0,0.0,0.0,65.76280471103807
maven,pin,496,496,376,120,0,75.80645161290323,71.84845834149966,79.36776695867542
npm,caret,410,409,36,373,1,8.80195599022005,6.425514643829263,11.945114672596214
npm,other,3,3,0,3,0,0.0,0.0,56.15060804490177
npm,pin,144,144,31,113,0,21.52777777777778,15.600987587751062,28.934244714929648
npm,range,6,6,4,2,0,66.66666666666667,29.998832134152863,90.3230667440783
npm,tilde,7,6,1,5,1,16.666666666666668,3.005258587173032,56.350943656364606
npm,wildcard,8,8,4,4,0,50.0,21.521252682444185,78.47874731755581
pypi,pin,135,101,95,6,34,94.05940594059406,87.64074260122612,97.24922473998193
pypi,range,99,79,68,11,20,86.07594936708861,76.76246947656394,92.04354103023459
pypi,tilde,13,12,12,0,1,100.0,75.74992425007574,100.0
pypi,wildcard,2,2,0,2,0,0.0,0.0,65.76280471103807


==> anc/results/downstream_validation_rates.csv <==
ecosystem,attempted,tested,conflicts,ok_or_mediated,excluded_unclean,conflict_pct,conflict_wilson_low_pct,conflict_wilson_high_pct
cargo,246,246,2,244,0,0.8130081300813008,0.2232353583609169,2.915393276742285
maven,496,496,376,120,0,75.80645161290323,71.84845834149966,79.36776695867542
npm,578,576,76,500,2,13.194444444444445,10.672841940247151,16.203739526139533
pypi,249,194,175,19,55,90.20618556701031,85.21072174115558,93.64023781436764


==> anc/results/downstream_validation_sampling_frame.csv <==
sample_frame,ecosystem,operator_class,eligible_edges,sampled_edges
checker_accept_calibration,cargo,caret,2712,156
checker_accept_calibration,cargo,pin,70,4
checker_accept_calibration,cargo,range,34,1
checker_accept_calibration,cargo,tilde,11,1
checker_accept_calibration,maven,pin,2131,123
checker_accept_calibration,maven,property,252,14
checker_accept_calibration,npm,caret,1341,80
checker_accept_calibration,npm,pin,724,41
checker_accept_calibration,npm,range,58,4
checker_accept_calibration,npm,tilde,45,3
checker_accept_calibration,npm,wildcard,34,2
checker_accept_calibration,pypi,other,869,50
checker_accept_calibration,pypi,pin,27,1
checker_accept_calibration,pypi,range,864,49
checker_accept_calibration,pypi,tilde,7,1
checker_accept_calibration,pypi,wildcard,1,1
latest_reject,cargo,caret,248,220
latest_reject,cargo,pin,3,3
latest_reject,cargo,range,24,21
latest_reject,cargo,tilde,2,2
latest_reject,maven,pin,496,496
latest_reject,npm,caret,410,410
latest_reject,npm,other,3,3
latest_reject,npm,pin,144,144
latest_reject,npm,range,6,6
latest_reject,npm,tilde,7,7
latest_reject,npm,wildcard,8,8
latest_reject,pypi,pin,138,135
latest_reject,pypi,range,101,99
latest_reject,pypi,tilde,13,13
latest_reject,pypi,wildcard,2,2


==> anc/results/downstream_validation_summary.csv <==
ecosystem,status,n
cargo,install_plan_ok_or_multiversion,406
cargo,resolver_conflict,2
maven,consumer_artifact_unavailable,40
maven,install_plan_ok_or_mediation,202
maven,provider_artifact_unavailable,3
maven,resolver_conflict,387
maven,resolver_timeout,1
npm,install_plan_ok,627
npm,package_version_unavailable,4
npm,resolver_conflict,77
pypi,install_plan_ok,103
pypi,package_version_unavailable,48
pypi,registry_outage,1
pypi,resolver_conflict,185
pypi,resolver_timeout,14


==> anc/results/downstream_validation_tests.csv <==
test,chi2,dof,p_value,min_expected
resolver_conflict_by_ecosystem,787.2970433815265,3,2.4613828605387215e-170,80.70502645502646


==> anc/results/ecosystem_summary.csv <==
ecosystem,changed_transitions,breaking_transitions,breaking_wilson_low_pct,breaking_wilson_high_pct,exact_accept_n,exact_wilson_low_pct,exact_wilson_high_pct,backward_accept_n,backward_wilson_low_pct,backward_wilson_high_pct,full_accept_n,full_wilson_low_pct,full_wilson_high_pct
ROS 2 IDL,21,11,32.369217900266754,71.65628770323706,0,0.0,15.464382326420195,10,28.343712296762945,67.63078209973324,3,4.980921798213492,34.6364941492295
OpenTelemetry proto,42,26,46.813768219996376,75.00047910121407,0,0.0,8.380161250916197,25,44.49404552817742,72.95735232879093,6,6.715875684189933,27.84138235217878


==> anc/results/expanded_schema_changes.csv <==
corpus,kind,path,from_tag,to_tag,tag_gap,stable_gap,change_class,added,removed,type_changes,renames,old_fields,new_fields,severity,breaking,reader_obligation
grpc_proto,proto,src/core/tsi/alts/handshaker/proto/handshaker.proto,v1.72.2,v1.73.0,1,67,type_change,3,0,2,0,9,12,0.22916666666666666,True,False
grpc_proto,proto,src/core/tsi/alts/handshaker/proto/transport_security_common.proto,v1.72.2,v1.73.0,1,67,type_change,0,0,1,0,2,2,0.5,True,False
grpc_proto,proto,src/proto/grpc/gcp/handshaker.proto,v1.72.2,v1.73.0,1,67,type_change,1,0,1,0,10,11,0.11363636363636363,True,False
grpc_proto,proto,src/proto/grpc/gcp/handshaker.proto,v1.75.1,v1.76.0,1,5,additive,1,0,0,0,11,12,0.020833333333333332,False,True
grpc_proto,proto,src/proto/grpc/testing/control.proto,v1.72.2,v1.73.0,1,67,additive,2,0,0,0,23,25,0.02,False,True
grpc_proto,proto,src/proto/grpc/testing/echo_messages.proto,v1.71.2,v1.72.0,1,64,additive,1,0,0,0,20,21,0.011904761904761904,False,True
grpc_proto,proto,src/proto/grpc/testing/messages.proto,v1.53.2,v1.54.0,1,1,type_change,2,0,3,0,10,12,0.2916666666666667,True,False
grpc_proto,proto,src/proto/grpc/testing/messages.proto,v1.57.1,v1.58.0,1,14,removal,0,1,0,0,12,11,0.075,True,False
grpc_proto,proto,src/proto/grpc/testing/messages.proto,v1.58.3,v1.59.0,1,3,type_change,0,0,4,0,11,11,0.36363636363636365,True,False
grpc_proto,proto,src/proto/grpc/testing/xds/v3/client_side_weighted_round_robin.proto,v1.53.2,v1.54.0,1,1,additive,1,0,0,0,5,6,0.041666666666666664,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/cluster.proto,v1.60.2,v1.61.0,1,28,additive,2,0,0,0,15,17,0.029411764705882353,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/cluster.proto,v1.67.1,v1.68.0,1,25,additive,1,0,0,0,17,18,0.013888888888888888,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/csds.proto,v1.61.3,v1.62.0,1,32,type_change,0,0,1,0,9,9,0.1111111111111111,True,False
grpc_proto,proto,src/proto/grpc/testing/xds/v3/endpoint.proto,v1.67.1,v1.68.0,1,54,additive,1,0,0,0,5,6,0.041666666666666664,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/load_report.proto,v1.67.1,v1.68.0,1,54,additive,3,0,0,0,8,11,0.06818181818181818,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/orca_load_report.proto,v1.53.2,v1.54.0,1,1,additive,1,0,0,0,4,5,0.05,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/orca_load_report.proto,v1.55.4,v1.56.0,1,7,additive,1,0,0,0,5,6,0.041666666666666664,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/protocol.proto,v1.60.2,v1.61.0,1,28,additive,1,0,0,0,1,2,0.125,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/route.proto,v1.55.4,v1.56.0,1,8,additive,1,0,0,0,18,19,0.013157894736842105,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/route.proto,v1.65.5,v1.66.0,1,40,additive,1,0,0,0,19,20,0.0125,False,True
grpc_proto,proto,src/proto/grpc/testing/xds/v3/tls.proto,v1.65.5,v1.66.0,1,49,additive,1,0,0,0,12,13,0.019230769230769232,False,True
grpc_proto,proto,test/core/end2end/fuzzers/api_fuzzer.proto,v1.54.3,v1.55.0,1,4,type_change,0,0,1,0,23,23,0.043478260869565216,True,False
grpc_proto,proto,test/core/end2end/fuzzers/api_fuzzer.proto,v1.59.5,v1.60.0,1,20,additive,1,0,0,0,23,24,0.010416666666666666,False,True
grpc_proto,proto,test/core/end2end/fuzzers/api_fuzzer.proto,v1.73.1,v1.74.0,1,43,additive,1,0,0,0,24,25,0.01,False,True
grpc_proto,proto,test/core/event_engine/fuzzing_event_engine/fuzzing_event_engine.proto,v1.53.2,v1.54.0,1,1,rename,2,0,0,1,2,4,0.25,True,True
grpc_proto,proto,test/core/event_engine/fuzzing_event_engine/fuzzing_event_engine.proto,v1.55.4,v1.56.0,1,7,rename,0,0,0,1,4,4,0.125,True,True
grpc_proto,proto,test/core/event_engine/fuzzing_event_engine/fuzzing_event_engine.proto,v1.72.2,v1.73.0,1,58,type_change,2,0,1,3,4,6,0.5,True,False
grpc_proto,proto,test/core/event_engine/work_queue/work_queue_fuzzer.proto,v1.55.4,v1.56.0,1,8,type_change,0,0,2,0,4,4,0.5,True,False
grpc_proto,proto,test/core/resource_quota/memory_quota_fuzzer.proto,v1.55.4,v1.56.0,1,8,type_change,0,0,1,0,12,12,0.08333333333333333,True,False
grpc_proto,proto,test/core/transport/chttp2/flow_control_fuzzer.proto,v1.55.4,v1.56.0,1,8,type_change,0,0,1,0,13,13,0.07692307692307693,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_parser_fuzzer.proto,v1.56.4,v1.57.0,1,13,type_change,0,0,1,0,7,7,0.14285714285714285,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_parser_fuzzer.proto,v1.58.3,v1.59.0,1,5,rename,0,0,0,1,7,7,0.07142857142857142,True,True
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.56.4,v1.57.0,1,13,type_change,0,0,1,0,4,4,0.25,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.58.2,v1.58.3,1,4,additive,1,0,0,0,4,5,0.05,False,True
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.58.3,v1.59.0,1,1,mixed,0,1,1,0,5,4,0.38,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.59.4,v1.59.5,1,4,additive,1,0,0,0,4,5,0.05,False,True
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.59.5,v1.60.0,1,1,removal,0,1,0,0,5,4,0.18,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.60.1,v1.60.2,1,1,additive,1,0,0,0,4,5,0.05,False,True
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.60.2,v1.61.0,1,1,removal,0,1,0,0,5,4,0.18,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.61.2,v1.61.3,1,2,additive,1,0,0,0,4,5,0.05,False,True
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.61.3,v1.62.0,1,1,removal,0,1,0,0,5,4,0.18,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.62.2,v1.62.3,1,2,additive,1,0,0,0,4,5,0.05,False,True
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.62.3,v1.63.0,1,1,removal,0,1,0,0,5,4,0.18,True,False
grpc_proto,proto,test/core/transport/chttp2/hpack_sync_fuzzer.proto,v1.63.1,v1.63.2,1,1,additive,1,0,0,0,4,5,0.05,False,True
grpc_proto,proto,test/core/xds/xds_client_fuzzer.proto,v1.55.4,v1.69.0,50,8,type_change,2,0,1,0,7,9,0.16666666666666666,True,False
grpc_proto,proto,test/core/end2end/fuzzers/fuzzer_input.proto,v1.59.5,v1.60.0,1,25,additive,22,0,0,0,4,26,0.21153846153846154,False,True
grpc_proto,proto,test/core/end2end/fuzzers/fuzzer_input.proto,v1.61.3,v1.62.0,1,6,type_change,6,0,4,0,26,32,0.171875,True,False
grpc_proto,proto,test/core/end2end/fuzzers/fuzzer_input.proto,v1.66.2,v1.67.0,1,19,type_change,0,0,2,0,32,32,0.0625,True,False
grpc_proto,proto,test/core/end2end/fuzzers/fuzzer_input.proto,v1.68.2,v1.69.0,1,4,type_change,0,0,3,1,32,32,0.109375,True,False
grpc_proto,proto,test/core/util/fuzz_config_vars.proto,v1.58.3,v1.59.0,1,19,type_change,0,0,1,0,6,6,0.16666666666666666,True,False
grpc_proto,proto,test/core/end2end/end2end_test_fuzzer.proto,v1.70.2,v1.71.0,1,61,removal,0,1,0,0,3,2,0.3,True,False
grpc_proto,proto,test/core/transport/chaotic_good/frame_fuzzer.proto,v1.68.2,v1.69.0,1,57,mixed,0,1,1,1,3,2,0.7999999999999999,True,False
grpc_proto,proto,test/core/test_util/fuzz_config_vars.proto,v1.65.5,v1.66.0,1,49,removal,0,1,0,0,6,5,0.15,True,False
grpc_proto,proto,test/core/test_util/fuzz_config_vars.proto,v1.70.2,v1.71.0,1,11,type_change,0,0,1,0,5,5,0.2,True,False
grpc_proto,proto,test/core/test_util/fuzz_config_vars.proto,v1.72.2,v1.73.0,1,5,additive,1,0,0,0,5,6,0.041666666666666664,False,True
grpc_proto,proto,test/core/test_util/fuzz_config_vars.proto,v1.75.1,v1.76.0,1,5,additive,2,0,0,0,6,8,0.0625,False,True
grpc_proto,proto,test/core/test_util/fuzz_config_vars.proto,v1.76.0,v1.78.0,1,1,additive,1,0,0,0,8,9,0.027777777777777776,False,True
grpc_proto,proto,test/core/call/yodel/fuzzer.proto,v1.70.2,v1.71.0,1,61,removal,0,1,0,0,4,3,0.225,True,False
grpc_proto,proto,src/core/ext/transport/chaotic_good/chaotic_good_frame.proto,v1.69.0,v1.70.0,1,58,rename,2,0,0,1,4,6,0.16666666666666666,True,True
grpc_proto,proto,test/core/transport/chaotic_good_legacy/frame_fuzzer.proto,v1.70.2,v1.72.0,4,61,mixed,0,1,1,1,3,2,0.7999999999999999,True,False
grpc_proto,proto,third_party/upb/upb/message/test.proto,v1.72.2,v1.73.0,1,67,type_change,1,0,3,0,66,67,0.048507462686567165,True,False
grpc_proto,proto,third_party/upb/upb/message/utf8_test.proto,v1.80.0,v1.81.0,1,77,removal,0,1,0,0,2,1,0.45,True,False
grpc_proto,proto,src/proto/grpc/channelz/v2/promise.proto,v1.78.1,v1.80.0,1,76,additive,1,0,0,0,8,9,0.027777777777777776,False,True
apache_thrift_idl,thrift,lib/rb/spec/ThriftSpec.thrift,0.2.0,0.3.0,1,1,type_change,0,0,9,1,11,11,0.8636363636363636,True,False
apache_thrift_idl,thrift,lib/rb/spec/ThriftSpec.thrift,0.8.0,0.9.0,1,6,type_change,0,0,2,0,11,11,0.18181818181818182,True,False
apache_thrift_idl,thrift,lib/rb/spec/ThriftSpec.thrift,v0.22.0,v0.23.0,1,19,type_change,1,0,1,0,11,12,0.10416666666666667,True,False
apache_thrift_idl,thrift,test/AnnotationTest.thrift,0.8.0,0.9.0,1,7,type_change,0,0,1,1,4,4,0.375,True,False
apache_thrift_idl,thrift,test/AnnotationTest.thrift,0.10.0,0.11.0,1,4,rename,0,0,0,1,4,4,0.125,True,True
apache_thrift_idl,thrift,test/ConstantsDemo.thrift,v0.17.0,v0.18.0,1,21,additive,3,0,0,0,2,5,0.15,False,True
apache_thrift_idl,thrift,test/DebugProtoTest.thrift,0.2.0,0.3.0,1,1,type_change,0,0,4,0,49,49,0.08163265306122448,True,False
apache_thrift_idl,thrift,test/DebugProtoTest.thrift,0.3.0,0.4.0,1,1,type_change,0,0,2,0,49,49,0.04081632653061224,True,False
apache_thrift_idl,thrift,test/DebugProtoTest.thrift,0.9.2,0.9.3,1,8,type_change,0,0,1,0,49,49,0.02040816326530612,True,False
apache_thrift_idl,thrift,test/DebugProtoTest.thrift,0.9.3,0.10.0,1,1,mixed,0,2,11,7,49,47,0.3326530612244898,True,False
apache_thrift_idl,thrift,test/DebugProtoTest.thrift,v0.12.0,v0.13.0,1,2,additive,3,0,0,0,47,50,0.015,False,True
apache_thrift_idl,thrift,test/DocTest.thrift,0.9.3,0.10.0,1,11,type_change,0,0,2,1,6,6,0.4166666666666667,True,False
apache_thrift_idl,thrift,test/OptionalRequiredTest.thrift,0.9.3,0.10.0,1,11,rename,0,0,0,1,6,6,0.08333333333333333,True,True
apache_thrift_idl,thrift,test/SmallTest.thrift,v0.16.0,v0.17.0,1,20,rename,0,0,0,1,5,5,0.1,True,True
apache_thrift_idl,thrift,test/ThriftTest.thrift,0.5.0,0.6.0,1,3,type_change,0,0,1,0,12,12,0.08333333333333333,True,False
apache_thrift_idl,thrift,test/ThriftTest.thrift,0.6.1,0.7.0,1,1,type_change,8,0,2,0,12,20,0.2,True,False
apache_thrift_idl,thrift,test/ThriftTest.thrift,0.7.0,0.8.0,1,1,type_change,0,0,2,1,20,20,0.125,True,False
apache_thrift_idl,thrift,test/ThriftTest.thrift,0.8.0,0.9.0,1,1,type_change,0,0,2,0,20,20,0.1,True,False
apache_thrift_idl,thrift,test/ThriftTest.thrift,v0.12.0,v0.13.0,1,6,type_change,0,0,1,0,20,20,0.05,True,False
apache_thrift_idl,thrift,test/ThriftTest.thrift,v0.15.0,v0.16.0,1,4,type_change,0,0,1,1,20,20,0.075,True,False
apache_thrift_idl,thrift,tutorial/tutorial.thrift,0.9.2,0.9.3,1,10,rename,0,0,0,1,4,4,0.125,True,True
apache_thrift_idl,thrift,lib/delphi/test/codegen/ReservedKeywords.thrift,0.10.0,0.11.0,1,12,type_change,4,0,2,0,2,6,0.5,True,False
apache_thrift_idl,thrift,lib/delphi/test/skip/idl/skiptest_version_1.thrift,v0.13.0,v0.14.0,1,15,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_thrift_idl,thrift,lib/delphi/test/skip/idl/skiptest_version_2.thrift,v0.13.0,v0.14.0,1,15,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_thrift_idl,thrift,lib/go/test/GoTagTest.thrift,0.9.2,0.9.3,1,10,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_thrift_idl,thrift,lib/go/test/GoTagTest.thrift,v0.12.0,v0.13.0,1,3,additive,1,0,0,0,3,4,0.0625,False,True
apache_thrift_idl,thrift,lib/go/test/OptionalFieldsTest.thrift,0.9.2,0.9.3,1,10,type_change,0,0,2,0,13,13,0.15384615384615385,True,False
apache_thrift_idl,thrift,test/EnumTest.thrift,0.9.3,0.10.0,1,11,type_change,4,0,3,0,3,7,0.5714285714285714,True,False
apache_thrift_idl,thrift,test/NameConflictTest.thrift,v0.17.0,v0.18.0,1,21,type_change,6,0,4,2,6,12,0.5416666666666666,True,False
apache_thrift_idl,thrift,test/JsDeepConstructorTest.thrift,0.9.3,0.10.0,1,11,additive,2,0,0,0,6,8,0.0625,False,True
apache_thrift_idl,thrift,test/JavaTypes.thrift,0.11.0,v0.12.0,1,13,type_change,0,0,1,0,7,7,0.14285714285714285,True,False
apache_thrift_idl,thrift,lib/rs/test/thrifts/Base_One.thrift,v0.19.0,v0.20.0,1,24,additive,1,0,0,0,3,4,0.0625,False,True
apache_thrift_idl,thrift,lib/rs/test/thrifts/Base_Two.thrift,0.11.0,v0.12.0,1,13,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_thrift_idl,thrift,lib/go/test/UnionBinaryTest.thrift,v0.21.0,v0.22.0,1,26,additive,1,0,0,0,3,4,0.0625,False,True
apache_thrift_idl,thrift,lib/go/test/ConflictNamespaceTestSuperThing.thrift,v0.14.2,v0.15.0,1,18,additive,2,0,0,0,4,6,0.08333333333333333,False,True
apache_thrift_idl,thrift,lib/go/test/EqualsTest.thrift,v0.17.0,v0.18.0,1,21,type_change,4,0,4,0,24,28,0.17857142857142858,True,False
apache_thrift_idl,thrift,lib/netstd/Tests/Thrift.PublicInterfaces.Compile.Tests/optional_required_default.thrift,v0.17.0,v0.18.0,1,21,type_change,7,0,7,0,70,77,0.11363636363636363,True,False
apache_thrift_idl,thrift,lib/java/src/test/resources/JavaAnnotationTest.thrift,v0.22.0,v0.23.0,1,27,additive,1,0,0,0,11,12,0.020833333333333332,False,True
apache_thrift_idl,thrift,lib/netstd/Tests/Thrift.Compile.Tests/Thrift5320.exception.thrift,v0.21.0,v0.22.0,1,26,mixed,0,1,1,0,2,1,0.95,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AddPartitionsToTxnRequest.json,3.4.1,3.5.0,1,44,mixed,10,6,0,0,7,11,0.7181818181818183,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AddPartitionsToTxnResponse.json,3.4.1,3.5.0,1,44,mixed,5,5,0,0,7,7,0.8214285714285714,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterConfigsResponse.json,2.3.1,2.4.0,1,15,mixed,5,5,0,0,7,7,0.8214285714285714,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ApiVersionsRequest.json,2.3.1,2.4.0,1,15,additive,2,0,0,0,1,3,0.16666666666666666,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ApiVersionsResponse.json,2.3.1,2.4.0,1,15,mixed,1,1,0,0,7,7,0.16428571428571428,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ApiVersionsResponse.json,2.6.3,2.7.0,1,7,additive,9,0,0,0,7,16,0.140625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ApiVersionsResponse.json,2.7.2,2.8.0,1,2,type_change,0,0,1,0,16,16,0.0625,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ApiVersionsResponse.json,3.3.2,3.4.0,1,15,additive,1,0,0,0,16,17,0.014705882352941176,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ControlledShutdownRequest.json,3.9.2,4.0.0,1,58,removal,0,2,0,0,3,1,0.6,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ControlledShutdownResponse.json,3.9.2,4.0.0,1,58,removal,0,4,0,0,5,1,0.72,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/CreateAclsRequest.json,2.4.1,2.5.0,1,17,type_change,0,0,1,0,9,9,0.1111111111111111,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/CreateAclsResponse.json,2.4.1,2.5.0,1,17,type_change,0,0,1,0,5,5,0.2,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/CreateDelegationTokenRequest.json,3.2.3,3.3.0,1,39,additive,2,0,0,0,5,7,0.07142857142857142,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/CreateDelegationTokenResponse.json,3.2.3,3.3.0,1,39,additive,2,0,0,0,10,12,0.041666666666666664,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/CreateTopicsRequest.json,3.8.1,3.9.0,1,55,type_change,0,0,1,0,13,13,0.07692307692307693,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/CreateTopicsResponse.json,2.3.1,2.4.0,1,15,additive,9,0,0,0,6,15,0.15,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/CreateTopicsResponse.json,2.7.2,2.8.0,1,10,additive,1,0,0,0,15,16,0.015625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DeleteTopicsRequest.json,2.7.2,2.8.0,1,26,additive,3,0,0,0,3,6,0.125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DeleteTopicsResponse.json,2.2.2,2.3.0,1,13,mixed,1,1,0,0,5,5,0.22999999999999998,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DeleteTopicsResponse.json,2.6.3,2.7.0,1,9,additive,1,0,0,0,5,6,0.041666666666666664,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DeleteTopicsResponse.json,2.7.2,2.8.0,1,2,additive,1,0,0,0,6,7,0.03571428571428571,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeAclsRequest.json,2.4.1,2.5.0,1,17,mixed,2,2,0,0,8,8,0.2875,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeAclsResponse.json,2.4.1,2.5.0,1,17,mixed,2,2,0,0,13,13,0.1769230769230769,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeConfigsRequest.json,2.5.1,2.6.0,1,19,mixed,2,1,0,0,6,7,0.19999999999999998,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeConfigsResponse.json,2.5.1,2.6.0,1,19,additive,2,0,0,0,18,20,0.025,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeConfigsResponse.json,3.9.2,4.0.0,1,38,removal,0,1,0,0,20,19,0.045,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeDelegationTokenResponse.json,3.2.3,3.3.0,1,39,additive,2,0,0,0,14,16,0.03125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeGroupsRequest.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeGroupsResponse.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,14,15,0.016666666666666666,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeGroupsResponse.json,2.3.1,2.4.0,1,1,additive,1,0,0,0,15,16,0.015625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeGroupsResponse.json,3.9.2,4.0.0,1,42,additive,1,0,0,0,16,17,0.014705882352941176,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeLogDirsRequest.json,2.8.2,3.0.0,1,29,mixed,1,1,0,0,4,4,0.2875,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeLogDirsResponse.json,3.1.2,3.2.0,1,35,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeLogDirsResponse.json,3.2.3,3.3.0,1,3,additive,2,0,0,0,13,15,0.03333333333333333,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeLogDirsResponse.json,4.2.1,4.3.0,1,26,additive,1,0,0,0,15,16,0.015625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/EndTxnResponse.json,3.9.2,4.0.0,1,58,additive,2,0,0,0,3,5,0.1,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchRequest.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,19,20,0.0125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchRequest.json,2.6.3,2.7.0,1,9,mixed,14,12,1,0,20,22,0.6954545454545454,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchRequest.json,3.0.2,3.1.0,1,8,additive,2,0,0,0,22,24,0.020833333333333332,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchRequest.json,3.4.1,3.5.0,1,11,additive,3,0,0,0,24,27,0.027777777777777776,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchRequest.json,3.8.1,3.9.0,1,10,additive,1,0,0,0,27,28,0.008928571428571428,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchRequest.json,4.0.2,4.1.0,1,5,additive,1,0,0,0,28,29,0.008620689655172414,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchResponse.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,16,17,0.014705882352941176,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchResponse.json,2.6.3,2.7.0,1,9,mixed,19,13,0,0,17,23,0.7152173913043479,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchResponse.json,2.7.2,2.8.0,1,2,additive,3,0,0,0,23,26,0.028846153846153848,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchResponse.json,2.8.2,3.0.0,1,2,mixed,20,20,0,0,26,26,0.8846153846153846,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchResponse.json,3.0.2,3.1.0,1,2,additive,1,0,0,0,26,27,0.009259259259259259,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchResponse.json,3.6.2,3.7.0,1,17,additive,5,0,0,0,27,32,0.0390625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FindCoordinatorRequest.json,2.8.2,3.0.0,1,29,additive,1,0,0,0,3,4,0.0625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FindCoordinatorResponse.json,2.8.2,3.0.0,1,29,additive,7,0,0,0,7,14,0.125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/HeartbeatRequest.json,2.2.2,2.3.0,1,13,mixed,2,1,0,0,4,5,0.27999999999999997,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/InitProducerIdRequest.json,2.4.1,2.5.0,1,17,additive,2,0,0,0,3,5,0.1,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/InitProducerIdRequest.json,4.0.2,4.1.0,1,43,additive,2,0,0,0,5,7,0.07142857142857142,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/InitProducerIdResponse.json,4.0.2,4.1.0,1,61,additive,2,0,0,0,5,7,0.07142857142857142,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/JoinGroupRequest.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,9,10,0.025,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/JoinGroupRequest.json,3.1.2,3.2.0,1,21,additive,1,0,0,0,10,11,0.022727272727272728,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/JoinGroupResponse.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,10,11,0.022727272727272728,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/JoinGroupResponse.json,2.4.1,2.5.0,1,3,additive,1,0,0,0,11,12,0.020833333333333332,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/JoinGroupResponse.json,3.1.2,3.2.0,1,17,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderAndIsrRequest.json,2.3.1,2.4.0,1,15,mixed,2,19,2,0,29,12,0.6758620689655173,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderAndIsrRequest.json,2.7.2,2.8.0,1,10,additive,2,0,0,0,12,14,0.03571428571428571,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderAndIsrRequest.json,3.3.2,3.4.0,1,15,additive,1,0,0,0,14,15,0.016666666666666666,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderAndIsrRequest.json,3.9.2,4.0.0,1,15,removal,0,14,0,0,15,1,0.84,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderAndIsrResponse.json,2.3.1,2.4.0,1,15,mixed,4,4,0,0,6,6,0.7666666666666666,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderAndIsrResponse.json,2.7.2,2.8.0,1,10,mixed,3,3,0,0,6,6,0.5750000000000001,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderAndIsrResponse.json,3.9.2,4.0.0,1,31,removal,0,5,0,0,6,1,0.75,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaveGroupRequest.json,2.3.1,2.4.0,1,15,additive,3,0,0,0,3,6,0.125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaveGroupRequest.json,3.1.2,3.2.0,1,19,additive,1,0,0,0,6,7,0.03571428571428571,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaveGroupResponse.json,2.3.1,2.4.0,1,15,additive,4,0,0,0,3,7,0.14285714285714285,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListGroupsRequest.json,2.5.1,2.6.0,1,19,additive,1,0,0,0,1,2,0.125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListGroupsRequest.json,3.7.2,3.8.0,1,33,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListGroupsResponse.json,2.5.1,2.6.0,1,19,additive,1,0,0,0,6,7,0.03571428571428571,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListGroupsResponse.json,3.7.2,3.8.0,1,33,additive,1,0,0,0,7,8,0.03125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/MetadataRequest.json,2.2.2,2.3.0,1,13,additive,2,0,0,0,4,6,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/MetadataRequest.json,2.7.2,2.8.0,1,12,additive,1,0,0,0,6,7,0.03571428571428571,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/MetadataResponse.json,2.2.2,2.3.0,1,13,additive,2,0,0,0,21,23,0.021739130434782608,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/MetadataResponse.json,2.7.2,2.8.0,1,12,additive,1,0,0,0,23,24,0.010416666666666666,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/MetadataResponse.json,3.9.2,4.0.0,1,31,additive,1,0,0,0,24,25,0.01,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetCommitRequest.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,13,14,0.017857142857142856,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetCommitRequest.json,3.5.2,3.6.0,1,33,mixed,1,1,0,0,14,14,0.08214285714285714,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetCommitRequest.json,3.9.2,4.0.0,1,10,removal,0,1,0,0,14,13,0.0642857142857143,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetCommitRequest.json,4.0.2,4.1.0,1,2,additive,1,0,0,0,13,14,0.017857142857142856,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetCommitResponse.json,4.0.2,4.1.0,1,61,additive,1,0,0,0,7,8,0.03125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetFetchRequest.json,2.4.1,2.5.0,1,17,additive,1,0,0,0,5,6,0.041666666666666664,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetFetchRequest.json,2.8.2,3.0.0,1,11,additive,5,0,0,0,6,11,0.11363636363636363,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetFetchRequest.json,3.6.2,3.7.0,1,20,mixed,3,1,0,0,11,13,0.12692307692307692,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetFetchRequest.json,4.0.2,4.1.0,1,10,additive,1,0,0,0,13,14,0.017857142857142856,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetFetchResponse.json,2.8.2,3.0.0,1,29,additive,11,0,0,0,11,22,0.125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetFetchResponse.json,3.6.2,3.7.0,1,20,mixed,1,1,0,0,22,22,0.05227272727272727,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetFetchResponse.json,4.0.2,4.1.0,1,10,additive,1,0,0,0,22,23,0.010869565217391304,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetForLeaderEpochRequest.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,7,8,0.03125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetForLeaderEpochRequest.json,2.7.2,2.8.0,1,12,mixed,2,2,0,0,8,8,0.2875,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/OffsetForLeaderEpochResponse.json,2.7.2,2.8.0,1,26,mixed,2,2,1,0,9,9,0.36666666666666664,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ProduceRequest.json,2.7.2,2.8.0,1,26,mixed,5,5,0,0,9,9,0.6388888888888888,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ProduceRequest.json,4.0.2,4.1.0,1,34,additive,1,0,0,0,9,10,0.025,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ProduceResponse.json,2.3.1,2.4.0,1,15,additive,4,0,0,0,10,14,0.07142857142857142,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ProduceResponse.json,2.7.2,2.8.0,1,10,mixed,10,10,0,0,14,14,0.8214285714285714,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ProduceResponse.json,3.6.2,3.7.0,1,23,additive,8,0,0,0,14,22,0.09090909090909091,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ProduceResponse.json,4.0.2,4.1.0,1,10,additive,1,0,0,0,22,23,0.010869565217391304,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/StopReplicaRequest.json,2.3.1,2.4.0,1,15,mixed,3,3,1,0,11,11,0.40454545454545454,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/StopReplicaRequest.json,2.5.1,2.6.0,1,3,type_change,6,0,1,0,11,17,0.14705882352941177,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/StopReplicaRequest.json,3.3.2,3.4.0,1,22,additive,1,0,0,0,17,18,0.013888888888888888,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/StopReplicaRequest.json,3.9.2,4.0.0,1,15,removal,0,17,0,0,18,1,0.8500000000000001,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/StopReplicaResponse.json,2.3.1,2.4.0,1,15,mixed,4,4,0,0,6,6,0.7666666666666666,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/StopReplicaResponse.json,3.9.2,4.0.0,1,42,removal,0,5,0,0,6,1,0.75,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/SyncGroupRequest.json,2.2.2,2.3.0,1,13,additive,1,0,0,0,7,8,0.03125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/SyncGroupRequest.json,2.4.1,2.5.0,1,3,additive,2,0,0,0,8,10,0.05,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/SyncGroupResponse.json,2.4.1,2.5.0,1,17,additive,2,0,0,0,4,6,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/TxnOffsetCommitRequest.json,2.4.1,2.5.0,1,17,additive,3,0,0,0,12,15,0.05,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/UpdateMetadataRequest.json,2.3.1,2.4.0,1,15,mixed,11,28,1,0,35,18,0.8271428571428571,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/UpdateMetadataRequest.json,2.7.2,2.8.0,1,10,additive,1,0,0,0,18,19,0.013157894736842105,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/UpdateMetadataRequest.json,3.3.2,3.4.0,1,15,additive,1,0,0,0,19,20,0.0125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/UpdateMetadataRequest.json,3.6.0,3.6.1,1,5,additive,1,0,0,0,20,21,0.011904761904761904,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/UpdateMetadataRequest.json,3.9.2,4.0.0,1,9,removal,0,20,0,0,21,1,0.8571428571428571,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/UpdateMetadataResponse.json,3.9.2,4.0.0,1,58,removal,0,1,0,0,2,1,0.45,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/WriteTxnMarkersRequest.json,4.1.2,4.2.0,1,64,additive,1,0,0,0,9,10,0.025,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/IncrementalAlterConfigsResponse.json,2.3.1,2.4.0,1,15,mixed,5,5,0,0,7,7,0.8214285714285714,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterPartitionReassignmentsRequest.json,4.0.2,4.1.0,1,61,additive,1,0,0,0,7,8,0.03125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterPartitionReassignmentsResponse.json,4.0.2,4.1.0,1,61,additive,1,0,0,0,10,11,0.022727272727272728,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ElectLeadersRequest.json,2.8.2,3.0.0,1,29,mixed,1,1,0,0,6,6,0.19166666666666665,True,False
apache_kafka_protocol,kafka_json,clients/src/test/resources/common/message/SimpleExampleMessage.json,2.4.1,2.5.0,1,17,additive,9,0,0,0,3,12,0.1875,False,True
apache_kafka_protocol,kafka_json,clients/src/test/resources/common/message/SimpleExampleMessage.json,2.5.1,2.6.0,1,1,additive,6,0,0,0,12,18,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,clients/src/test/resources/common/message/SimpleExampleMessage.json,2.6.3,2.7.0,1,3,type_change,2,0,1,0,18,20,0.075,True,False
apache_kafka_protocol,kafka_json,clients/src/test/resources/common/message/SimpleExampleMessage.json,2.7.2,2.8.0,1,2,additive,1,0,0,0,20,21,0.011904761904761904,False,True
apache_kafka_protocol,kafka_json,clients/src/test/resources/common/message/SimpleExampleMessage.json,3.2.3,3.3.0,1,12,additive,1,0,0,0,21,22,0.011363636363636364,False,True
apache_kafka_protocol,kafka_json,clients/src/test/resources/common/message/SimpleExampleMessage.json,3.4.0,3.4.1,1,3,additive,1,0,0,0,22,23,0.010869565217391304,False,True
apache_kafka_protocol,kafka_json,streams/src/main/resources/common/message/SubscriptionInfoData.json,2.6.0,2.6.1,1,20,additive,1,0,0,0,8,9,0.027777777777777776,False,True
apache_kafka_protocol,kafka_json,streams/src/main/resources/common/message/SubscriptionInfoData.json,2.7.2,2.8.0,1,5,additive,1,0,0,0,9,10,0.025,False,True
apache_kafka_protocol,kafka_json,streams/src/main/resources/common/message/SubscriptionInfoData.json,3.1.2,3.2.0,1,8,additive,1,0,0,0,10,11,0.022727272727272728,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/BeginQuorumEpochRequest.json,3.8.1,3.9.0,1,55,additive,6,0,0,0,8,14,0.10714285714285714,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/BeginQuorumEpochResponse.json,3.8.1,3.9.0,1,55,additive,4,0,0,0,9,13,0.07692307692307693,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ConsumerProtocolSubscription.json,3.3.2,3.4.0,1,42,additive,2,0,0,0,6,8,0.0625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeQuorumResponse.json,3.8.1,3.9.0,1,55,additive,8,0,0,0,12,20,0.1,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/EndQuorumEpochRequest.json,2.7.2,2.8.0,1,26,removal,0,1,0,0,10,9,0.09,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/EndQuorumEpochRequest.json,3.8.1,3.9.0,1,28,additive,7,0,0,0,9,16,0.109375,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/EndQuorumEpochResponse.json,3.8.1,3.9.0,1,55,additive,4,0,0,0,9,13,0.07692307692307693,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderChangeMessage.json,2.7.2,2.8.0,1,26,additive,1,0,0,0,3,4,0.0625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/LeaderChangeMessage.json,2.8.2,3.0.0,1,2,additive,1,0,0,0,4,5,0.05,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/UpdateFeaturesRequest.json,3.2.3,3.3.0,1,39,additive,2,0,0,0,6,8,0.0625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/VoteRequest.json,3.8.1,3.9.0,1,55,additive,3,0,0,0,10,13,0.057692307692307696,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/VoteRequest.json,3.9.2,4.0.0,1,2,mixed,4,3,0,0,13,14,0.2642857142857143,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/VoteResponse.json,3.8.1,3.9.0,1,55,additive,4,0,0,0,10,14,0.07142857142857142,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/BrokerHeartbeatRequest.json,3.6.2,3.7.0,1,50,additive,1,0,0,0,6,7,0.03571428571428571,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/BrokerHeartbeatRequest.json,4.2.1,4.3.0,1,15,additive,1,0,0,0,7,8,0.03125,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/BrokerRegistrationRequest.json,3.3.2,3.4.0,1,42,additive,1,0,0,0,14,15,0.016666666666666666,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/BrokerRegistrationRequest.json,3.6.2,3.7.0,1,7,additive,2,0,0,0,15,17,0.029411764705882353,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeClusterRequest.json,3.6.2,3.7.0,1,50,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeClusterRequest.json,3.9.2,4.0.0,1,7,additive,1,0,0,0,3,4,0.0625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeClusterResponse.json,3.6.2,3.7.0,1,50,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeClusterResponse.json,3.9.2,4.0.0,1,7,additive,1,0,0,0,13,14,0.017857142857142856,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchSnapshotRequest.json,3.8.1,3.9.0,1,55,additive,1,0,0,0,13,14,0.017857142857142856,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/FetchSnapshotResponse.json,3.8.1,3.9.0,1,55,additive,4,0,0,0,17,21,0.047619047619047616,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListOffsetsRequest.json,3.9.2,4.0.0,1,58,mixed,1,1,0,0,10,10,0.11499999999999999,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListOffsetsResponse.json,3.9.2,4.0.0,1,58,removal,0,1,0,0,11,10,0.08181818181818182,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListTransactionsRequest.json,3.7.2,3.8.0,1,53,additive,1,0,0,0,3,4,0.0625,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ListTransactionsRequest.json,4.0.2,4.1.0,1,7,additive,1,0,0,0,4,5,0.05,False,True
apache_kafka_protocol,kafka_json,raft/src/main/resources/common/message/QuorumStateData.json,3.7.2,3.8.0,1,53,additive,2,0,0,0,7,9,0.05555555555555555,False,True
apache_kafka_protocol,kafka_json,storage/src/main/resources/message/RemoteLogSegmentMetadataRecord.json,3.5.2,3.6.0,1,47,additive,1,0,0,0,17,18,0.013888888888888888,False,True
apache_kafka_protocol,kafka_json,storage/src/main/resources/message/RemoteLogSegmentMetadataRecord.json,3.9.2,4.0.0,1,10,additive,1,0,0,0,18,19,0.013157894736842105,False,True
apache_kafka_protocol,kafka_json,storage/src/main/resources/message/RemoteLogSegmentMetadataSnapshotRecord.json,3.5.2,3.6.0,1,47,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_kafka_protocol,kafka_json,storage/src/main/resources/message/RemoteLogSegmentMetadataSnapshotRecord.json,3.9.2,4.0.0,1,10,additive,1,0,0,0,13,14,0.017857142857142856,False,True
apache_kafka_protocol,kafka_json,storage/src/main/resources/message/RemoteLogSegmentMetadataUpdateRecord.json,3.5.2,3.6.0,1,47,additive,1,0,0,0,10,11,0.022727272727272728,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterPartitionRequest.json,3.2.3,3.3.0,1,39,mixed,2,1,0,0,11,12,0.11666666666666665,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterPartitionRequest.json,3.4.1,3.5.0,1,4,additive,3,0,0,0,12,15,0.05,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterPartitionRequest.json,3.9.2,4.0.0,1,13,removal,0,1,0,0,15,14,0.060000000000000005,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterPartitionResponse.json,3.2.3,3.3.0,1,39,mixed,2,1,0,0,13,14,0.09999999999999999,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AlterPartitionResponse.json,3.9.2,4.0.0,1,18,removal,0,1,0,0,14,13,0.0642857142857143,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ConsumerGroupHeartbeatRequest.json,3.6.2,3.7.0,1,50,removal,0,8,0,0,20,12,0.36,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ConsumerGroupHeartbeatRequest.json,3.9.2,4.0.0,1,7,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ConsumerGroupHeartbeatResponse.json,3.6.2,3.7.0,1,50,mixed,1,6,0,0,14,9,0.4035714285714286,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupCurrentMemberAssignmentKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,3,3,0.3333333333333333,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupCurrentMemberAssignmentValue.json,3.5.2,3.6.0,1,47,mixed,5,3,0,0,8,10,0.395,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupCurrentMemberAssignmentValue.json,3.7.2,3.8.0,1,5,mixed,1,5,0,0,10,6,0.475,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupCurrentMemberAssignmentValue.json,4.0.2,4.1.0,1,7,type_change,0,0,1,0,6,6,0.16666666666666666,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupMemberMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,3,3,0.3333333333333333,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupMemberMetadataValue.json,3.5.2,3.6.0,1,47,mixed,2,1,0,0,15,16,0.0875,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupMemberMetadataValue.json,3.7.2,3.8.0,1,5,mixed,5,7,0,0,16,14,0.471875,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupMemberMetadataValue.json,4.0.2,4.1.0,1,7,type_change,0,0,1,0,14,14,0.07142857142857142,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupMetadataValue.json,4.0.2,4.1.0,1,61,type_change,1,0,1,0,2,3,0.4166666666666667,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupPartitionMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupPartitionMetadataValue.json,3.5.2,3.6.0,1,47,additive,4,0,0,0,5,9,0.1111111111111111,False,True
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupPartitionMetadataValue.json,3.7.2,3.8.0,1,5,removal,0,1,0,0,9,8,0.1,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupPartitionMetadataValue.json,4.0.2,4.1.0,1,7,type_change,0,0,1,0,8,8,0.125,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupTargetAssignmentMemberKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,3,3,0.3333333333333333,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupTargetAssignmentMemberValue.json,3.7.2,3.8.0,1,53,removal,0,3,0,0,7,4,0.38571428571428573,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupTargetAssignmentMemberValue.json,4.0.2,4.1.0,1,7,type_change,0,0,1,0,4,4,0.25,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupTargetAssignmentMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupTargetAssignmentMetadataValue.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupTargetAssignmentMetadataValue.json,4.2.1,4.3.0,1,4,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/GroupMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/GroupMetadataValue.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,7,7,0.14285714285714285,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/OffsetCommitKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,4,4,0.25,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/OffsetCommitValue.json,4.0.2,4.1.0,1,61,type_change,1,0,1,0,6,7,0.17857142857142858,True,False
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ConsumerGroupDescribeResponse.json,3.9.2,4.0.0,1,58,additive,1,0,0,0,22,23,0.010869565217391304,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/AddRaftVoterRequest.json,4.1.2,4.2.0,1,64,additive,1,0,0,0,9,10,0.025,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ReadShareGroupStateSummaryResponse.json,4.0.2,4.1.0,1,61,additive,1,0,0,0,9,10,0.025,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ReadShareGroupStateSummaryResponse.json,4.1.2,4.2.0,1,2,additive,1,0,0,0,10,11,0.022727272727272728,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ShareAcknowledgeRequest.json,4.1.2,4.2.0,1,64,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ShareAcknowledgeResponse.json,4.1.2,4.2.0,1,64,additive,1,0,0,0,18,19,0.013157894736842105,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ShareFetchRequest.json,4.0.2,4.1.0,1,61,additive,2,0,0,0,19,21,0.023809523809523808,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ShareFetchRequest.json,4.1.2,4.2.0,1,2,additive,2,0,0,0,21,23,0.021739130434782608,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/ShareFetchResponse.json,4.0.2,4.1.0,1,61,additive,1,0,0,0,25,26,0.009615384615384616,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/WriteShareGroupStateRequest.json,4.1.2,4.2.0,1,64,additive,1,0,0,0,14,15,0.016666666666666666,False,True
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupMemberMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,3,3,0.3333333333333333,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupMemberMetadataValue.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,5,5,0.2,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupMetadataValue.json,4.0.2,4.1.0,1,61,type_change,1,0,1,0,2,3,0.4166666666666667,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupPartitionMetadataValue.json,3.9.2,4.0.0,1,58,mixed,7,2,0,0,3,8,0.44375,True,False
apache_kafka_protocol,kafka_json,transaction-coordinator/src/main/resources/common/message/TransactionLogKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,transaction-coordinator/src/main/resources/common/message/TransactionLogValue.json,3.9.2,4.0.0,1,58,additive,3,0,0,0,10,13,0.057692307692307696,False,True
apache_kafka_protocol,kafka_json,transaction-coordinator/src/main/resources/common/message/TransactionLogValue.json,4.0.2,4.1.0,1,2,type_change,1,0,1,0,13,14,0.08928571428571429,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupRegularExpressionKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,3,3,0.3333333333333333,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ConsumerGroupRegularExpressionValue.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,4,4,0.25,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupCurrentMemberAssignmentKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,3,3,0.3333333333333333,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupCurrentMemberAssignmentValue.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,5,5,0.2,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupStatePartitionMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupStatePartitionMetadataValue.json,4.0.2,4.1.0,1,61,type_change,1,0,1,0,3,4,0.3125,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupTargetAssignmentMemberKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,3,3,0.3333333333333333,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupTargetAssignmentMemberValue.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,4,4,0.25,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupTargetAssignmentMetadataKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupTargetAssignmentMetadataValue.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,2,2,0.5,True,False
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/ShareGroupTargetAssignmentMetadataValue.json,4.2.1,4.3.0,1,4,additive,1,0,0,0,2,3,0.08333333333333333,False,True
apache_kafka_protocol,kafka_json,share-coordinator/src/main/resources/common/message/ShareSnapshotKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,4,4,0.25,True,False
apache_kafka_protocol,kafka_json,share-coordinator/src/main/resources/common/message/ShareSnapshotValue.json,4.0.2,4.1.0,1,61,type_change,2,0,2,0,10,12,0.20833333333333334,True,False
apache_kafka_protocol,kafka_json,share-coordinator/src/main/resources/common/message/ShareSnapshotValue.json,4.1.2,4.2.0,1,2,additive,1,0,0,0,12,13,0.019230769230769232,False,True
apache_kafka_protocol,kafka_json,share-coordinator/src/main/resources/common/message/ShareUpdateKey.json,4.0.2,4.1.0,1,61,type_change,0,0,1,0,4,4,0.25,True,False
apache_kafka_protocol,kafka_json,share-coordinator/src/main/resources/common/message/ShareUpdateValue.json,4.0.2,4.1.0,1,61,type_change,0,0,2,0,9,9,0.2222222222222222,True,False
apache_kafka_protocol,kafka_json,share-coordinator/src/main/resources/common/message/ShareUpdateValue.json,4.1.2,4.2.0,1,2,additive,1,0,0,0,9,10,0.025,False,True
apache_kafka_protocol,kafka_json,clients/src/main/resources/common/message/DescribeShareGroupOffsetsResponse.json,4.1.2,4.2.0,1,64,additive,1,0,0,0,15,16,0.015625,False,True
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/StreamsGroupMetadataValue.json,4.1.2,4.2.0,1,64,additive,2,0,0,0,3,5,0.1,False,True
apache_kafka_protocol,kafka_json,group-coordinator/src/main/resources/common/message/StreamsGroupTargetAssignmentMetadataValue.json,4.2.1,4.3.0,1,66,additive,1,0,0,0,2,3,0.08333333333333333,False,True
confluent_schema_registry,schema,avro-serializer/src/test/avro/extended_user.avsc,v7.4.15,v7.5.0,1,4,removal,0,1,0,0,4,3,0.225,True,False
confluent_schema_registry,schema,avro-serializer/src/test/avro/extended_user.avsc,v7.5.2,v7.5.3,1,2,additive,1,0,0,0,3,4,0.0625,False,True
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.4.15,v7.5.0,1,4,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.5.7,v7.5.8,1,7,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.5.15,v7.6.0,1,7,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.6.4,v7.6.5,1,4,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.6.12,v7.7.0,1,7,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.7.2,v7.7.3,1,2,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.7.10,v7.8.0,1,7,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.8.1,v7.8.2,1,1,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.8.9,v7.9.0,1,7,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-serializer/src/test/proto/CustomOptions2.proto,v7.9.1,v7.9.2,1,1,mixed,1,1,0,0,9,9,0.12777777777777777,True,False
confluent_schema_registry,schema,protobuf-types/src/main/proto/confluent/meta.proto,v8.0.5,v8.0.6,1,69,additive,2,0,0,0,3,5,0.1,False,True
confluent_schema_registry,schema,protobuf-types/src/main/proto/confluent/meta.proto,v8.0.6,v8.1.0,1,1,removal,0,2,0,0,5,3,0.36,True,False
confluent_schema_registry,schema,protobuf-types/src/main/proto/confluent/meta.proto,v8.1.3,v8.1.4,1,3,additive,2,0,0,0,3,5,0.1,False,True
confluent_schema_registry,schema,protobuf-types/src/main/proto/confluent/meta.proto,v8.1.4,v8.2.0,1,1,removal,0,2,0,0,5,3,0.36,True,False
confluent_schema_registry,schema,protobuf-types/src/main/proto/confluent/meta.proto,v8.2.1,v8.2.2,1,1,additive,2,0,0,0,3,5,0.1,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.4.15,v7.5.0,1,4,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.5.8,v7.5.9,1,8,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.5.15,v7.6.0,1,6,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.6.5,v7.6.6,1,5,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.6.12,v7.7.0,1,6,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.7.3,v7.7.4,1,3,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.7.10,v7.8.0,1,6,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.8.1,v7.8.2,1,1,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.8.9,v7.9.0,1,7,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget.proto,v7.9.1,v7.9.2,1,1,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.4.15,v7.5.2,3,4,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.5.8,v7.5.9,1,6,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.5.15,v7.6.0,1,6,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.6.5,v7.6.6,1,5,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.6.12,v7.7.0,1,6,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.7.3,v7.7.4,1,3,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.7.10,v7.8.0,1,6,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.8.1,v7.8.2,1,1,additive,2,0,0,0,14,16,0.03125,False,True
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.8.9,v7.9.0,1,7,removal,0,2,0,0,16,14,0.1125,True,False
confluent_schema_registry,schema,schema-rules/src/test/proto/Widget2.proto,v7.9.1,v7.9.2,1,1,additive,2,0,0,0,14,16,0.03125,False,True
graphql_js_schema,graphql,src/__fixtures__/github-schema.graphql,v15.0.0-alpha.1,v15.1.0,1,1,mixed,7,25,0,0,2561,2543,0.009468957438500585,True,False


==> anc/results/expanded_schema_summary.csv <==
corpus,kind,tags,files,changed_transitions,breaking_transitions,reader_obligation_accepts,breaking_pct
apache_kafka_protocol,kafka_json,58,281,232,97,135,41.810344827586206
apache_thrift_idl,thrift,29,185,39,27,16,69.23076923076923
confluent_schema_registry,schema,80,95,37,23,14,62.16216216216216
graphql_js_schema,graphql,80,3,1,1,0,100.0
grpc_proto,proto,80,190,63,36,31,57.14285714285714
all_expanded,mixed,343,790,372,184,196,49.46236559139785


==> anc/results/fixation_power_curve.csv <==
nodes,registry_ecosystem,trajectory_replicates,neutral_probability,mde_positive_s_80,mde_negative_s_80
8,,30000,0.125,0.04258655747364598,-0.04314470847694427
16,,30000,0.0625,0.026581686439885604,-0.0272885176513662
32,,30000,0.03125,0.017645118270385327,-0.018384842722827283
64,,30000,0.015625,0.012003451135409095,-0.012861055720517819
128,,30000,0.0078125,0.008375545883689644,-0.009095536291879543
256,,30000,0.00390625,0.005787845984196762,-0.00642131490046572
512,,30000,0.001953125,0.003965670801772465,-0.004798253658114024
879,cargo,30000,0.0011376564277588168,0.0029596468495164847,-0.003839320181604093
929,maven,30000,0.001076426264800861,0.002894520901108505,-0.003597437666816517
943,pypi,30000,0.0010604453870625664,0.0028036559527213484,-0.003756694094468896
1024,,30000,0.0009765625,0.0026727092123045512,-0.003615759179625644
1704,npm,30000,0.0005868544600938967,0.0020198255235361028,-0.0028908904128889523


==> anc/results/funnel_summary.csv <==
ecosystem,repo_tags,files_parsed,interfaces,comparable_pairs,changed_transitions,breaking_transitions
ROS 2 IDL,118,8639,172,8467,21,11
OpenTelemetry proto,31,291,16,275,42,26
All,149,8930,188,8742,63,37


==> anc/results/graph_structure_coefficients.csv <==
ecosystem,topology,realization,nodes,edges,mean_degree,transitivity,degree_assortativity,triangles,accepted_swaps,t1,t2,t3,allen_bc_threshold,allen_bc_low,allen_bc_high,allen_sigma,allen_sigma_low,allen_sigma_high,ohtsuki_required_benefit,allen_required_benefit
npm,observed,0,1704,2538,2.9788732394366195,0.04377611838048914,-0.3322922351850961,426,0,387.7604166666667,383.46791666666667,520.07475,2.8981585517316093,2.4196027443452603,3.6469443643054658,2.053652761607024,1.7555882338620852,2.408844839719599,0.3697733274647887,0.3597540563347397
maven,observed,0,929,2865,6.167922497308934,0.08571736050078023,-0.1614379300838513,3186,0,142.66558333333333,146.23616666666666,169.2485,5.501133246602609,4.1792857508123005,7.964747868257682,1.444332547033477,1.2871604470496,1.6290721117365146,3.94614396333206,3.519542238417798
pypi,observed,0,943,1855,3.934252386002121,0.02394526795895097,-0.24768573183549633,238,0,195.36991666666665,198.53741666666667,246.49641666666668,3.8832585189024593,3.3750873049859544,4.599041210157981,1.6936596170229368,1.55570355701909,1.8420743110417754,3.1304015201190376,3.08982677721401
cargo,observed,0,879,2584,5.879408418657565,0.11051924482051524,-0.1291983938800887,1563,0,276.2369166666667,272.17558333333335,315.81916666666666,6.876202927659075,5.5902897656786195,8.83046401744403,1.3403558428157871,1.255412705615018,1.4357023788920433,0.04780006844437045,0.055904088842756716


==> anc/results/hierarchical_selection_consistency.csv <==
ecosystems,alpha_median,alpha_low,alpha_high,beta_median,beta_low,beta_high,tau_median,tau_low,tau_high,posterior_probability_tau_lt_0_5,posterior_probability_beta_gt_0,posterior_predictive_mae
4,0.8696629213483145,0.06853932584269662,1.489887640449438,0.42134831460674155,0.016853932584269662,1.297752808988764,0.29411764705882354,0.0,1.3445378151260505,0.6987076417142807,0.9801340263042086,0.18254833252386754


==> anc/results/history_registry_bridge_summary.csv <==
ecosystem,history_family,edges,latest_rejects,latest_reject_pct,wilson_low_pct,wilson_high_pct
cargo,unlinked,2746,256,9.322651128914785,8.291264397394778,10.467692482157847
cargo,opentelemetry_proto,64,1,1.5625,0.27634707504014044,8.33429890029063
maven,unlinked,2873,493,17.159763313609467,15.825156243810175,18.582077022004665
maven,opentelemetry_proto,6,3,50.0,18.761280689940868,81.23871931005912
npm,unlinked,2728,553,20.271260997067447,18.804921595133433,21.821211340246123
npm,opentelemetry_proto,52,25,48.07692307692308,35.10389470288445,61.31454602947278
pypi,unlinked,2002,254,12.687312687312687,11.30045258190542,14.217095762889109
pypi,opentelemetry_proto,20,0,0.0,0.0,16.113012549493323


==> anc/results/history_registry_bridge_tests.csv <==
ecosystem,linked_edges,unlinked_edges,linked_reject_pct,unlinked_reject_pct,odds_ratio,p_value
cargo,64,2746,1.5625,9.322651128914785,0.15438988095238096,0.026763191964403237
maven,6,2873,50.0,17.159763313609467,4.827586206896552,0.06762934868788756
npm,52,2728,48.07692307692308,20.271260997067447,3.6417520594735784,1.335770325413294e-05
pypi,20,2002,0.0,12.687312687312687,0.0,0.16287891683960198
all,142,10349,20.422535211267608,15.03526910812639,1.4502638942603,0.07728186158822557


==> anc/results/homogeneity_tests.csv <==
test,statistic,p_value,mde_80,scale,holm_p
Breaking fraction,,0.5889224677891892,35.24552703160017,percentage-point ecosystem gap,1.0
Reader-obligation acceptance,,0.42694739464211295,35.302401485841735,percentage-point ecosystem gap,1.0
FULL acceptance,,1.0,21.784814756710148,percentage-point ecosystem gap,1.0
Diff-class mix,6.6461538461538465,0.15581131490390987,0.4352573739190046,Cramer's V,0.6232452596156395


==> anc/results/maintenance_recency_summary.csv <==
ecosystem,provider_recency_class,lineages,provider_favored_lineages,consumer_favored_lineages,admitting_frequency,median_provider_days_since_latest_release
cargo,active_provider,72,30,42,0.6388888888888888,79.5
cargo,stale_provider,20,18,2,0.9,793.5
maven,active_provider,19,3,16,0.631578947368421,39.0
maven,stale_provider,29,1,28,0.4482758620689655,448.0
npm,active_provider,66,32,34,0.4393939393939394,31.0
npm,stale_provider,19,13,6,0.7894736842105263,769.0
pypi,active_provider,41,17,24,0.8048780487804879,46.0
pypi,stale_provider,8,8,0,1.0,570.0


==> anc/results/population_selection_coefficients.csv <==
ecosystem,reject_clean_n,reject_conflicts,accept_clean_n,accept_conflicts,resolve_probability_reject,resolve_probability_accept,selection_s,selection_s_low,selection_s_high,incremental_conflict_cost,incremental_conflict_cost_low,incremental_conflict_cost_high,boundary_selection_s,boundary_selection_s_low,boundary_selection_s_high,boundary_exposure
npm,576,76,128,1,0.8674176776429809,0.9883720930232558,-0.027140765100002833,-0.035152495432694816,-0.01947824035047718,0.1241319444444444,0.0870056197928063,0.1549308140003388,-0.130538627989633,-0.1690725558873557,-0.0936842701977968,0.2079136690647482
maven,496,376,93,11,0.2424547283702213,0.8776595744680851,-0.2643231636210973,-0.29942119996271926,-0.22980617200608128,0.6397849462365591,0.5556052644599077,0.7032356984021151,-1.2864437842365504,-1.457263662721783,-1.118451812948952,0.20546810273405136
pypi,194,175,94,10,0.1,0.8894736842105263,-0.2772761103307616,-0.3387067830156043,-0.2293364075218942,0.7956788769466988,0.7071766098862378,0.8600050159584348,-2.1854597357566328,-2.669649525973385,-1.807604282908788,0.12687312687312688
cargo,246,2,162,0,0.9898785425101214,0.9969325153374232,-0.0006494352205525398,-0.0022392077873640277,0.0007099885133707458,0.008130081300813,-0.0076822346117452,0.0241491047606288,-0.0071008286760803,-0.0244831668579491,0.0077629094263494,0.09145907473309607


==> anc/results/power_audit.csv <==
comparison,n,mean_delta,p_value,mde_80,scale,holm_p
Exact vs neutral,63,0.018272077349458314,0.005384283543877381,0.02964275785507246,final-frequency points,0.010856059672495099
Reader-obligation vs neutral,63,0.026843486237087433,0.0036186865574983663,0.031914981104193135,final-frequency points,0.010856059672495099
FULL vs neutral,63,0.020116055681531877,0.005736054185793993,0.03274395552119866,final-frequency points,0.010856059672495099


==> anc/results/proto_checker_metrics.csv <==
rule,n,tp,fp,tn,fn,precision,recall,accuracy,f1
field-diff breaking heuristic,42,14,12,16,0,0.5384615384615384,1.0,0.7142857142857143,0.7000000000000001
registry backward rejects,42,10,7,21,4,0.5882352941176471,0.7142857142857143,0.7380952380952381,0.6451612903225806
registry full rejects,42,12,24,4,2,0.3333333333333333,0.8571428571428571,0.38095238095238093,0.48
DDS-XTypes rejects,42,10,7,21,4,0.5882352941176471,0.7142857142857143,0.7380952380952381,0.6451612903225806
capsule compatibility rejects,42,10,7,21,4,0.5882352941176471,0.7142857142857143,0.7380952380952381,0.6451612903225806


==> anc/results/proto_conformance_ground_truth.csv <==
path,change_class,replicate,registry_backward,proxy_change_class,proxy_breaking,buf_breaking_file,buf_violation_count,buf_violation_types,buf_evidence
cases/field_addition_000.proto,field_addition,0,True,additive,False,False,0,,
cases/field_addition_001.proto,field_addition,1,True,additive,False,False,0,,
cases/field_addition_002.proto,field_addition,2,True,additive,False,False,0,,
cases/field_addition_003.proto,field_addition,3,True,additive,False,False,0,,
cases/field_addition_004.proto,field_addition,4,True,additive,False,False,0,,
cases/field_addition_005.proto,field_addition,5,True,additive,False,False,0,,
cases/field_addition_006.proto,field_addition,6,True,additive,False,False,0,,
cases/field_addition_007.proto,field_addition,7,True,additive,False,False,0,,
cases/field_addition_008.proto,field_addition,8,True,additive,False,False,0,,
cases/field_addition_009.proto,field_addition,9,True,additive,False,False,0,,
cases/field_addition_010.proto,field_addition,10,True,additive,False,False,0,,
cases/field_addition_011.proto,field_addition,11,True,additive,False,False,0,,
cases/field_addition_012.proto,field_addition,12,True,additive,False,False,0,,
cases/field_addition_013.proto,field_addition,13,True,additive,False,False,0,,
cases/field_addition_014.proto,field_addition,14,True,additive,False,False,0,,
cases/field_removal_000.proto,field_removal,0,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01000"" was deleted without reserving the number ""2""."
cases/field_removal_001.proto,field_removal,1,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01001"" was deleted without reserving the number ""2""."
cases/field_removal_002.proto,field_removal,2,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01002"" was deleted without reserving the number ""2""."
cases/field_removal_003.proto,field_removal,3,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01003"" was deleted without reserving the number ""2""."
cases/field_removal_004.proto,field_removal,4,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01004"" was deleted without reserving the number ""2""."
cases/field_removal_005.proto,field_removal,5,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01005"" was deleted without reserving the number ""2""."
cases/field_removal_006.proto,field_removal,6,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01006"" was deleted without reserving the number ""2""."
cases/field_removal_007.proto,field_removal,7,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01007"" was deleted without reserving the number ""2""."
cases/field_removal_008.proto,field_removal,8,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01008"" was deleted without reserving the number ""2""."
cases/field_removal_009.proto,field_removal,9,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01009"" was deleted without reserving the number ""2""."
cases/field_removal_010.proto,field_removal,10,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01010"" was deleted without reserving the number ""2""."
cases/field_removal_011.proto,field_removal,11,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01011"" was deleted without reserving the number ""2""."
cases/field_removal_012.proto,field_removal,12,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01012"" was deleted without reserving the number ""2""."
cases/field_removal_013.proto,field_removal,13,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01013"" was deleted without reserving the number ""2""."
cases/field_removal_014.proto,field_removal,14,False,removal,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""2"" with name ""y"" on message ""Case01014"" was deleted without reserving the number ""2""."
cases/field_rename_000.proto,field_rename,0,True,rename,True,False,0,,
cases/field_rename_001.proto,field_rename,1,True,rename,True,False,0,,
cases/field_rename_002.proto,field_rename,2,True,rename,True,False,0,,
cases/field_rename_003.proto,field_rename,3,True,rename,True,False,0,,
cases/field_rename_004.proto,field_rename,4,True,rename,True,False,0,,
cases/field_rename_005.proto,field_rename,5,True,rename,True,False,0,,
cases/field_rename_006.proto,field_rename,6,True,rename,True,False,0,,
cases/field_rename_007.proto,field_rename,7,True,rename,True,False,0,,
cases/field_rename_008.proto,field_rename,8,True,rename,True,False,0,,
cases/field_rename_009.proto,field_rename,9,True,rename,True,False,0,,
cases/field_rename_010.proto,field_rename,10,True,rename,True,False,0,,
cases/field_rename_011.proto,field_rename,11,True,rename,True,False,0,,
cases/field_rename_012.proto,field_rename,12,True,rename,True,False,0,,
cases/field_rename_013.proto,field_rename,13,True,rename,True,False,0,,
cases/field_rename_014.proto,field_rename,14,True,rename,True,False,0,,
cases/varint_type_change_000.proto,varint_type_change,0,True,exact,False,False,0,,
cases/varint_type_change_001.proto,varint_type_change,1,True,exact,False,False,0,,
cases/varint_type_change_002.proto,varint_type_change,2,True,exact,False,False,0,,
cases/varint_type_change_003.proto,varint_type_change,3,True,exact,False,False,0,,
cases/varint_type_change_004.proto,varint_type_change,4,True,exact,False,False,0,,
cases/varint_type_change_005.proto,varint_type_change,5,True,exact,False,False,0,,
cases/varint_type_change_006.proto,varint_type_change,6,True,exact,False,False,0,,
cases/varint_type_change_007.proto,varint_type_change,7,True,exact,False,False,0,,
cases/varint_type_change_008.proto,varint_type_change,8,True,exact,False,False,0,,
cases/varint_type_change_009.proto,varint_type_change,9,True,exact,False,False,0,,
cases/varint_type_change_010.proto,varint_type_change,10,True,exact,False,False,0,,
cases/varint_type_change_011.proto,varint_type_change,11,True,exact,False,False,0,,
cases/varint_type_change_012.proto,varint_type_change,12,True,exact,False,False,0,,
cases/varint_type_change_013.proto,varint_type_change,13,True,exact,False,False,0,,
cases/varint_type_change_014.proto,varint_type_change,14,True,exact,False,False,0,,
cases/wire_family_change_000.proto,wire_family_change,0,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04000"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_001.proto,wire_family_change,1,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04001"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_002.proto,wire_family_change,2,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04002"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_003.proto,wire_family_change,3,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04003"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_004.proto,wire_family_change,4,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04004"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_005.proto,wire_family_change,5,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04005"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_006.proto,wire_family_change,6,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04006"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_007.proto,wire_family_change,7,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04007"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_008.proto,wire_family_change,8,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04008"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_009.proto,wire_family_change,9,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04009"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_010.proto,wire_family_change,10,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04010"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_011.proto,wire_family_change,11,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04011"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_012.proto,wire_family_change,12,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04012"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_013.proto,wire_family_change,13,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04013"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/wire_family_change_014.proto,wire_family_change,14,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""x"" on message ""Case04014"" changed type from ""int32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
cases/length_delimited_type_change_000.proto,length_delimited_type_change,0,True,exact,False,False,0,,
cases/length_delimited_type_change_001.proto,length_delimited_type_change,1,True,exact,False,False,0,,
cases/length_delimited_type_change_002.proto,length_delimited_type_change,2,True,exact,False,False,0,,
cases/length_delimited_type_change_003.proto,length_delimited_type_change,3,True,exact,False,False,0,,
cases/length_delimited_type_change_004.proto,length_delimited_type_change,4,True,exact,False,False,0,,
cases/length_delimited_type_change_005.proto,length_delimited_type_change,5,True,exact,False,False,0,,
cases/length_delimited_type_change_006.proto,length_delimited_type_change,6,True,exact,False,False,0,,
cases/length_delimited_type_change_007.proto,length_delimited_type_change,7,True,exact,False,False,0,,
cases/length_delimited_type_change_008.proto,length_delimited_type_change,8,True,exact,False,False,0,,
cases/length_delimited_type_change_009.proto,length_delimited_type_change,9,True,exact,False,False,0,,
cases/length_delimited_type_change_010.proto,length_delimited_type_change,10,True,exact,False,False,0,,
cases/length_delimited_type_change_011.proto,length_delimited_type_change,11,True,exact,False,False,0,,
cases/length_delimited_type_change_012.proto,length_delimited_type_change,12,True,exact,False,False,0,,
cases/length_delimited_type_change_013.proto,length_delimited_type_change,13,True,exact,False,False,0,,
cases/length_delimited_type_change_014.proto,length_delimited_type_change,14,True,exact,False,False,0,,
cases/singular_to_repeated_000.proto,singular_to_repeated,0,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06000"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_001.proto,singular_to_repeated,1,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06001"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_002.proto,singular_to_repeated,2,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06002"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_003.proto,singular_to_repeated,3,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06003"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_004.proto,singular_to_repeated,4,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06004"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_005.proto,singular_to_repeated,5,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06005"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_006.proto,singular_to_repeated,6,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06006"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_007.proto,singular_to_repeated,7,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06007"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_008.proto,singular_to_repeated,8,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06008"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_009.proto,singular_to_repeated,9,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06009"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_010.proto,singular_to_repeated,10,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06010"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_011.proto,singular_to_repeated,11,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06011"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_012.proto,singular_to_repeated,12,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06012"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_013.proto,singular_to_repeated,13,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06013"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/singular_to_repeated_014.proto,singular_to_repeated,14,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case06014"" changed cardinality from ""optional with implicit presence"" to ""repeated""."
cases/repeated_to_singular_000.proto,repeated_to_singular,0,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07000"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_001.proto,repeated_to_singular,1,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07001"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_002.proto,repeated_to_singular,2,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07002"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_003.proto,repeated_to_singular,3,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07003"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_004.proto,repeated_to_singular,4,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07004"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_005.proto,repeated_to_singular,5,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07005"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_006.proto,repeated_to_singular,6,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07006"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_007.proto,repeated_to_singular,7,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07007"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_008.proto,repeated_to_singular,8,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07008"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_009.proto,repeated_to_singular,9,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07009"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_010.proto,repeated_to_singular,10,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07010"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_011.proto,repeated_to_singular,11,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07011"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_012.proto,repeated_to_singular,12,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07012"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_013.proto,repeated_to_singular,13,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07013"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/repeated_to_singular_014.proto,repeated_to_singular,14,False,type_change,True,True,1,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""1"" with name ""x"" on message ""Case07014"" changed cardinality from ""repeated"" to ""optional with implicit presence""."
cases/optional_to_required_000.proto,optional_to_required,0,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08000"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08000"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_001.proto,optional_to_required,1,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08001"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08001"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_002.proto,optional_to_required,2,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08002"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08002"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_003.proto,optional_to_required,3,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08003"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08003"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_004.proto,optional_to_required,4,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08004"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08004"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_005.proto,optional_to_required,5,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08005"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08005"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_006.proto,optional_to_required,6,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08006"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08006"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_007.proto,optional_to_required,7,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08007"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08007"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_008.proto,optional_to_required,8,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08008"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08008"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_009.proto,optional_to_required,9,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08009"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08009"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_010.proto,optional_to_required,10,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08010"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08010"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_011.proto,optional_to_required,11,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08011"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08011"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_012.proto,optional_to_required,12,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08012"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08012"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_013.proto,optional_to_required,13,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08013"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08013"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/optional_to_required_014.proto,optional_to_required,14,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Field ""1"" with name ""x"" on message ""Case08014"" changed cardinality from ""optional with explicit presence"" to ""required"".
Message ""Case08014"" had required field ""1"" added. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage."
cases/required_to_optional_000.proto,required_to_optional,0,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09000"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09000"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_001.proto,required_to_optional,1,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09001"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09001"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_002.proto,required_to_optional,2,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09002"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09002"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_003.proto,required_to_optional,3,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09003"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09003"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_004.proto,required_to_optional,4,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09004"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09004"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_005.proto,required_to_optional,5,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09005"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09005"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_006.proto,required_to_optional,6,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09006"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09006"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_007.proto,required_to_optional,7,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09007"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09007"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_008.proto,required_to_optional,8,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09008"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09008"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_009.proto,required_to_optional,9,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09009"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09009"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_010.proto,required_to_optional,10,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09010"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09010"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_011.proto,required_to_optional,11,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09011"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09011"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_012.proto,required_to_optional,12,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09012"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09012"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_013.proto,required_to_optional,13,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09013"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09013"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/required_to_optional_014.proto,required_to_optional,14,False,type_change,True,True,2,FIELD_WIRE_COMPATIBLE_CARDINALITY;MESSAGE_SAME_REQUIRED_FIELDS,"Message ""Case09014"" had required field ""1"" deleted. Required fields must always be sent, so if one side does not know about the required field, this will result in a breakage.
Field ""1"" with name ""x"" on message ""Case09014"" changed cardinality from ""required"" to ""optional with explicit presence""."
cases/enum_value_addition_000.proto,enum_value_addition,0,True,additive,False,False,0,,
cases/enum_value_addition_001.proto,enum_value_addition,1,True,additive,False,False,0,,
cases/enum_value_addition_002.proto,enum_value_addition,2,True,additive,False,False,0,,
cases/enum_value_addition_003.proto,enum_value_addition,3,True,additive,False,False,0,,
cases/enum_value_addition_004.proto,enum_value_addition,4,True,additive,False,False,0,,
cases/enum_value_addition_005.proto,enum_value_addition,5,True,additive,False,False,0,,
cases/enum_value_addition_006.proto,enum_value_addition,6,True,additive,False,False,0,,
cases/enum_value_addition_007.proto,enum_value_addition,7,True,additive,False,False,0,,
cases/enum_value_addition_008.proto,enum_value_addition,8,True,additive,False,False,0,,
cases/enum_value_addition_009.proto,enum_value_addition,9,True,additive,False,False,0,,
cases/enum_value_addition_010.proto,enum_value_addition,10,True,additive,False,False,0,,
cases/enum_value_addition_011.proto,enum_value_addition,11,True,additive,False,False,0,,
cases/enum_value_addition_012.proto,enum_value_addition,12,True,additive,False,False,0,,
cases/enum_value_addition_013.proto,enum_value_addition,13,True,additive,False,False,0,,
cases/enum_value_addition_014.proto,enum_value_addition,14,True,additive,False,False,0,,
cases/enum_value_removal_000.proto,enum_value_removal,0,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11000Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_001.proto,enum_value_removal,1,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11001Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_002.proto,enum_value_removal,2,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11002Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_003.proto,enum_value_removal,3,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11003Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_004.proto,enum_value_removal,4,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11004Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_005.proto,enum_value_removal,5,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11005Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_006.proto,enum_value_removal,6,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11006Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_007.proto,enum_value_removal,7,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11007Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_008.proto,enum_value_removal,8,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11008Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_009.proto,enum_value_removal,9,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11009Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_010.proto,enum_value_removal,10,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11010Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_011.proto,enum_value_removal,11,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11011Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_012.proto,enum_value_removal,12,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11012Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_013.proto,enum_value_removal,13,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11013Enum"" was deleted without reserving the number ""1""."
cases/enum_value_removal_014.proto,enum_value_removal,14,False,removal,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case11014Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_000.proto,enum_value_renumber,0,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12000Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_001.proto,enum_value_renumber,1,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12001Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_002.proto,enum_value_renumber,2,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12002Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_003.proto,enum_value_renumber,3,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12003Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_004.proto,enum_value_renumber,4,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12004Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_005.proto,enum_value_renumber,5,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12005Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_006.proto,enum_value_renumber,6,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12006Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_007.proto,enum_value_renumber,7,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12007Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_008.proto,enum_value_renumber,8,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12008Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_009.proto,enum_value_renumber,9,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12009Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_010.proto,enum_value_renumber,10,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12010Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_011.proto,enum_value_renumber,11,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12011Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_012.proto,enum_value_renumber,12,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12012Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_013.proto,enum_value_renumber,13,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12013Enum"" was deleted without reserving the number ""1""."
cases/enum_value_renumber_014.proto,enum_value_renumber,14,False,mixed,True,True,1,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present enum value ""1"" on enum ""Case12014Enum"" was deleted without reserving the number ""1""."
cases/oneof_member_addition_000.proto,oneof_member_addition,0,True,additive,False,False,0,,
cases/oneof_member_addition_001.proto,oneof_member_addition,1,True,additive,False,False,0,,
cases/oneof_member_addition_002.proto,oneof_member_addition,2,True,additive,False,False,0,,
cases/oneof_member_addition_003.proto,oneof_member_addition,3,True,additive,False,False,0,,
cases/oneof_member_addition_004.proto,oneof_member_addition,4,True,additive,False,False,0,,
cases/oneof_member_addition_005.proto,oneof_member_addition,5,True,additive,False,False,0,,
cases/oneof_member_addition_006.proto,oneof_member_addition,6,True,additive,False,False,0,,
cases/oneof_member_addition_007.proto,oneof_member_addition,7,True,additive,False,False,0,,
cases/oneof_member_addition_008.proto,oneof_member_addition,8,True,additive,False,False,0,,
cases/oneof_member_addition_009.proto,oneof_member_addition,9,True,additive,False,False,0,,
cases/oneof_member_addition_010.proto,oneof_member_addition,10,True,additive,False,False,0,,
cases/oneof_member_addition_011.proto,oneof_member_addition,11,True,additive,False,False,0,,
cases/oneof_member_addition_012.proto,oneof_member_addition,12,True,additive,False,False,0,,
cases/oneof_member_addition_013.proto,oneof_member_addition,13,True,additive,False,False,0,,
cases/oneof_member_addition_014.proto,oneof_member_addition,14,True,additive,False,False,0,,
cases/field_moved_into_oneof_000.proto,field_moved_into_oneof,0,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14000"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_001.proto,field_moved_into_oneof,1,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14001"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_002.proto,field_moved_into_oneof,2,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14002"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_003.proto,field_moved_into_oneof,3,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14003"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_004.proto,field_moved_into_oneof,4,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14004"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_005.proto,field_moved_into_oneof,5,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14005"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_006.proto,field_moved_into_oneof,6,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14006"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_007.proto,field_moved_into_oneof,7,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14007"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_008.proto,field_moved_into_oneof,8,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14008"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_009.proto,field_moved_into_oneof,9,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14009"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_010.proto,field_moved_into_oneof,10,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14010"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_011.proto,field_moved_into_oneof,11,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14011"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_012.proto,field_moved_into_oneof,12,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14012"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_013.proto,field_moved_into_oneof,13,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14013"" moved from outside to inside a oneof."
cases/field_moved_into_oneof_014.proto,field_moved_into_oneof,14,False,type_change,True,True,1,FIELD_SAME_ONEOF,"Field ""1"" with name ""x"" on message ""Case14014"" moved from outside to inside a oneof."
cases/rpc_addition_000.proto,rpc_addition,0,True,exact,False,False,0,,
cases/rpc_addition_001.proto,rpc_addition,1,True,exact,False,False,0,,
cases/rpc_addition_002.proto,rpc_addition,2,True,exact,False,False,0,,
cases/rpc_addition_003.proto,rpc_addition,3,True,exact,False,False,0,,
cases/rpc_addition_004.proto,rpc_addition,4,True,exact,False,False,0,,
cases/rpc_addition_005.proto,rpc_addition,5,True,exact,False,False,0,,
cases/rpc_addition_006.proto,rpc_addition,6,True,exact,False,False,0,,
cases/rpc_addition_007.proto,rpc_addition,7,True,exact,False,False,0,,
cases/rpc_addition_008.proto,rpc_addition,8,True,exact,False,False,0,,
cases/rpc_addition_009.proto,rpc_addition,9,True,exact,False,False,0,,
cases/rpc_addition_010.proto,rpc_addition,10,True,exact,False,False,0,,
cases/rpc_addition_011.proto,rpc_addition,11,True,exact,False,False,0,,
cases/rpc_addition_012.proto,rpc_addition,12,True,exact,False,False,0,,
cases/rpc_addition_013.proto,rpc_addition,13,True,exact,False,False,0,,
cases/rpc_addition_014.proto,rpc_addition,14,True,exact,False,False,0,,
cases/rpc_removal_000.proto,rpc_removal,0,True,exact,False,False,0,,
cases/rpc_removal_001.proto,rpc_removal,1,True,exact,False,False,0,,
cases/rpc_removal_002.proto,rpc_removal,2,True,exact,False,False,0,,
cases/rpc_removal_003.proto,rpc_removal,3,True,exact,False,False,0,,
cases/rpc_removal_004.proto,rpc_removal,4,True,exact,False,False,0,,
cases/rpc_removal_005.proto,rpc_removal,5,True,exact,False,False,0,,
cases/rpc_removal_006.proto,rpc_removal,6,True,exact,False,False,0,,
cases/rpc_removal_007.proto,rpc_removal,7,True,exact,False,False,0,,
cases/rpc_removal_008.proto,rpc_removal,8,True,exact,False,False,0,,
cases/rpc_removal_009.proto,rpc_removal,9,True,exact,False,False,0,,
cases/rpc_removal_010.proto,rpc_removal,10,True,exact,False,False,0,,
cases/rpc_removal_011.proto,rpc_removal,11,True,exact,False,False,0,,
cases/rpc_removal_012.proto,rpc_removal,12,True,exact,False,False,0,,
cases/rpc_removal_013.proto,rpc_removal,13,True,exact,False,False,0,,
cases/rpc_removal_014.proto,rpc_removal,14,True,exact,False,False,0,,
cases/message_addition_000.proto,message_addition,0,True,exact,False,False,0,,
cases/message_addition_001.proto,message_addition,1,True,exact,False,False,0,,
cases/message_addition_002.proto,message_addition,2,True,exact,False,False,0,,
cases/message_addition_003.proto,message_addition,3,True,exact,False,False,0,,
cases/message_addition_004.proto,message_addition,4,True,exact,False,False,0,,
cases/message_addition_005.proto,message_addition,5,True,exact,False,False,0,,
cases/message_addition_006.proto,message_addition,6,True,exact,False,False,0,,
cases/message_addition_007.proto,message_addition,7,True,exact,False,False,0,,
cases/message_addition_008.proto,message_addition,8,True,exact,False,False,0,,
cases/message_addition_009.proto,message_addition,9,True,exact,False,False,0,,
cases/message_addition_010.proto,message_addition,10,True,exact,False,False,0,,
cases/message_addition_011.proto,message_addition,11,True,exact,False,False,0,,
cases/message_addition_012.proto,message_addition,12,True,exact,False,False,0,,
cases/message_addition_013.proto,message_addition,13,True,exact,False,False,0,,
cases/message_addition_014.proto,message_addition,14,True,exact,False,False,0,,
cases/message_removal_000.proto,message_removal,0,True,exact,False,False,0,,
cases/message_removal_001.proto,message_removal,1,True,exact,False,False,0,,
cases/message_removal_002.proto,message_removal,2,True,exact,False,False,0,,
cases/message_removal_003.proto,message_removal,3,True,exact,False,False,0,,
cases/message_removal_004.proto,message_removal,4,True,exact,False,False,0,,
cases/message_removal_005.proto,message_removal,5,True,exact,False,False,0,,
cases/message_removal_006.proto,message_removal,6,True,exact,False,False,0,,
cases/message_removal_007.proto,message_removal,7,True,exact,False,False,0,,
cases/message_removal_008.proto,message_removal,8,True,exact,False,False,0,,
cases/message_removal_009.proto,message_removal,9,True,exact,False,False,0,,
cases/message_removal_010.proto,message_removal,10,True,exact,False,False,0,,
cases/message_removal_011.proto,message_removal,11,True,exact,False,False,0,,
cases/message_removal_012.proto,message_removal,12,True,exact,False,False,0,,
cases/message_removal_013.proto,message_removal,13,True,exact,False,False,0,,
cases/message_removal_014.proto,message_removal,14,True,exact,False,False,0,,
cases/field_number_change_000.proto,field_number_change,0,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19000"" was deleted without reserving the number ""1""."
cases/field_number_change_001.proto,field_number_change,1,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19001"" was deleted without reserving the number ""1""."
cases/field_number_change_002.proto,field_number_change,2,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19002"" was deleted without reserving the number ""1""."
cases/field_number_change_003.proto,field_number_change,3,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19003"" was deleted without reserving the number ""1""."
cases/field_number_change_004.proto,field_number_change,4,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19004"" was deleted without reserving the number ""1""."
cases/field_number_change_005.proto,field_number_change,5,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19005"" was deleted without reserving the number ""1""."
cases/field_number_change_006.proto,field_number_change,6,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19006"" was deleted without reserving the number ""1""."
cases/field_number_change_007.proto,field_number_change,7,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19007"" was deleted without reserving the number ""1""."
cases/field_number_change_008.proto,field_number_change,8,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19008"" was deleted without reserving the number ""1""."
cases/field_number_change_009.proto,field_number_change,9,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19009"" was deleted without reserving the number ""1""."
cases/field_number_change_010.proto,field_number_change,10,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19010"" was deleted without reserving the number ""1""."
cases/field_number_change_011.proto,field_number_change,11,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19011"" was deleted without reserving the number ""1""."
cases/field_number_change_012.proto,field_number_change,12,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19012"" was deleted without reserving the number ""1""."
cases/field_number_change_013.proto,field_number_change,13,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19013"" was deleted without reserving the number ""1""."
cases/field_number_change_014.proto,field_number_change,14,False,mixed,True,True,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""1"" with name ""x"" on message ""Case19014"" was deleted without reserving the number ""1""."


==> anc/results/proto_conformance_ground_truth_summary.csv <==
scope,stratum,rows,tp,fp,tn,fn,reject_ppv,accept_npv,accuracy,accept_npv_gate,accept_analysis_enabled
pooled,all,300,150,0,150,0,1.0,1.0,1.0,0.8,True
change_class,enum_value_addition,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,enum_value_removal,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,enum_value_renumber,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,field_addition,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,field_moved_into_oneof,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,field_number_change,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,field_removal,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,field_rename,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,length_delimited_type_change,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,message_addition,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,message_removal,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,oneof_member_addition,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,optional_to_required,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,repeated_to_singular,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,required_to_optional,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,rpc_addition,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,rpc_removal,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,singular_to_repeated,15,15,0,0,0,1.0,0.0,1.0,0.8,False
change_class,varint_type_change,15,0,0,15,0,0.0,1.0,1.0,0.8,True
change_class,wire_family_change,15,15,0,0,0,1.0,0.0,1.0,0.8,False


==> anc/results/proto_ground_truth.csv <==
repo,path,graph_node,from_tag,to_tag,tag_gap,stable_gap,change_class,added,removed,type_changes,renames,reorder,constant_delta,old_fields,new_fields,severity,breaking,exact_accepts,registry_backward,registry_forward,registry_full,xtype_assignable,capsule_accepts,buf_returncode,buf_status,buf_breaking_transition,buf_breaking_file,buf_violation_count_transition,buf_violation_count_file,buf_violation_types_file,buf_evidence
opentelemetry_proto,opentelemetry/proto/common/v1/common.proto,opentelemetry/proto/common/v1/common.proto,v0.8.0,v0.9.0,1,5,additive,1,0,0,0,0,0,14,15,0.0166666666666666,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/common/v1/common.proto,opentelemetry/proto/common/v1/common.proto,v0.18.0,v0.19.0,1,9,additive,2,0,0,0,0,0,13,15,0.0333333333333333,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/common/v1/common.proto,opentelemetry/proto/common/v1/common.proto,v1.9.0,v1.10.0,1,13,additive,2,0,0,0,0,0,19,21,0.0238095238095238,False,False,True,False,False,True,True,100,ok,True,False,2,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.3.0,v0.4.0,1,1,type_change,0,1,1,7,0,0,50,49,0.098,True,False,False,False,False,False,False,100,ok,True,True,7,3,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED;FIELD_WIRE_COMPATIBLE_CARDINALITY;FIELD_WIRE_COMPATIBLE_TYPE,"Previously present enum value ""7"" on enum ""Type"" was deleted without reserving the number ""7"".
Field ""5"" with name ""temporality"" on message ""MetricDescriptor"" changed cardinality from ""repeated"" to ""optional with implicit presence"".
Field ""5"" with name ""temporality"" on message ""MetricDescriptor"" changed type from ""message"" to ""enum"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.4.0,v0.5.0,1,1,type_change,5,0,5,0,0,0,13,18,0.3472222222222222,True,False,False,False,False,False,False,100,ok,True,True,11,11,FIELD_SAME_ONEOF;FIELD_WIRE_COMPATIBLE_CARDINALITY;FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""name"" on message ""Metric"" changed type from ""message"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules.
Field ""2"" with name ""description"" on message ""Metric"" changed cardinality from ""repeated"" to ""optional with implicit presence"".
Field ""2"" with name ""description"" on message ""Metric"" changed type from ""message"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules.
Field ""3"" with name ""unit"" on message ""Metric"" changed cardinality from ""repeated"" to ""optional with implicit presence"".
Field ""3"" with name ""unit"" on message ""Metric"" changed type from ""message"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.6.0,v0.7.0,1,1,additive,1,0,0,0,0,0,64,65,0.0038461538461538,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.7.0,v0.8.0,1,1,rename,0,0,0,4,0,0,41,41,0.0439024390243902,True,False,True,True,True,True,True,100,ok,True,True,4,4,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""5"" with name ""gauge"" on message ""Metric"" changed type from ""opentelemetry.proto.metrics.v1.DoubleGauge"" to ""opentelemetry.proto.metrics.v1.Gauge"".
Field ""7"" with name ""sum"" on message ""Metric"" changed type from ""opentelemetry.proto.metrics.v1.DoubleSum"" to ""opentelemetry.proto.metrics.v1.Sum"".
Field ""9"" with name ""histogram"" on message ""Metric"" changed type from ""opentelemetry.proto.metrics.v1.DoubleHistogram"" to ""opentelemetry.proto.metrics.v1.Histogram"".
Field ""11"" with name ""summary"" on message ""Metric"" changed type from ""opentelemetry.proto.metrics.v1.DoubleSummary"" to ""opentelemetry.proto.metrics.v1.Summary""."
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.8.0,v0.9.0,1,1,additive,6,0,0,0,0,0,76,82,0.0182926829268292,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.9.0,v0.10.0,1,1,additive,3,0,0,0,0,0,82,85,0.0088235294117647,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.10.0,v0.11.0,1,1,additive,1,0,0,0,0,0,87,88,0.002840909090909,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.11.0,v0.12.0,1,1,removal,0,7,0,0,0,0,80,73,0.065625,True,False,False,True,False,False,False,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.14.0,v0.15.0,1,2,type_change,1,0,1,1,0,0,73,74,0.0229729729729729,True,False,False,False,False,False,False,100,ok,True,True,3,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""2"" with name ""scope_metrics"" on message ""ResourceMetrics"" changed type from ""opentelemetry.proto.metrics.v1.InstrumentationLibraryMetrics"" to ""opentelemetry.proto.metrics.v1.ScopeMetrics""."
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.16.0,v0.17.0,1,1,additive,4,0,0,0,0,0,77,81,0.0123456790123456,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.17.0,v0.18.0,1,1,type_change,0,0,1,0,0,0,81,81,0.0123456790123456,True,False,False,False,False,False,False,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.18.0,v0.19.0,1,1,removal,0,1,0,0,0,0,78,77,0.0096153846153846,True,False,False,True,False,False,False,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.19.0,v0.20.0,1,1,rename,1,0,0,2,0,0,77,78,0.0147435897435897,True,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v1.1.0,v1.2.0,1,2,additive,1,0,0,0,0,0,78,79,0.0031645569620253,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/resource/v1/resource.proto,opentelemetry/proto/resource/v1/resource.proto,v1.5.0,v1.6.0,1,25,additive,1,0,0,0,0,0,2,3,0.0833333333333333,False,False,True,False,False,True,True,100,ok,True,False,22,0,,
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.4.0,v0.5.0,1,1,rename,0,0,0,22,0,0,53,53,0.1867924528301887,True,False,True,True,True,True,True,100,ok,True,False,11,0,,
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.5.0,v0.6.0,1,1,mixed,1,14,0,4,0,0,53,40,0.2367924528301886,True,False,False,False,False,False,False,100,ok,True,True,16,15,ENUM_VALUE_NO_DELETE_UNLESS_NUMBER_RESERVED;FIELD_WIRE_COMPATIBLE_TYPE,"Field ""1"" with name ""deprecated_code"" on message ""Status"" changed type from ""opentelemetry.proto.trace.v1.Status.StatusCode"" to ""opentelemetry.proto.trace.v1.Status.DeprecatedStatusCode"".
Previously present enum value ""10"" on enum ""StatusCode"" was deleted without reserving the number ""10"".
Previously present enum value ""11"" on enum ""StatusCode"" was deleted without reserving the number ""11"".
Previously present enum value ""12"" on enum ""StatusCode"" was deleted without reserving the number ""12"".
Previously present enum value ""13"" on enum ""StatusCode"" was deleted without reserving the number ""13""."
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.8.0,v0.9.0,1,2,additive,2,0,0,0,0,0,57,59,0.0084745762711864,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.11.0,v0.12.0,1,2,removal,0,1,0,0,0,0,43,42,0.0174418604651162,True,False,False,True,False,False,False,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.14.0,v0.15.0,1,2,rename,1,0,0,1,0,0,42,43,0.0162790697674418,True,False,True,False,False,True,True,100,ok,True,True,3,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""2"" with name ""scope_spans"" on message ""ResourceSpans"" changed type from ""opentelemetry.proto.trace.v1.InstrumentationLibrarySpans"" to ""opentelemetry.proto.trace.v1.ScopeSpans""."
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.18.0,v0.19.0,1,3,removal,0,1,0,0,0,0,43,42,0.0174418604651162,True,False,False,True,False,False,False,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v1.0.0,v1.1.0,1,2,additive,2,0,0,0,0,0,42,44,0.0113636363636363,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v1.1.0,v1.2.0,1,1,rename,0,0,0,1,0,0,45,45,0.01,True,False,True,True,True,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/trace/v1/trace_config.proto,opentelemetry/proto/trace/v1/trace_config.proto,v0.5.0,v0.6.0,1,2,rename,0,0,0,1,0,0,13,13,0.0346153846153846,True,False,True,True,True,True,True,100,ok,True,True,16,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""2"" with name ""trace_id_ratio_based"" on message ""TraceConfig"" changed type from ""opentelemetry.proto.trace.v1.ProbabilitySampler"" to ""opentelemetry.proto.trace.v1.TraceIdRatioBased""."
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.8.0,v0.9.0,1,5,additive,2,0,0,0,0,0,40,42,0.0119047619047619,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.11.0,v0.12.0,1,2,rename,0,0,0,1,0,0,43,43,0.0104651162790697,True,False,True,True,True,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.12.0,v0.13.0,1,1,additive,1,0,0,0,0,0,43,44,0.0056818181818181,False,False,True,False,False,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.14.0,v0.15.0,1,1,rename,1,0,0,1,0,0,44,45,0.0155555555555555,True,False,True,False,False,True,True,100,ok,True,True,3,1,FIELD_WIRE_COMPATIBLE_TYPE,"Field ""2"" with name ""scope_logs"" on message ""ResourceLogs"" changed type from ""opentelemetry.proto.logs.v1.InstrumentationLibraryLogs"" to ""opentelemetry.proto.logs.v1.ScopeLogs""."
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.15.0,v0.16.0,1,1,removal,0,1,0,0,0,0,48,47,0.015625,True,False,False,True,False,False,False,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.18.0,v0.19.0,1,2,removal,0,1,0,0,0,0,44,43,0.0170454545454545,True,False,False,True,False,False,False,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.19.0,v0.20.0,1,1,rename,0,0,0,1,0,0,43,43,0.0104651162790697,True,False,True,True,True,True,True,0,ok,False,False,0,0,,
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v1.4.0,v1.5.0,1,7,additive,1,0,0,0,0,0,43,44,0.0056818181818181,False,False,True,False,False,True,True,100,ok,True,False,1,0,,
opentelemetry_proto,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,v1.6.0,v1.7.0,1,26,additive,1,0,0,0,0,0,4,5,0.05,False,False,True,False,False,True,True,100,ok,True,False,8,0,,
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.4.0,v1.5.0,1,24,mixed,1,1,0,0,0,0,65,65,0.0153846153846153,True,False,False,False,False,False,False,100,ok,True,True,1,1,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED,"Previously present field ""18"" with name ""attributes"" on message ""Profile"" was deleted without reserving the number ""18""."
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.5.0,v1.6.0,1,1,type_change,7,7,11,1,0,0,65,65,0.2838461538461538,True,False,False,False,False,False,False,100,ok,True,True,22,22,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED;FIELD_WIRE_COMPATIBLE_CARDINALITY;FIELD_WIRE_COMPATIBLE_TYPE,"Previously present field ""15"" with name ""comment_strindices"" on message ""Profile"" was deleted without reserving the number ""15"".
Previously present field ""16"" with name ""default_sample_type_strindex"" on message ""Profile"" was deleted without reserving the number ""16"".
Previously present field ""17"" with name ""profile_id"" on message ""Profile"" was deleted without reserving the number ""17"".
Previously present field ""19"" with name ""dropped_attributes_count"" on message ""Profile"" was deleted without reserving the number ""19"".
Previously present field ""20"" with name ""original_payload_format"" on message ""Profile"" was deleted without reserving the number ""20""."
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.6.0,v1.7.0,1,1,type_change,0,6,1,0,0,0,65,59,0.0846153846153846,True,False,False,False,False,False,False,100,ok,True,True,8,8,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED;FIELD_WIRE_COMPATIBLE_CARDINALITY;FIELD_WIRE_COMPATIBLE_TYPE,"Previously present field ""3"" with name ""location_table"" on message ""ProfilesData"" was deleted without reserving the number ""3"".
Previously present field ""4"" with name ""function_table"" on message ""ProfilesData"" was deleted without reserving the number ""4"".
Previously present field ""5"" with name ""link_table"" on message ""ProfilesData"" was deleted without reserving the number ""5"".
Previously present field ""6"" with name ""string_table"" on message ""ProfilesData"" was deleted without reserving the number ""6"".
Previously present field ""7"" with name ""attribute_table"" on message ""ProfilesData"" was deleted without reserving the number ""7""."
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.7.0,v1.8.0,1,1,type_change,0,8,13,6,0,0,64,56,0.3390625,True,False,False,False,False,False,False,100,ok,True,True,27,27,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED;FIELD_WIRE_COMPATIBLE_CARDINALITY;FIELD_WIRE_COMPATIBLE_TYPE,"Field ""6"" with name ""attribute_table"" on message ""ProfilesDictionary"" changed type from ""opentelemetry.proto.common.v1.KeyValue"" to ""opentelemetry.proto.profiles.v1development.KeyValueAndUnit"".
Field ""7"" with name ""stack_table"" on message ""ProfilesDictionary"" changed type from ""opentelemetry.proto.profiles.v1development.AttributeUnit"" to ""opentelemetry.proto.profiles.v1development.Stack"".
Previously present field ""13"" with name ""original_payload"" on message ""Profile"" was deleted without reserving the number ""13"".
Previously present field ""14"" with name ""attribute_indices"" on message ""Profile"" was deleted without reserving the number ""14"".
Field ""1"" with name ""sample_type"" on message ""Profile"" changed cardinality from ""repeated"" to ""optional with explicit presence""."
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.8.0,v1.9.0,1,1,type_change,0,2,4,3,0,0,57,55,0.1201754385964912,True,False,False,False,False,False,False,100,ok,True,True,8,8,FIELD_NO_DELETE_UNLESS_NUMBER_RESERVED;FIELD_WIRE_COMPATIBLE_CARDINALITY;FIELD_WIRE_COMPATIBLE_TYPE,"Previously present field ""12"" with name ""attribute_indices"" on message ""Profile"" was deleted without reserving the number ""12"".
Field ""7"" with name ""profile_id"" on message ""Profile"" changed cardinality from ""repeated"" to ""optional with implicit presence"".
Field ""7"" with name ""profile_id"" on message ""Profile"" changed type from ""int32"" to ""bytes"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules.
Field ""8"" with name ""dropped_attributes_count"" on message ""Profile"" changed type from ""bytes"" to ""uint32"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules.
Field ""9"" with name ""original_payload_format"" on message ""Profile"" changed type from ""uint32"" to ""string"". See https://developers.google.com/protocol-buffers/docs/proto3#updating for wire compatibility rules."
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.9.0,v1.10.0,1,1,type_change,0,0,2,1,0,0,55,55,0.0445454545454545,True,False,False,False,False,False,False,100,ok,True,True,2,2,FIELD_WIRE_COMPATIBLE_CARDINALITY,"Field ""3"" with name ""link_index"" on message ""Sample"" changed cardinality from ""repeated"" to ""optional with implicit presence"".
Field ""4"" with name ""values"" on message ""Sample"" changed cardinality from ""optional with implicit presence"" to ""repeated""."


==> anc/results/proto_ground_truth_transitions.csv <==
from_tag,to_tag,buf_breaking_transition,files,files_with_buf_violations
v0.10.0,v0.11.0,False,1,0
v0.11.0,v0.12.0,False,3,0
v0.12.0,v0.13.0,False,1,0
v0.14.0,v0.15.0,True,3,3
v0.15.0,v0.16.0,False,1,0
v0.16.0,v0.17.0,False,1,0
v0.17.0,v0.18.0,False,1,0
v0.18.0,v0.19.0,False,4,0
v0.19.0,v0.20.0,False,2,0
v0.3.0,v0.4.0,True,1,1
v0.4.0,v0.5.0,True,2,1
v0.5.0,v0.6.0,True,2,2
v0.6.0,v0.7.0,False,1,0
v0.7.0,v0.8.0,True,1,1
v0.8.0,v0.9.0,False,4,0
v0.9.0,v0.10.0,False,1,0
v1.0.0,v1.1.0,False,1,0
v1.1.0,v1.2.0,False,2,0
v1.4.0,v1.5.0,True,2,1
v1.5.0,v1.6.0,True,2,1
v1.6.0,v1.7.0,True,2,1
v1.7.0,v1.8.0,True,1,1
v1.8.0,v1.9.0,True,1,1
v1.9.0,v1.10.0,True,2,1


==> anc/results/real_graph_reachability.csv <==
repo,to_tag,rule,changed_interfaces,rejected_providers,base_nodes,base_edges,base_components,base_giant_pct,post_edges,post_components,post_giant_pct,removed_edges
common_interfaces,3.0.0,exact,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,3.0.0,backward,1,0,6,8,1,100.0,8,1,100.0,0
common_interfaces,3.0.0,full,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.0.0,exact,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.0.0,backward,1,0,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.0.0,full,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.2.2,exact,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.2.2,backward,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.2.2,full,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.3.0,exact,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.3.0,backward,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.3.0,full,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.5.0,exact,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.5.0,backward,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,4.5.0,full,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,5.3.3,exact,1,1,6,8,1,100.0,8,1,100.0,0
common_interfaces,5.3.3,backward,1,0,6,8,1,100.0,8,1,100.0,0
common_interfaces,5.3.3,full,1,0,6,8,1,100.0,8,1,100.0,0
opentelemetry_proto,v0.10.0,exact,1,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.10.0,backward,1,0,10,11,2,90.0,11,2,90.0,0
opentelemetry_proto,v0.10.0,full,1,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.11.0,exact,1,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.11.0,backward,1,0,10,11,2,90.0,11,2,90.0,0
opentelemetry_proto,v0.11.0,full,1,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.12.0,exact,3,3,10,11,2,90.0,8,5,60.0,3
opentelemetry_proto,v0.12.0,backward,3,2,10,11,2,90.0,9,4,70.0,2
opentelemetry_proto,v0.12.0,full,3,2,10,11,2,90.0,9,4,70.0,2
opentelemetry_proto,v0.13.0,exact,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.13.0,backward,1,0,9,10,2,88.88888888888889,10,2,88.88888888888889,0
opentelemetry_proto,v0.13.0,full,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.15.0,exact,3,3,9,10,2,88.88888888888889,7,5,55.55555555555556,3
opentelemetry_proto,v0.15.0,backward,3,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.15.0,full,3,3,9,10,2,88.88888888888889,7,5,55.55555555555556,3
opentelemetry_proto,v0.16.0,exact,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.16.0,backward,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.16.0,full,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.17.0,exact,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.17.0,backward,1,0,9,10,2,88.88888888888889,10,2,88.88888888888889,0
opentelemetry_proto,v0.17.0,full,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.18.0,exact,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.18.0,backward,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.18.0,full,1,1,9,10,2,88.88888888888889,9,3,77.77777777777777,1
opentelemetry_proto,v0.19.0,exact,4,4,8,10,1,100.0,3,5,50.0,7
opentelemetry_proto,v0.19.0,backward,4,3,8,10,1,100.0,7,4,62.5,3
opentelemetry_proto,v0.19.0,full,4,4,8,10,1,100.0,3,5,50.0,7
opentelemetry_proto,v0.20.0,exact,2,2,8,10,1,100.0,8,3,75.0,2
opentelemetry_proto,v0.20.0,backward,2,0,8,10,1,100.0,10,1,100.0,0
opentelemetry_proto,v0.20.0,full,2,1,8,10,1,100.0,9,2,87.5,1
opentelemetry_proto,v0.4.0,exact,1,1,7,7,2,85.71428571428571,6,3,71.42857142857143,1
opentelemetry_proto,v0.4.0,backward,1,1,7,7,2,85.71428571428571,6,3,71.42857142857143,1
opentelemetry_proto,v0.4.0,full,1,1,7,7,2,85.71428571428571,6,3,71.42857142857143,1
opentelemetry_proto,v0.5.0,exact,2,2,10,11,2,90.0,9,4,70.0,2
opentelemetry_proto,v0.5.0,backward,2,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.5.0,full,2,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.6.0,exact,2,2,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.6.0,backward,2,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.6.0,full,2,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.7.0,exact,1,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.7.0,backward,1,0,10,11,2,90.0,11,2,90.0,0
opentelemetry_proto,v0.7.0,full,1,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.8.0,exact,1,1,10,11,2,90.0,10,3,80.0,1
opentelemetry_proto,v0.8.0,backward,1,0,10,11,2,90.0,11,2,90.0,0
opentelemetry_proto,v0.8.0,full,1,0,10,11,2,90.0,11,2,90.0,0
opentelemetry_proto,v0.9.0,exact,4,4,10,11,2,90.0,4,6,50.0,7
opentelemetry_proto,v0.9.0,backward,4,0,10,11,2,90.0,11,2,90.0,0
opentelemetry_proto,v0.9.0,full,4,4,10,11,2,90.0,4,6,50.0,7
opentelemetry_proto,v1.1.0,exact,1,1,8,10,1,100.0,9,2,87.5,1
opentelemetry_proto,v1.1.0,backward,1,0,8,10,1,100.0,10,1,100.0,0
opentelemetry_proto,v1.1.0,full,1,1,8,10,1,100.0,9,2,87.5,1
opentelemetry_proto,v1.10.0,exact,2,2,10,13,1,100.0,7,3,80.0,6
opentelemetry_proto,v1.10.0,backward,2,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.10.0,full,2,2,10,13,1,100.0,7,3,80.0,6
opentelemetry_proto,v1.2.0,exact,2,2,8,10,1,100.0,8,3,75.0,2
opentelemetry_proto,v1.2.0,backward,2,0,8,10,1,100.0,10,1,100.0,0
opentelemetry_proto,v1.2.0,full,2,1,8,10,1,100.0,9,2,87.5,1
opentelemetry_proto,v1.5.0,exact,2,2,10,13,1,100.0,11,3,80.0,2
opentelemetry_proto,v1.5.0,backward,2,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.5.0,full,2,2,10,13,1,100.0,11,3,80.0,2
opentelemetry_proto,v1.6.0,exact,2,2,10,13,1,100.0,8,2,90.0,5
opentelemetry_proto,v1.6.0,backward,2,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.6.0,full,2,2,10,13,1,100.0,8,2,90.0,5
opentelemetry_proto,v1.7.0,exact,2,2,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.7.0,backward,2,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.7.0,full,2,2,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.8.0,exact,1,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.8.0,backward,1,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.8.0,full,1,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.9.0,exact,1,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.9.0,backward,1,1,10,13,1,100.0,12,2,90.0,1
opentelemetry_proto,v1.9.0,full,1,1,10,13,1,100.0,12,2,90.0,1
rcl_interfaces,0.5.0,exact,2,1,5,2,3,60.0,2,3,60.0,0
rcl_interfaces,0.5.0,backward,2,1,5,2,3,60.0,2,3,60.0,0
rcl_interfaces,0.5.0,full,2,1,5,2,3,60.0,2,3,60.0,0
rcl_interfaces,0.6.0,exact,5,1,6,4,3,66.66666666666667,4,3,66.66666666666667,0
rcl_interfaces,0.6.0,backward,5,1,6,4,3,66.66666666666667,4,3,66.66666666666667,0
rcl_interfaces,0.6.0,full,5,1,6,4,3,66.66666666666667,4,3,66.66666666666667,0
rcl_interfaces,0.6.1,exact,2,2,6,5,2,83.33333333333333,4,2,83.33333333333333,1
rcl_interfaces,0.6.1,backward,2,1,6,5,2,83.33333333333333,4,2,83.33333333333333,1
rcl_interfaces,0.6.1,full,2,2,6,5,2,83.33333333333333,4,2,83.33333333333333,1
rcl_interfaces,0.7.1,exact,1,1,7,6,2,85.71428571428571,5,3,71.42857142857143,1
rcl_interfaces,0.7.1,backward,1,0,7,6,2,85.71428571428571,6,2,85.71428571428571,0
rcl_interfaces,0.7.1,full,1,1,7,6,2,85.71428571428571,5,3,71.42857142857143,1
rcl_interfaces,0.7.2,exact,3,3,7,6,2,85.71428571428571,4,3,71.42857142857143,2
rcl_interfaces,0.7.2,backward,3,1,7,6,2,85.71428571428571,6,2,85.71428571428571,0
rcl_interfaces,0.7.2,full,3,3,7,6,2,85.71428571428571,4,3,71.42857142857143,2
rcl_interfaces,1.0.2,exact,1,1,8,7,2,87.5,6,3,75.0,1
rcl_interfaces,1.0.2,backward,1,0,8,7,2,87.5,7,2,87.5,0
rcl_interfaces,1.0.2,full,1,1,8,7,2,87.5,6,3,75.0,1
rcl_interfaces,2.4.3,exact,1,1,9,7,2,88.88888888888889,7,2,88.88888888888889,0
rcl_interfaces,2.4.3,backward,1,1,9,7,2,88.88888888888889,7,2,88.88888888888889,0
rcl_interfaces,2.4.3,full,1,1,9,7,2,88.88888888888889,7,2,88.88888888888889,0


==> anc/results/real_history_summary.json <==
{
  "additive_transitions": 26,
  "adopt_backward_fixation_pct": 7.787698412698413,
  "adopt_backward_mean_final_freq": 0.5275132275132275,
  "adopt_backward_mean_selection": -0.049383486768059655,
  "adopt_backward_vs_neutral_p": 0.0036186865574983663,
  "adopt_exact_fixation_pct": 9.672619047619047,
  "adopt_exact_mean_final_freq": 0.5189418186255984,
  "adopt_exact_mean_selection": -0.0668330564495025,
  "adopt_exact_vs_neutral_p": 0.005384283543877381,
  "adopt_full_fixation_pct": 8.928571428571429,
  "adopt_full_mean_final_freq": 0.520785796957672,
  "adopt_full_mean_selection": -0.059609123174272735,
  "adopt_full_vs_neutral_p": 0.005736054185793993,
  "adopt_neutral_fixation_pct": 0.4712301587301587,
  "adopt_neutral_mean_final_freq": 0.5006697412761401,
  "adopt_neutral_mean_selection": 0.0,
  "backward_accept_n": 35,
  "backward_wilson_high_pct": 67.15309946636732,
  "backward_wilson_low_pct": 43.31942064087128,
  "breaking_fraction_holm_p": 1.0,
  "breaking_fraction_mde_80": 35.24552703160017,
  "breaking_fraction_p": 0.5889224677891892,
  "breaking_transitions": 37,
  "capsule_accept_pct": 55.55555555555556,
  "changed_transitions": 63,
  "common_interfaces_breaking": 3,
  "common_interfaces_changes": 6,
  "common_interfaces_interfaces_changed": 2,
  "common_interfaces_snapshots": 6532,
  "diff_class_mix_holm_p": 0.6232452596156395,
  "diff_class_mix_mde_80": 0.4352573739190046,
  "diff_class_mix_p": 0.15581131490390987,
  "exact_accept_n": 0,
  "exact_vs_neutral_holm_p": 0.010856059672495099,
  "exact_vs_neutral_mde_80": 0.02964275785507246,
  "exact_vs_neutral_p": 0.005384283543877381,
  "exact_wilson_high_pct": 5.747319034852547,
  "exact_wilson_low_pct": 0.0,
  "full_accept_n": 9,
  "full_acceptance_holm_p": 1.0,
  "full_acceptance_mde_80": 21.784814756710148,
  "full_acceptance_p": 1.0,
  "full_vs_neutral_holm_p": 0.010856059672495099,
  "full_vs_neutral_mde_80": 0.03274395552119866,
  "full_vs_neutral_p": 0.005736054185793993,
  "full_wilson_high_pct": 24.974795045491057,
  "full_wilson_low_pct": 7.701861407975046,
  "graph_backward_mean_components": 2.081081081081081,
  "graph_backward_mean_giant_pct": 87.10424710424711,
  "graph_backward_mean_removed_edges": 0.4864864864864865,
  "graph_exact_mean_components": 2.7567567567567566,
  "graph_exact_mean_giant_pct": 79.52273702273702,
  "graph_exact_mean_removed_edges": 1.5675675675675675,
  "graph_full_mean_components": 2.6216216216216215,
  "graph_full_mean_giant_pct": 81.00922350922352,
  "graph_full_mean_removed_edges": 1.4324324324324325,
  "graph_mean_edges": 9.405405405405405,
  "graph_mean_nodes": 8.324324324324325,
  "graph_transitions": 37,
  "homogeneity_breaking_fraction_p": 0.5889224677891892,
  "homogeneity_diff_class_p": 0.15581131490390987,
  "homogeneity_full_acceptance_p": 1.0,
  "homogeneity_reader_obligation_acceptance_p": 0.42694739464211295,
  "interfaces_changed": 23,
  "mcnemar_backward_capsule_a_only": 0,
  "mcnemar_backward_capsule_b_only": 0,
  "mcnemar_backward_capsule_discordant": 0,
  "mcnemar_backward_capsule_p_value": 1.0,
  "mcnemar_backward_full_a_only": 26,
  "mcnemar_backward_full_b_only": 0,
  "mcnemar_backward_full_discordant": 26,
  "mcnemar_backward_full_p_value": 2.9802322387695312e-08,
  "opentelemetry_proto_breaking": 26,
  "opentelemetry_proto_changes": 42,
  "opentelemetry_proto_interfaces_changed": 8,
  "opentelemetry_proto_snapshots": 291,
  "rcl_interfaces_breaking": 8,
  "rcl_interfaces_changes": 15,
  "rcl_interfaces_interfaces_changed": 13,
  "rcl_interfaces_snapshots": 2107,
  "reader_obligation_acceptance_holm_p": 1.0,
  "reader_obligation_acceptance_mde_80": 35.302401485841735,
  "reader_obligation_acceptance_p": 0.42694739464211295,
  "reader_obligation_vs_neutral_holm_p": 0.010856059672495099,
  "reader_obligation_vs_neutral_mde_80": 0.031914981104193135,
  "reader_obligation_vs_neutral_p": 0.0036186865574983663,
  "registry_backward_accept_pct": 55.55555555555556,
  "registry_full_accept_pct": 14.285714285714285,
  "rename_transitions": 9,
  "snapshots": 8930,
  "type_change_transitions": 13,
  "xtype_accept_pct": 55.55555555555556
}

==> anc/results/real_interface_changes.csv <==
repo,path,graph_node,from_tag,to_tag,tag_gap,stable_gap,change_class,added,removed,type_changes,renames,reorder,constant_delta,old_fields,new_fields,severity,breaking,exact_accepts,registry_backward,registry_forward,registry_full,xtype_assignable,capsule_accepts
common_interfaces,shape_msgs/msg/SolidPrimitive.msg,shape_msgs,3.0.0,4.0.0,1,24,additive,1,0,0,0,0,1,1,2,0.235,False,False,True,False,False,True,True
common_interfaces,shape_msgs/msg/SolidPrimitive.msg,shape_msgs,4.2.1,4.2.2,1,4,type_change,0,0,1,0,0,0,2,2,0.5,True,False,False,False,False,False,False
common_interfaces,shape_msgs/msg/SolidPrimitive.msg,shape_msgs,4.2.4,4.3.0,1,2,type_change,0,0,1,0,0,0,2,2,0.5,True,False,False,False,False,False,False
common_interfaces,shape_msgs/msg/SolidPrimitive.msg,shape_msgs,4.4.0,4.5.0,1,1,type_change,0,0,1,0,0,0,2,2,0.5,True,False,False,False,False,False,False
common_interfaces,visualization_msgs/msg/Marker.msg,visualization_msgs,2.3.0,3.0.0,1,23,additive,4,0,0,0,0,0,15,19,0.07368421052631578,False,False,True,False,False,True,True
common_interfaces,visualization_msgs/msg/Marker.msg,visualization_msgs,5.3.2,5.3.3,1,26,additive,0,0,0,0,0,1,19,19,0.00631578947368421,False,False,True,True,True,True,True
rcl_interfaces,lifecycle_msgs/msg/Transition.msg,lifecycle_msgs,0.5.0,0.6.0,1,1,additive,0,0,0,0,0,1,2,2,0.06,False,False,True,True,True,True,True
rcl_interfaces,lifecycle_msgs/msg/TransitionEvent.msg,lifecycle_msgs,2.4.2,2.4.3,1,40,mixed,1,1,0,0,0,0,4,4,0.3,True,False,False,False,False,False,False
rcl_interfaces,lifecycle_msgs/srv/ChangeState.srv,lifecycle_msgs,0.5.0,0.6.0,1,1,removal,0,1,0,0,0,0,3,2,0.2833333333333333,True,False,False,True,False,False,False
rcl_interfaces,lifecycle_msgs/srv/GetAvailableStates.srv,lifecycle_msgs,0.5.0,0.6.0,1,1,removal,0,1,0,0,0,0,2,1,0.425,True,False,False,True,False,False,False
rcl_interfaces,lifecycle_msgs/srv/GetAvailableTransitions.srv,lifecycle_msgs,0.5.0,0.6.0,1,1,removal,0,1,0,0,0,0,2,1,0.425,True,False,False,True,False,False,False
rcl_interfaces,lifecycle_msgs/srv/GetState.srv,lifecycle_msgs,0.5.0,0.6.0,1,1,removal,0,1,0,0,0,0,2,1,0.425,True,False,False,True,False,False,False
rcl_interfaces,rcl_interfaces/msg/ParameterDescriptor.msg,rcl_interfaces,0.7.0,0.7.1,1,6,additive,1,0,0,0,0,0,2,3,0.11666666666666665,False,False,True,False,False,True,True
rcl_interfaces,rcl_interfaces/msg/ParameterDescriptor.msg,rcl_interfaces,0.7.1,0.7.2,1,1,additive,2,0,0,0,0,0,3,5,0.13999999999999999,False,False,True,False,False,True,True
rcl_interfaces,rcl_interfaces/msg/ParameterDescriptor.msg,rcl_interfaces,1.0.1,1.0.2,1,6,additive,1,0,0,0,0,0,5,6,0.05833333333333333,False,False,True,False,False,True,True
rcl_interfaces,rcl_interfaces/msg/ParameterEvent.msg,rcl_interfaces,0.6.0,0.6.1,1,2,additive,2,0,0,0,0,0,3,5,0.13999999999999999,False,False,True,False,False,True,True
rcl_interfaces,rcl_interfaces/msg/ParameterType.msg,rcl_interfaces,0.4.0,0.5.0,1,1,additive,0,0,0,0,0,1,0,0,0.12,False,False,True,True,True,True,True
rcl_interfaces,rcl_interfaces/msg/ParameterValue.msg,rcl_interfaces,0.4.0,0.5.0,1,1,mixed,5,1,0,0,0,0,6,10,0.26,True,False,False,False,False,False,False
rcl_interfaces,action_msgs/msg/GoalInfo.msg,action_msgs,0.6.0,0.6.1,1,2,mixed,1,1,0,0,0,0,2,2,0.6,True,False,False,False,False,False,False
rcl_interfaces,action_msgs/srv/CancelGoal.srv,action_msgs,0.7.1,0.7.2,1,7,additive,1,0,0,0,0,1,2,3,0.15666666666666665,False,False,True,False,False,True,True
rcl_interfaces,test_msgs/action/NestedMessage.action,test_msgs,0.7.1,0.7.2,1,7,type_change,0,0,3,0,0,0,9,9,0.3333333333333333,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/common/v1/common.proto,opentelemetry/proto/common/v1/common.proto,v0.8.0,v0.9.0,1,5,additive,1,0,0,0,0,0,14,15,0.016666666666666666,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/common/v1/common.proto,opentelemetry/proto/common/v1/common.proto,v0.18.0,v0.19.0,1,9,additive,2,0,0,0,0,0,13,15,0.03333333333333333,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/common/v1/common.proto,opentelemetry/proto/common/v1/common.proto,v1.9.0,v1.10.0,1,13,additive,2,0,0,0,0,0,19,21,0.023809523809523808,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.3.0,v0.4.0,1,1,type_change,0,1,1,7,0,0,50,49,0.098,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.4.0,v0.5.0,1,1,type_change,5,0,5,0,0,0,13,18,0.3472222222222222,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.6.0,v0.7.0,1,1,additive,1,0,0,0,0,0,64,65,0.0038461538461538464,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.7.0,v0.8.0,1,1,rename,0,0,0,4,0,0,41,41,0.04390243902439025,True,False,True,True,True,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.8.0,v0.9.0,1,1,additive,6,0,0,0,0,0,76,82,0.018292682926829267,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.9.0,v0.10.0,1,1,additive,3,0,0,0,0,0,82,85,0.008823529411764706,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.10.0,v0.11.0,1,1,additive,1,0,0,0,0,0,87,88,0.002840909090909091,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.11.0,v0.12.0,1,1,removal,0,7,0,0,0,0,80,73,0.065625,True,False,False,True,False,False,False
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.14.0,v0.15.0,1,2,type_change,1,0,1,1,0,0,73,74,0.02297297297297297,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.16.0,v0.17.0,1,1,additive,4,0,0,0,0,0,77,81,0.012345679012345678,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.17.0,v0.18.0,1,1,type_change,0,0,1,0,0,0,81,81,0.012345679012345678,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.18.0,v0.19.0,1,1,removal,0,1,0,0,0,0,78,77,0.009615384615384616,True,False,False,True,False,False,False
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v0.19.0,v0.20.0,1,1,rename,1,0,0,2,0,0,77,78,0.014743589743589743,True,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/metrics/v1/metrics.proto,opentelemetry/proto/metrics/v1/metrics.proto,v1.1.0,v1.2.0,1,2,additive,1,0,0,0,0,0,78,79,0.0031645569620253164,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/resource/v1/resource.proto,opentelemetry/proto/resource/v1/resource.proto,v1.5.0,v1.6.0,1,25,additive,1,0,0,0,0,0,2,3,0.08333333333333333,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.4.0,v0.5.0,1,1,rename,0,0,0,22,0,0,53,53,0.1867924528301887,True,False,True,True,True,True,True
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.5.0,v0.6.0,1,1,mixed,1,14,0,4,0,0,53,40,0.23679245283018868,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.8.0,v0.9.0,1,2,additive,2,0,0,0,0,0,57,59,0.00847457627118644,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.11.0,v0.12.0,1,2,removal,0,1,0,0,0,0,43,42,0.01744186046511628,True,False,False,True,False,False,False
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.14.0,v0.15.0,1,2,rename,1,0,0,1,0,0,42,43,0.01627906976744186,True,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v0.18.0,v0.19.0,1,3,removal,0,1,0,0,0,0,43,42,0.01744186046511628,True,False,False,True,False,False,False
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v1.0.0,v1.1.0,1,2,additive,2,0,0,0,0,0,42,44,0.011363636363636364,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/trace/v1/trace.proto,opentelemetry/proto/trace/v1/trace.proto,v1.1.0,v1.2.0,1,1,rename,0,0,0,1,0,0,45,45,0.01,True,False,True,True,True,True,True
opentelemetry_proto,opentelemetry/proto/trace/v1/trace_config.proto,opentelemetry/proto/trace/v1/trace_config.proto,v0.5.0,v0.6.0,1,2,rename,0,0,0,1,0,0,13,13,0.03461538461538462,True,False,True,True,True,True,True
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.8.0,v0.9.0,1,5,additive,2,0,0,0,0,0,40,42,0.011904761904761904,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.11.0,v0.12.0,1,2,rename,0,0,0,1,0,0,43,43,0.010465116279069767,True,False,True,True,True,True,True
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.12.0,v0.13.0,1,1,additive,1,0,0,0,0,0,43,44,0.005681818181818182,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.14.0,v0.15.0,1,1,rename,1,0,0,1,0,0,44,45,0.015555555555555555,True,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.15.0,v0.16.0,1,1,removal,0,1,0,0,0,0,48,47,0.015625,True,False,False,True,False,False,False
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.18.0,v0.19.0,1,2,removal,0,1,0,0,0,0,44,43,0.017045454545454544,True,False,False,True,False,False,False
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v0.19.0,v0.20.0,1,1,rename,0,0,0,1,0,0,43,43,0.010465116279069767,True,False,True,True,True,True,True
opentelemetry_proto,opentelemetry/proto/logs/v1/logs.proto,opentelemetry/proto/logs/v1/logs.proto,v1.4.0,v1.5.0,1,7,additive,1,0,0,0,0,0,43,44,0.005681818181818182,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,v1.6.0,v1.7.0,1,26,additive,1,0,0,0,0,0,4,5,0.05,False,False,True,False,False,True,True
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.4.0,v1.5.0,1,24,mixed,1,1,0,0,0,0,65,65,0.015384615384615385,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.5.0,v1.6.0,1,1,type_change,7,7,11,1,0,0,65,65,0.28384615384615386,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.6.0,v1.7.0,1,1,type_change,0,6,1,0,0,0,65,59,0.08461538461538462,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.7.0,v1.8.0,1,1,type_change,0,8,13,6,0,0,64,56,0.3390625,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.8.0,v1.9.0,1,1,type_change,0,2,4,3,0,0,57,55,0.12017543859649123,True,False,False,False,False,False,False
opentelemetry_proto,opentelemetry/proto/profiles/v1development/profiles.proto,opentelemetry/proto/profiles/v1development/profiles.proto,v1.9.0,v1.10.0,1,1,type_change,0,0,2,1,0,0,55,55,0.04454545454545455,True,False,False,False,False,False,False


==> anc/results/real_interface_snapshots.csv <==
repo,tag,path,fields,imports
common_interfaces,0.4.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.4.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.4.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.4.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.4.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.4.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.4.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.4.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.4.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.4.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.4.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.4.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.4.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.4.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.4.0,nav_msgs/msg/Path.msg,2,
common_interfaces,0.4.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.4.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.4.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.4.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.4.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.4.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.4.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Bool.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Byte.msg,1,
common_interfaces,0.4.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/Char.msg,1,
common_interfaces,0.4.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.4.0,std_msgs/msg/Empty.msg,0,
common_interfaces,0.4.0,std_msgs/msg/Float32.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/Float64.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/Header.msg,2,
common_interfaces,0.4.0,std_msgs/msg/Int16.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/Int32.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/Int64.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/Int8.msg,1,
common_interfaces,0.4.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.4.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.4.0,std_msgs/msg/String.msg,1,
common_interfaces,0.4.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.4.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.4.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.4.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.4.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.4.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.4.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.4.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.4.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.4.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.4.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.4.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.4.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.4.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.4.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.4.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.4.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.4.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.4.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.4.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.5.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.5.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.5.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.5.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.5.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.5.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.5.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.5.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.5.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.5.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.5.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.5.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.5.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.5.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.5.0,nav_msgs/msg/Path.msg,2,
common_interfaces,0.5.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.5.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.5.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.5.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.5.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.5.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.5.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Bool.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Byte.msg,1,
common_interfaces,0.5.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/Char.msg,1,
common_interfaces,0.5.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.5.0,std_msgs/msg/Empty.msg,0,
common_interfaces,0.5.0,std_msgs/msg/Float32.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/Float64.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/Header.msg,2,
common_interfaces,0.5.0,std_msgs/msg/Int16.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/Int32.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/Int64.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/Int8.msg,1,
common_interfaces,0.5.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.5.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.5.0,std_msgs/msg/String.msg,1,
common_interfaces,0.5.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.5.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.5.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.5.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.5.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.5.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.5.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.5.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.5.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.5.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.5.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.5.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.5.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.5.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.5.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.5.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.5.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.5.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.5.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.5.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.5.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.5.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.5.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.5.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.5.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.5.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.5.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.5.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.5.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.5.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.5.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.5.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.5.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.5.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.5.1,nav_msgs/msg/Path.msg,2,
common_interfaces,0.5.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.5.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.5.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.5.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.5.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.5.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.5.1,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Bool.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Byte.msg,1,
common_interfaces,0.5.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/Char.msg,1,
common_interfaces,0.5.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.5.1,std_msgs/msg/Empty.msg,0,
common_interfaces,0.5.1,std_msgs/msg/Float32.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/Float64.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/Header.msg,2,
common_interfaces,0.5.1,std_msgs/msg/Int16.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/Int32.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/Int64.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/Int8.msg,1,
common_interfaces,0.5.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.5.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.5.1,std_msgs/msg/String.msg,1,
common_interfaces,0.5.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.5.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.5.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.5.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.5.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.5.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.5.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.5.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.5.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.5.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.5.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.5.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.5.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.5.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.5.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.5.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.5.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.5.1,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.5.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.5.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.6.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.6.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.6.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.6.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.6.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.6.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.6.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.6.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.6.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.6.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.6.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.6.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.6.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.6.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.6.0,nav_msgs/msg/Path.msg,2,
common_interfaces,0.6.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.6.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.6.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.6.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.6.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.6.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.6.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Bool.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Byte.msg,1,
common_interfaces,0.6.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/Char.msg,1,
common_interfaces,0.6.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.6.0,std_msgs/msg/Empty.msg,0,
common_interfaces,0.6.0,std_msgs/msg/Float32.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/Float64.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/Header.msg,2,
common_interfaces,0.6.0,std_msgs/msg/Int16.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/Int32.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/Int64.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/Int8.msg,1,
common_interfaces,0.6.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.6.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.6.0,std_msgs/msg/String.msg,1,
common_interfaces,0.6.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.6.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.6.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.6.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.6.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.6.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.6.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.6.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.6.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.6.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.6.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.6.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.6.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.6.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.6.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.6.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.6.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.6.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.6.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.6.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.6.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.6.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.6.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.6.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.6.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.6.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.6.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.6.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.6.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.6.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.6.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.6.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.6.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.6.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.6.1,nav_msgs/msg/Path.msg,2,
common_interfaces,0.6.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.6.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.6.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.6.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.6.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.6.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.6.1,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Bool.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Byte.msg,1,
common_interfaces,0.6.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/Char.msg,1,
common_interfaces,0.6.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.6.1,std_msgs/msg/Empty.msg,0,
common_interfaces,0.6.1,std_msgs/msg/Float32.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/Float64.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/Header.msg,2,
common_interfaces,0.6.1,std_msgs/msg/Int16.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/Int32.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/Int64.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/Int8.msg,1,
common_interfaces,0.6.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.6.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.6.1,std_msgs/msg/String.msg,1,
common_interfaces,0.6.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.6.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.6.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.6.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.6.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.6.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.6.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.6.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.6.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.6.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.6.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.6.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.6.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.6.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.6.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.6.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.6.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.6.1,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.6.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.6.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.7.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.7.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.7.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.7.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.7.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.7.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.7.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.7.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.7.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.7.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.7.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.7.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.7.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.7.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.7.0,nav_msgs/msg/Path.msg,2,
common_interfaces,0.7.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.7.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.7.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.7.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.7.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.7.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.7.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Bool.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Byte.msg,1,
common_interfaces,0.7.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/Char.msg,1,
common_interfaces,0.7.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.7.0,std_msgs/msg/Empty.msg,0,
common_interfaces,0.7.0,std_msgs/msg/Float32.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/Float64.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/Header.msg,2,
common_interfaces,0.7.0,std_msgs/msg/Int16.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/Int32.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/Int64.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/Int8.msg,1,
common_interfaces,0.7.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.7.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.7.0,std_msgs/msg/String.msg,1,
common_interfaces,0.7.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.7.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.7.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.7.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.7.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.7.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.7.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.7.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.7.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.7.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.7.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.7.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.7.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.7.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.7.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.7.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.7.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.7.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.7.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.7.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.7.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.7.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.7.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.7.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.7.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.7.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.7.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.7.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.7.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.7.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.7.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.7.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.7.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.7.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.7.1,nav_msgs/msg/Path.msg,2,
common_interfaces,0.7.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.7.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.7.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.7.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.7.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.7.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.7.1,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Bool.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Byte.msg,1,
common_interfaces,0.7.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/Char.msg,1,
common_interfaces,0.7.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.7.1,std_msgs/msg/Empty.msg,0,
common_interfaces,0.7.1,std_msgs/msg/Float32.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/Float64.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/Header.msg,2,
common_interfaces,0.7.1,std_msgs/msg/Int16.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/Int32.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/Int64.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/Int8.msg,1,
common_interfaces,0.7.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.7.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.7.1,std_msgs/msg/String.msg,1,
common_interfaces,0.7.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.7.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.7.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.7.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.7.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.7.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.7.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.7.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.7.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.7.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.7.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.7.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.7.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.7.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.7.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.7.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.7.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.7.1,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.7.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.7.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.8.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.8.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.8.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.8.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.8.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.8.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.8.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.8.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.8.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.8.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.8.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.8.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.8.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.8.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.8.0,nav_msgs/msg/Path.msg,2,
common_interfaces,0.8.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.8.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.8.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.8.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.8.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.8.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.8.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Bool.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Byte.msg,1,
common_interfaces,0.8.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/Char.msg,1,
common_interfaces,0.8.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.8.0,std_msgs/msg/Empty.msg,0,
common_interfaces,0.8.0,std_msgs/msg/Float32.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/Float64.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/Header.msg,2,
common_interfaces,0.8.0,std_msgs/msg/Int16.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/Int32.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/Int64.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/Int8.msg,1,
common_interfaces,0.8.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.8.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.8.0,std_msgs/msg/String.msg,1,
common_interfaces,0.8.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.8.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.8.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.8.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.8.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.8.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.8.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.8.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.8.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.8.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.8.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.8.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.8.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.8.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.8.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.8.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.8.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.8.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.8.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.8.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.8.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,0.8.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.8.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.8.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.8.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.8.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.8.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.8.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.8.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.8.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.8.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.8.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.8.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.8.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.8.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.8.1,nav_msgs/msg/Path.msg,2,
common_interfaces,0.8.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.8.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.8.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.8.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.8.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.8.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.8.1,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Bool.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Byte.msg,1,
common_interfaces,0.8.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/Char.msg,1,
common_interfaces,0.8.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.8.1,std_msgs/msg/Empty.msg,0,
common_interfaces,0.8.1,std_msgs/msg/Float32.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/Float64.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/Header.msg,2,
common_interfaces,0.8.1,std_msgs/msg/Int16.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/Int32.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/Int64.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/Int8.msg,1,
common_interfaces,0.8.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.8.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.8.1,std_msgs/msg/String.msg,1,
common_interfaces,0.8.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.8.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.8.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.8.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.8.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.8.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.8.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.8.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.8.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.8.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.8.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.8.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.8.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.8.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.8.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.8.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.8.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.8.1,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.8.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.8.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.8.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,0.9.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,0.9.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,0.9.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,0.9.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,0.9.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,0.9.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,0.9.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,0.9.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,0.9.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,0.9.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,0.9.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,0.9.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,0.9.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,0.9.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,0.9.0,nav_msgs/msg/Path.msg,2,
common_interfaces,0.9.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,0.9.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,0.9.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,0.9.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,0.9.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,0.9.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,0.9.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Bool.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Byte.msg,1,
common_interfaces,0.9.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/Char.msg,1,
common_interfaces,0.9.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,0.9.0,std_msgs/msg/Empty.msg,0,
common_interfaces,0.9.0,std_msgs/msg/Float32.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/Float64.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/Header.msg,2,
common_interfaces,0.9.0,std_msgs/msg/Int16.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/Int32.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/Int64.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/Int8.msg,1,
common_interfaces,0.9.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,0.9.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,0.9.0,std_msgs/msg/String.msg,1,
common_interfaces,0.9.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,0.9.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,0.9.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,0.9.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,0.9.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,0.9.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,0.9.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,0.9.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,0.9.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,0.9.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,0.9.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,0.9.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,0.9.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,0.9.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,0.9.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,0.9.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,0.9.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,0.9.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,0.9.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,0.9.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,0.9.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,1.0.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,1.0.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,1.0.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,1.0.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,1.0.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,1.0.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,1.0.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,1.0.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,1.0.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,1.0.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,1.0.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,1.0.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,1.0.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,1.0.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,1.0.0,nav_msgs/msg/Path.msg,2,
common_interfaces,1.0.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,1.0.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,1.0.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,1.0.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,1.0.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,1.0.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,1.0.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Bool.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Byte.msg,1,
common_interfaces,1.0.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/Char.msg,1,
common_interfaces,1.0.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,1.0.0,std_msgs/msg/Empty.msg,0,
common_interfaces,1.0.0,std_msgs/msg/Float32.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/Float64.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/Header.msg,2,
common_interfaces,1.0.0,std_msgs/msg/Int16.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/Int32.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/Int64.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/Int8.msg,1,
common_interfaces,1.0.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,1.0.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,1.0.0,std_msgs/msg/String.msg,1,
common_interfaces,1.0.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,1.0.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,1.0.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,1.0.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,1.0.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,1.0.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,1.0.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,1.0.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,1.0.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,1.0.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,1.0.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,1.0.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,1.0.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,1.0.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,1.0.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,1.0.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,1.0.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,1.0.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,1.0.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,1.0.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,1.0.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.0.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.0.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.0.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.0.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.0.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.0.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.0.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.0.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.0.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.0.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.0.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.0.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.0.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.0.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.0.0,nav_msgs/msg/Path.msg,2,
common_interfaces,2.0.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.0.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.0.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.0.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.0.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.0.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.0.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Bool.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Byte.msg,1,
common_interfaces,2.0.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/Char.msg,1,
common_interfaces,2.0.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.0.0,std_msgs/msg/Empty.msg,0,
common_interfaces,2.0.0,std_msgs/msg/Float32.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/Float64.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/Header.msg,2,
common_interfaces,2.0.0,std_msgs/msg/Int16.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/Int32.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/Int64.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/Int8.msg,1,
common_interfaces,2.0.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.0.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.0.0,std_msgs/msg/String.msg,1,
common_interfaces,2.0.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.0.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.0.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.0.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.0.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.0.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.0.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.0.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.0.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.0.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.0.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.0.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.0.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.0.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.0.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.0.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.0.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.0.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.0.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.0.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.0.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.0.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.0.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.0.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.0.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.0.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.0.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.0.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.0.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.0.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.0.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.0.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.0.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.0.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.0.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.0.1,nav_msgs/msg/Path.msg,2,
common_interfaces,2.0.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.0.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.0.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.0.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.0.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.0.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.0.1,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Bool.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Byte.msg,1,
common_interfaces,2.0.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/Char.msg,1,
common_interfaces,2.0.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.0.1,std_msgs/msg/Empty.msg,0,
common_interfaces,2.0.1,std_msgs/msg/Float32.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/Float64.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/Header.msg,2,
common_interfaces,2.0.1,std_msgs/msg/Int16.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/Int32.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/Int64.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/Int8.msg,1,
common_interfaces,2.0.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.0.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.0.1,std_msgs/msg/String.msg,1,
common_interfaces,2.0.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.0.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.0.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.0.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.0.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.0.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.0.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.0.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.0.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.0.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.0.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.0.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.0.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.0.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.0.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.0.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.0.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.0.1,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.0.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.0.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.0.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.0.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.0.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.0.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.0.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.0.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.0.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.0.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.0.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.0.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.0.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.0.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.0.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.0.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.0.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.0.2,nav_msgs/msg/Path.msg,2,
common_interfaces,2.0.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.0.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.0.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.0.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.0.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.0.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.0.2,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Bool.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Byte.msg,1,
common_interfaces,2.0.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/Char.msg,1,
common_interfaces,2.0.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.0.2,std_msgs/msg/Empty.msg,0,
common_interfaces,2.0.2,std_msgs/msg/Float32.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/Float64.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/Header.msg,2,
common_interfaces,2.0.2,std_msgs/msg/Int16.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/Int32.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/Int64.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/Int8.msg,1,
common_interfaces,2.0.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.0.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.0.2,std_msgs/msg/String.msg,1,
common_interfaces,2.0.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.0.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.0.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.0.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.0.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.0.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.0.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.0.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.0.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.0.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.0.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.0.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.0.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.0.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.0.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.0.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.0.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.0.2,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.0.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.0.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.0.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.0.3,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.0.3,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.0.3,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.0.3,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.0.3,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.0.3,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.0.3,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.0.3,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.0.3,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.0.3,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.0.3,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.0.3,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.0.3,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.0.3,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.0.3,nav_msgs/msg/Path.msg,2,
common_interfaces,2.0.3,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.0.3,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.0.3,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.0.3,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.0.3,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.0.3,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.0.3,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Bool.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Byte.msg,1,
common_interfaces,2.0.3,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/Char.msg,1,
common_interfaces,2.0.3,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.0.3,std_msgs/msg/Empty.msg,0,
common_interfaces,2.0.3,std_msgs/msg/Float32.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/Float64.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/Header.msg,2,
common_interfaces,2.0.3,std_msgs/msg/Int16.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/Int32.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/Int64.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/Int8.msg,1,
common_interfaces,2.0.3,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.0.3,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.0.3,std_msgs/msg/String.msg,1,
common_interfaces,2.0.3,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.0.3,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.0.3,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.0.3,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.0.3,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.0.3,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.0.3,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.0.3,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.0.3,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.0.3,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.0.3,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.0.3,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.0.3,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.0.3,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.0.3,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.0.3,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.0.3,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.0.3,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.0.3,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.0.3,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.0.3,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.0.4,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.0.4,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.0.4,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.0.4,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.0.4,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.0.4,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.0.4,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.0.4,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.0.4,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.0.4,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.0.4,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.0.4,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.0.4,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.0.4,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.0.4,nav_msgs/msg/Path.msg,2,
common_interfaces,2.0.4,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.0.4,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.0.4,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.0.4,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.0.4,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.0.4,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.0.4,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Bool.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Byte.msg,1,
common_interfaces,2.0.4,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/Char.msg,1,
common_interfaces,2.0.4,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.0.4,std_msgs/msg/Empty.msg,0,
common_interfaces,2.0.4,std_msgs/msg/Float32.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/Float64.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/Header.msg,2,
common_interfaces,2.0.4,std_msgs/msg/Int16.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/Int32.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/Int64.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/Int8.msg,1,
common_interfaces,2.0.4,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.0.4,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.0.4,std_msgs/msg/String.msg,1,
common_interfaces,2.0.4,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.0.4,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.0.4,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.0.4,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.0.4,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.0.4,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.0.4,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.0.4,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.0.4,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.0.4,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.0.4,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.0.4,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.0.4,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.0.4,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.0.4,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.0.4,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.0.4,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.0.4,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.0.4,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.0.4,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.0.4,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.0.5,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.0.5,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.0.5,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.0.5,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.0.5,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.0.5,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.0.5,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.0.5,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.0.5,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.0.5,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.0.5,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.0.5,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.0.5,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.0.5,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.0.5,nav_msgs/msg/Path.msg,2,
common_interfaces,2.0.5,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.0.5,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.0.5,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.0.5,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.0.5,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.0.5,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.0.5,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Bool.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Byte.msg,1,
common_interfaces,2.0.5,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/Char.msg,1,
common_interfaces,2.0.5,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.0.5,std_msgs/msg/Empty.msg,0,
common_interfaces,2.0.5,std_msgs/msg/Float32.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/Float64.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/Header.msg,2,
common_interfaces,2.0.5,std_msgs/msg/Int16.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/Int32.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/Int64.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/Int8.msg,1,
common_interfaces,2.0.5,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.0.5,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.0.5,std_msgs/msg/String.msg,1,
common_interfaces,2.0.5,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.0.5,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.0.5,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.0.5,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.0.5,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.0.5,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.0.5,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.0.5,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.0.5,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.0.5,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.0.5,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.0.5,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.0.5,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.0.5,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.0.5,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.0.5,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.0.5,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.0.5,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.0.5,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.0.5,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.0.5,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.1.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.1.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.1.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.1.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.1.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.1.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.1.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.1.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.1.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.1.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.1.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.1.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.1.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.1.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.1.0,nav_msgs/msg/Path.msg,2,
common_interfaces,2.1.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.1.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.1.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.1.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.1.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.1.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.1.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Bool.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Byte.msg,1,
common_interfaces,2.1.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/Char.msg,1,
common_interfaces,2.1.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.1.0,std_msgs/msg/Empty.msg,0,
common_interfaces,2.1.0,std_msgs/msg/Float32.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/Float64.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/Header.msg,2,
common_interfaces,2.1.0,std_msgs/msg/Int16.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/Int32.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/Int64.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/Int8.msg,1,
common_interfaces,2.1.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.1.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.1.0,std_msgs/msg/String.msg,1,
common_interfaces,2.1.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.1.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.1.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.1.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.1.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.1.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.1.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.1.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.1.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.1.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.1.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.1.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.1.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.1.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.1.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.1.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.1.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.1.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.1.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.1.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.1.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.2.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.2.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.2.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.2.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.2.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.2.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.2.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.2.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.2.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.2.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.2.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.2.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.2.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.2.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.2.0,nav_msgs/msg/Path.msg,2,
common_interfaces,2.2.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.2.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.2.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,2.2.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.2.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.2.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.2.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.2.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Bool.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Byte.msg,1,
common_interfaces,2.2.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/Char.msg,1,
common_interfaces,2.2.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.2.0,std_msgs/msg/Empty.msg,0,
common_interfaces,2.2.0,std_msgs/msg/Float32.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/Float64.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/Header.msg,2,
common_interfaces,2.2.0,std_msgs/msg/Int16.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/Int32.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/Int64.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/Int8.msg,1,
common_interfaces,2.2.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.2.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.2.0,std_msgs/msg/String.msg,1,
common_interfaces,2.2.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.2.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.2.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.2.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.2.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.2.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.2.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.2.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.2.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.2.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.2.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.2.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.2.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.2.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.2.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.2.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.2.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.2.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.2.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.2.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.2.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.2.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.2.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.2.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.2.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.2.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.2.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.2.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.2.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.2.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.2.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.2.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.2.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.2.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.2.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.2.1,nav_msgs/msg/Path.msg,2,
common_interfaces,2.2.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.2.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.2.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,2.2.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.2.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.2.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.2.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.2.1,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Bool.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Byte.msg,1,
common_interfaces,2.2.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/Char.msg,1,
common_interfaces,2.2.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.2.1,std_msgs/msg/Empty.msg,0,
common_interfaces,2.2.1,std_msgs/msg/Float32.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/Float64.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/Header.msg,2,
common_interfaces,2.2.1,std_msgs/msg/Int16.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/Int32.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/Int64.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/Int8.msg,1,
common_interfaces,2.2.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.2.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.2.1,std_msgs/msg/String.msg,1,
common_interfaces,2.2.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.2.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.2.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.2.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.2.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.2.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.2.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.2.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.2.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.2.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.2.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.2.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.2.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.2.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.2.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.2.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.2.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.2.1,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.2.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.2.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.2.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.2.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.2.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.2.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.2.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.2.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.2.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.2.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.2.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.2.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.2.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.2.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.2.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.2.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.2.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.2.2,nav_msgs/msg/Path.msg,2,
common_interfaces,2.2.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.2.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.2.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,2.2.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.2.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.2.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.2.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.2.2,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Bool.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Byte.msg,1,
common_interfaces,2.2.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/Char.msg,1,
common_interfaces,2.2.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.2.2,std_msgs/msg/Empty.msg,0,
common_interfaces,2.2.2,std_msgs/msg/Float32.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/Float64.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/Header.msg,2,
common_interfaces,2.2.2,std_msgs/msg/Int16.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/Int32.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/Int64.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/Int8.msg,1,
common_interfaces,2.2.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.2.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.2.2,std_msgs/msg/String.msg,1,
common_interfaces,2.2.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.2.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.2.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.2.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.2.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.2.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.2.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.2.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.2.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.2.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.2.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.2.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.2.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.2.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.2.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.2.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.2.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.2.2,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.2.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.2.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.2.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.2.3,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.2.3,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.2.3,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.2.3,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.2.3,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.2.3,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.2.3,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.2.3,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.2.3,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.2.3,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.2.3,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.2.3,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.2.3,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.2.3,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.2.3,nav_msgs/msg/Path.msg,2,
common_interfaces,2.2.3,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.2.3,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.2.3,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,2.2.3,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.2.3,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.2.3,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.2.3,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.2.3,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Bool.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Byte.msg,1,
common_interfaces,2.2.3,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/Char.msg,1,
common_interfaces,2.2.3,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.2.3,std_msgs/msg/Empty.msg,0,
common_interfaces,2.2.3,std_msgs/msg/Float32.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/Float64.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/Header.msg,2,
common_interfaces,2.2.3,std_msgs/msg/Int16.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/Int32.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/Int64.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/Int8.msg,1,
common_interfaces,2.2.3,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.2.3,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.2.3,std_msgs/msg/String.msg,1,
common_interfaces,2.2.3,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.2.3,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.2.3,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.2.3,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.2.3,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.2.3,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.2.3,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.2.3,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.2.3,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.2.3,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.2.3,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.2.3,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.2.3,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.2.3,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.2.3,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.2.3,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.2.3,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.2.3,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.2.3,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.2.3,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.2.3,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.2.4,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.2.4,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.2.4,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.2.4,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.2.4,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.2.4,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.2.4,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.2.4,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.2.4,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.2.4,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.2.4,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.2.4,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.2.4,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.2.4,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.2.4,nav_msgs/msg/Path.msg,2,
common_interfaces,2.2.4,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.2.4,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.2.4,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,2.2.4,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.2.4,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.2.4,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.2.4,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.2.4,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Bool.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Byte.msg,1,
common_interfaces,2.2.4,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/Char.msg,1,
common_interfaces,2.2.4,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.2.4,std_msgs/msg/Empty.msg,0,
common_interfaces,2.2.4,std_msgs/msg/Float32.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/Float64.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/Header.msg,2,
common_interfaces,2.2.4,std_msgs/msg/Int16.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/Int32.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/Int64.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/Int8.msg,1,
common_interfaces,2.2.4,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.2.4,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.2.4,std_msgs/msg/String.msg,1,
common_interfaces,2.2.4,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.2.4,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.2.4,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.2.4,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.2.4,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.2.4,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.2.4,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.2.4,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.2.4,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.2.4,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.2.4,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.2.4,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.2.4,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.2.4,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.2.4,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.2.4,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.2.4,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.2.4,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.2.4,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.2.4,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.2.4,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,2.3.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,2.3.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,2.3.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,2.3.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,2.3.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,2.3.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,2.3.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,2.3.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,2.3.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,2.3.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,2.3.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,2.3.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,2.3.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,2.3.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,2.3.0,nav_msgs/msg/Path.msg,2,
common_interfaces,2.3.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,2.3.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,2.3.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,2.3.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,2.3.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,2.3.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,2.3.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,2.3.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Bool.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Byte.msg,1,
common_interfaces,2.3.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/Char.msg,1,
common_interfaces,2.3.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,2.3.0,std_msgs/msg/Empty.msg,0,
common_interfaces,2.3.0,std_msgs/msg/Float32.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/Float64.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/Header.msg,2,
common_interfaces,2.3.0,std_msgs/msg/Int16.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/Int32.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/Int64.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/Int8.msg,1,
common_interfaces,2.3.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,2.3.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,2.3.0,std_msgs/msg/String.msg,1,
common_interfaces,2.3.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,2.3.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,2.3.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,2.3.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,2.3.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,2.3.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,2.3.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,2.3.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,2.3.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,2.3.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,2.3.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,2.3.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,2.3.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,2.3.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,2.3.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,2.3.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,2.3.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,2.3.0,visualization_msgs/msg/Marker.msg,15,
common_interfaces,2.3.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,2.3.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,2.3.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,3.0.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,3.0.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,3.0.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,3.0.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,3.0.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,3.0.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,3.0.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,3.0.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,3.0.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,3.0.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,3.0.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,3.0.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,3.0.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,3.0.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,3.0.0,nav_msgs/msg/Path.msg,2,
common_interfaces,3.0.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,3.0.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,3.0.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,3.0.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,3.0.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,3.0.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,3.0.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,3.0.0,shape_msgs/msg/SolidPrimitive.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Bool.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Byte.msg,1,
common_interfaces,3.0.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/Char.msg,1,
common_interfaces,3.0.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,3.0.0,std_msgs/msg/Empty.msg,0,
common_interfaces,3.0.0,std_msgs/msg/Float32.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/Float64.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/Header.msg,2,
common_interfaces,3.0.0,std_msgs/msg/Int16.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/Int32.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/Int64.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/Int8.msg,1,
common_interfaces,3.0.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,3.0.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,3.0.0,std_msgs/msg/String.msg,1,
common_interfaces,3.0.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,3.0.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,3.0.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,3.0.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,3.0.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,3.0.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,3.0.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,3.0.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,3.0.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,3.0.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,3.0.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,3.0.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,3.0.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,3.0.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,3.0.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,3.0.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,3.0.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,3.0.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,3.0.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,3.0.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,3.0.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,3.0.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,3.0.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.0.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.0.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.0.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.0.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.0.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.0.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.0.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.0.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.0.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.0.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.0.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.0.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.0.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.0.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.0.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.0.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.0.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.0.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.0.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.0.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.0.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.0.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.0.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.0.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.0.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.0.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.0.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.0.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.0.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.0.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.0.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.0.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.0.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.0.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.0.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.0.0,std_msgs/msg/String.msg,1,
common_interfaces,4.0.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.0.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.0.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.0.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.0.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.0.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.0.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.0.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.0.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.0.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.0.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.0.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.0.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.0.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.0.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.0.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.0.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.0.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.0.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.0.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.0.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.0.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.0.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.1.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.1.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.1.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.1.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.1.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.1.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.1.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.1.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.1.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.1.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.1.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.1.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.1.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.1.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.1.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.1.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.1.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.1.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.1.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.1.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.1.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.1.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.1.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.1.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.1.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.1.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.1.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.1.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.1.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.1.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.1.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.1.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.1.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.1.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.1.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.1.0,std_msgs/msg/String.msg,1,
common_interfaces,4.1.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.1.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.1.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.1.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.1.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.1.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.1.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.1.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.1.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.1.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.1.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.1.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.1.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.1.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.1.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.1.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.1.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.1.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.1.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.1.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.1.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.1.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.1.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.1.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.1.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.1.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.1.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.1.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.1.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.1.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.1.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.1.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.1.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.1.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.1.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.1.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.1.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.1.1,nav_msgs/msg/Path.msg,2,
common_interfaces,4.1.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.1.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.1.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.1.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.1.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.1.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.1.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.1.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Bool.msg,1,
common_interfaces,4.1.1,std_msgs/msg/Byte.msg,1,
common_interfaces,4.1.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Char.msg,1,
common_interfaces,4.1.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.1.1,std_msgs/msg/Empty.msg,0,
common_interfaces,4.1.1,std_msgs/msg/Float32.msg,1,
common_interfaces,4.1.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Float64.msg,1,
common_interfaces,4.1.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Header.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Int16.msg,1,
common_interfaces,4.1.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Int32.msg,1,
common_interfaces,4.1.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Int64.msg,1,
common_interfaces,4.1.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/Int8.msg,1,
common_interfaces,4.1.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.1.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.1.1,std_msgs/msg/String.msg,1,
common_interfaces,4.1.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.1.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.1.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.1.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.1.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.1.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.1.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.1.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.1.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.1.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.1.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.1.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.1.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.1.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.1.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.1.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.1.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.1.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.1.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.1.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.1.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.1.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.1.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.2.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.2.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.2.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.2.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.2.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.2.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.2.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.2.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.2.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.2.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.2.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.2.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.2.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.2.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.2.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.2.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.2.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.2.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.2.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.2.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.2.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.2.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.2.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.2.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.2.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.2.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.2.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.2.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.2.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.2.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.2.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.2.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.2.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.2.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.2.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.2.0,std_msgs/msg/String.msg,1,
common_interfaces,4.2.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.2.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.2.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.2.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.2.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.2.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.2.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.2.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.2.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.2.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.2.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.2.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.2.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.2.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.2.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.2.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.2.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.2.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.2.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.2.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.2.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.2.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.2.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.2.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.2.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.2.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.2.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.2.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.2.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.2.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.2.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.2.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.2.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.2.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.2.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.2.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.2.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.2.1,nav_msgs/msg/Path.msg,2,
common_interfaces,4.2.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.2.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.2.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.2.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.2.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.2.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.2.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.2.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Bool.msg,1,
common_interfaces,4.2.1,std_msgs/msg/Byte.msg,1,
common_interfaces,4.2.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Char.msg,1,
common_interfaces,4.2.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.2.1,std_msgs/msg/Empty.msg,0,
common_interfaces,4.2.1,std_msgs/msg/Float32.msg,1,
common_interfaces,4.2.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Float64.msg,1,
common_interfaces,4.2.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Header.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Int16.msg,1,
common_interfaces,4.2.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Int32.msg,1,
common_interfaces,4.2.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Int64.msg,1,
common_interfaces,4.2.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/Int8.msg,1,
common_interfaces,4.2.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.2.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.2.1,std_msgs/msg/String.msg,1,
common_interfaces,4.2.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.2.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.2.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.2.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.2.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.2.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.2.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.2.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.2.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.2.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.2.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.2.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.2.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.2.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.2.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.2.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.2.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.2.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.2.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.2.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.2.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.2.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.2.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.2.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.2.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.2.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.2.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.2.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.2.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.2.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.2.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.2.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.2.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.2.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.2.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.2.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.2.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.2.2,nav_msgs/msg/Path.msg,2,
common_interfaces,4.2.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.2.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.2.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.2.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.2.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.2.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.2.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.2.2,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Bool.msg,1,
common_interfaces,4.2.2,std_msgs/msg/Byte.msg,1,
common_interfaces,4.2.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Char.msg,1,
common_interfaces,4.2.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.2.2,std_msgs/msg/Empty.msg,0,
common_interfaces,4.2.2,std_msgs/msg/Float32.msg,1,
common_interfaces,4.2.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Float64.msg,1,
common_interfaces,4.2.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Header.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Int16.msg,1,
common_interfaces,4.2.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Int32.msg,1,
common_interfaces,4.2.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Int64.msg,1,
common_interfaces,4.2.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/Int8.msg,1,
common_interfaces,4.2.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.2.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.2.2,std_msgs/msg/String.msg,1,
common_interfaces,4.2.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.2.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.2.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.2.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.2.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.2.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.2.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.2.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.2.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.2.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.2.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.2.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.2.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.2.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.2.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.2.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.2.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.2.2,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.2.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.2.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.2.2,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.2.2,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.2.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.2.3,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.2.3,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.2.3,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.2.3,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.2.3,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.2.3,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.2.3,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.2.3,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.2.3,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.2.3,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.2.3,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.2.3,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.2.3,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.2.3,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.2.3,nav_msgs/msg/Path.msg,2,
common_interfaces,4.2.3,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.2.3,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.2.3,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.2.3,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.2.3,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.2.3,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.2.3,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.2.3,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Bool.msg,1,
common_interfaces,4.2.3,std_msgs/msg/Byte.msg,1,
common_interfaces,4.2.3,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Char.msg,1,
common_interfaces,4.2.3,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.2.3,std_msgs/msg/Empty.msg,0,
common_interfaces,4.2.3,std_msgs/msg/Float32.msg,1,
common_interfaces,4.2.3,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Float64.msg,1,
common_interfaces,4.2.3,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Header.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Int16.msg,1,
common_interfaces,4.2.3,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Int32.msg,1,
common_interfaces,4.2.3,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Int64.msg,1,
common_interfaces,4.2.3,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/Int8.msg,1,
common_interfaces,4.2.3,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.2.3,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.2.3,std_msgs/msg/String.msg,1,
common_interfaces,4.2.3,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.2.3,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.2.3,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.2.3,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.2.3,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.2.3,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.2.3,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.2.3,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.2.3,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.2.3,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.2.3,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.2.3,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.2.3,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.2.3,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.2.3,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.2.3,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.2.3,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.2.3,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.2.3,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.2.3,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.2.3,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.2.3,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.2.3,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.2.4,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.2.4,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.2.4,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.2.4,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.2.4,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.2.4,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.2.4,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.2.4,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.2.4,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,4.2.4,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.2.4,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.2.4,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.2.4,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.2.4,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.2.4,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.2.4,nav_msgs/msg/Path.msg,2,
common_interfaces,4.2.4,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.2.4,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.2.4,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.2.4,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.2.4,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.2.4,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.2.4,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.2.4,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Bool.msg,1,
common_interfaces,4.2.4,std_msgs/msg/Byte.msg,1,
common_interfaces,4.2.4,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Char.msg,1,
common_interfaces,4.2.4,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.2.4,std_msgs/msg/Empty.msg,0,
common_interfaces,4.2.4,std_msgs/msg/Float32.msg,1,
common_interfaces,4.2.4,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Float64.msg,1,
common_interfaces,4.2.4,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Header.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Int16.msg,1,
common_interfaces,4.2.4,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Int32.msg,1,
common_interfaces,4.2.4,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Int64.msg,1,
common_interfaces,4.2.4,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/Int8.msg,1,
common_interfaces,4.2.4,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.2.4,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.2.4,std_msgs/msg/String.msg,1,
common_interfaces,4.2.4,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.2.4,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.2.4,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.2.4,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.2.4,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.2.4,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.2.4,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.2.4,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.2.4,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.2.4,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.2.4,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.2.4,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.2.4,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.2.4,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.2.4,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.2.4,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.2.4,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.2.4,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.2.4,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.2.4,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.2.4,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.2.4,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.2.4,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.3.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.3.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.3.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.3.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.3.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.3.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.3.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.3.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.3.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.3.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.3.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.3.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.3.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.3.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.3.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.3.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.3.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.3.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.3.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.3.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.3.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.3.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.3.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.3.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.3.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.3.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.3.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.3.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.3.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.3.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.3.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.3.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.3.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.3.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.3.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.3.0,std_msgs/msg/String.msg,1,
common_interfaces,4.3.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.3.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.3.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.3.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.3.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.3.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.3.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.3.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.3.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.3.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.3.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.3.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.3.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.3.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.3.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.3.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.3.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.3.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.3.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.3.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.3.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.3.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.3.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.4.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.4.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.4.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.4.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.4.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.4.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.4.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.4.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.4.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.4.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.4.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.4.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.4.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.4.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.4.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.4.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.4.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.4.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.4.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.4.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.4.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.4.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.4.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.4.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.4.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.4.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.4.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.4.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.4.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.4.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.4.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.4.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.4.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.4.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.4.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.4.0,std_msgs/msg/String.msg,1,
common_interfaces,4.4.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.4.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.4.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.4.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.4.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.4.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.4.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.4.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.4.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.4.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.4.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.4.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.4.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.4.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.4.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.4.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.4.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.4.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.4.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.4.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.4.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.4.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.4.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.5.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.5.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.5.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.5.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.5.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.5.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.5.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.5.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.5.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.5.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.5.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.5.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.5.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.5.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.5.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.5.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.5.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.5.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.5.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.5.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.5.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.5.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.5.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.5.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.5.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.5.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.5.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.5.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.5.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.5.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.5.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.5.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.5.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.5.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.5.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.5.0,std_msgs/msg/String.msg,1,
common_interfaces,4.5.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.5.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.5.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.5.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.5.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.5.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.5.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.5.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.5.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.5.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.5.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.5.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.5.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.5.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.5.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.5.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.5.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.5.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.5.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.5.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.5.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.5.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.5.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.6.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.6.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.6.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.6.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.6.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.6.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.6.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.6.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.6.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.6.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.6.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.6.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.6.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.6.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.6.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.6.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.6.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.6.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.6.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.6.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.6.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.6.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.6.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.6.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.6.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.6.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.6.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.6.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.6.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.6.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.6.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.6.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.6.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.6.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.6.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.6.0,std_msgs/msg/String.msg,1,
common_interfaces,4.6.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.6.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.6.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.6.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.6.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.6.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.6.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.6.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.6.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.6.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.6.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.6.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.6.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.6.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.6.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.6.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.6.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.6.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.6.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.6.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.6.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.6.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.6.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.6.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.6.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.6.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.6.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.6.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.6.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.6.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.6.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.6.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.6.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.6.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.6.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.6.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.6.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.6.1,nav_msgs/msg/Path.msg,2,
common_interfaces,4.6.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.6.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.6.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.6.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.6.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.6.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.6.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.6.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Bool.msg,1,
common_interfaces,4.6.1,std_msgs/msg/Byte.msg,1,
common_interfaces,4.6.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Char.msg,1,
common_interfaces,4.6.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.6.1,std_msgs/msg/Empty.msg,0,
common_interfaces,4.6.1,std_msgs/msg/Float32.msg,1,
common_interfaces,4.6.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Float64.msg,1,
common_interfaces,4.6.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Header.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Int16.msg,1,
common_interfaces,4.6.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Int32.msg,1,
common_interfaces,4.6.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Int64.msg,1,
common_interfaces,4.6.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/Int8.msg,1,
common_interfaces,4.6.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.6.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.6.1,std_msgs/msg/String.msg,1,
common_interfaces,4.6.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.6.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.6.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.6.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.6.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.6.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.6.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.6.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.6.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.6.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.6.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.6.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.6.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.6.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.6.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.6.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.6.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.6.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.6.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.6.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.6.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.6.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.6.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.7.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.7.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.7.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.7.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.7.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.7.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.7.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.7.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.7.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.7.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.7.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.7.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.7.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.7.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.7.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.7.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.7.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.7.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.7.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.7.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.7.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.7.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.7.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.7.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.7.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.7.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.7.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.7.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.7.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.7.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.7.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.7.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.7.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.7.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.7.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.7.0,std_msgs/msg/String.msg,1,
common_interfaces,4.7.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.7.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.7.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.7.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.7.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.7.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.7.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.7.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.7.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.7.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.7.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.7.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.7.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.7.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.7.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.7.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.7.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.7.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.7.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.7.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.7.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.7.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.7.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.8.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.8.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.8.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.8.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.8.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.8.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.8.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.8.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.8.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,4.8.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.8.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.8.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,4.8.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.8.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.8.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.8.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.8.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.8.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.8.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.8.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.8.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.8.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.8.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.8.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.8.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.8.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.8.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.8.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.8.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.8.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.8.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.8.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.8.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.8.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.8.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.8.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.8.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.8.0,std_msgs/msg/String.msg,1,
common_interfaces,4.8.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.8.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.8.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.8.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.8.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.8.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.8.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.8.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.8.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.8.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.8.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.8.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.8.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.8.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.8.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.8.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.8.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.8.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.8.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.8.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.8.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.8.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.8.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.9.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.9.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.9.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.9.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.9.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.9.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.9.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.9.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.9.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,4.9.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.9.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.9.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,4.9.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.9.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.9.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.9.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.9.0,nav_msgs/msg/Path.msg,2,
common_interfaces,4.9.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.9.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.9.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.9.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.9.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.9.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.9.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.9.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Bool.msg,1,
common_interfaces,4.9.0,std_msgs/msg/Byte.msg,1,
common_interfaces,4.9.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Char.msg,1,
common_interfaces,4.9.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.9.0,std_msgs/msg/Empty.msg,0,
common_interfaces,4.9.0,std_msgs/msg/Float32.msg,1,
common_interfaces,4.9.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Float64.msg,1,
common_interfaces,4.9.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Header.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Int16.msg,1,
common_interfaces,4.9.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Int32.msg,1,
common_interfaces,4.9.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Int64.msg,1,
common_interfaces,4.9.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/Int8.msg,1,
common_interfaces,4.9.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.9.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.9.0,std_msgs/msg/String.msg,1,
common_interfaces,4.9.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.9.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.9.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.9.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.9.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.9.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.9.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.9.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.9.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.9.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.9.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.9.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.9.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.9.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.9.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.9.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.9.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.9.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.9.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.9.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.9.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.9.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.9.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,4.9.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,4.9.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,4.9.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,4.9.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,4.9.1,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,4.9.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,4.9.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,4.9.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,4.9.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,4.9.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,4.9.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,4.9.1,nav_msgs/msg/Goals.msg,2,
common_interfaces,4.9.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,4.9.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,4.9.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,4.9.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,4.9.1,nav_msgs/msg/Path.msg,2,
common_interfaces,4.9.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,4.9.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,4.9.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,4.9.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,4.9.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,4.9.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,4.9.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,4.9.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Bool.msg,1,
common_interfaces,4.9.1,std_msgs/msg/Byte.msg,1,
common_interfaces,4.9.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Char.msg,1,
common_interfaces,4.9.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,4.9.1,std_msgs/msg/Empty.msg,0,
common_interfaces,4.9.1,std_msgs/msg/Float32.msg,1,
common_interfaces,4.9.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Float64.msg,1,
common_interfaces,4.9.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Header.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Int16.msg,1,
common_interfaces,4.9.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Int32.msg,1,
common_interfaces,4.9.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Int64.msg,1,
common_interfaces,4.9.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/Int8.msg,1,
common_interfaces,4.9.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,4.9.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,4.9.1,std_msgs/msg/String.msg,1,
common_interfaces,4.9.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,4.9.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,4.9.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,4.9.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,4.9.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,4.9.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,4.9.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,4.9.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,4.9.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,4.9.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,4.9.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,4.9.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,4.9.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,4.9.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,4.9.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,4.9.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,4.9.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,4.9.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,4.9.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,4.9.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,4.9.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,4.9.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,4.9.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.0.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.0.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.0.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.0.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.0.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.0.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.0.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.0.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.0.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.0.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.0.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.0.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.0.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.0.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.0.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.0.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.0.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.0.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.0.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.0.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.0.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.0.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.0.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.0.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.0.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.0.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.0.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.0.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.0.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.0.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.0.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.0.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.0.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.0.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.0.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.0.0,std_msgs/msg/String.msg,1,
common_interfaces,5.0.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.0.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.0.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.0.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.0.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.0.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.0.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.0.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.0.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.0.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.0.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.0.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.0.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.0.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.0.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.0.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.0.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.0.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.0.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.0.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.0.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.0.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.0.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.0.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.0.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.0.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.0.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.0.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.0.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.0.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.0.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.0.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.0.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.0.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.0.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.0.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.0.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.0.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.0.1,nav_msgs/msg/Path.msg,2,
common_interfaces,5.0.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.0.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.0.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.0.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.0.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.0.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.0.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.0.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Bool.msg,1,
common_interfaces,5.0.1,std_msgs/msg/Byte.msg,1,
common_interfaces,5.0.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Char.msg,1,
common_interfaces,5.0.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.0.1,std_msgs/msg/Empty.msg,0,
common_interfaces,5.0.1,std_msgs/msg/Float32.msg,1,
common_interfaces,5.0.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Float64.msg,1,
common_interfaces,5.0.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Header.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Int16.msg,1,
common_interfaces,5.0.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Int32.msg,1,
common_interfaces,5.0.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Int64.msg,1,
common_interfaces,5.0.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/Int8.msg,1,
common_interfaces,5.0.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.0.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.0.1,std_msgs/msg/String.msg,1,
common_interfaces,5.0.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.0.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.0.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.0.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.0.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.0.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.0.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.0.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.0.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.0.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.0.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.0.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.0.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.0.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.0.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.0.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.0.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.0.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.0.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.0.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.0.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.0.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.0.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.1.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.1.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.1.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.1.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.1.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.1.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.1.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.1.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.1.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.1.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.1.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.1.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.1.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.1.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.1.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.1.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.1.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.1.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.1.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.1.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.1.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.1.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.1.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.1.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.1.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.1.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.1.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.1.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.1.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.1.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.1.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.1.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.1.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.1.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.1.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.1.0,std_msgs/msg/String.msg,1,
common_interfaces,5.1.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.1.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.1.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.1.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.1.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.1.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.1.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.1.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.1.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.1.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.1.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.1.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.1.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.1.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.1.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.1.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.1.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.1.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.1.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.1.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.1.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.1.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.1.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.2.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.2.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.2.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.2.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.2.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.2.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.2.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.2.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.2.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.2.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.2.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.2.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.2.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.2.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.2.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.2.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.2.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.2.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.2.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.2.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.2.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.2.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.2.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.2.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.2.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.2.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.2.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.2.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.2.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.2.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.2.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.2.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.2.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.2.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.2.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.2.0,std_msgs/msg/String.msg,1,
common_interfaces,5.2.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.2.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.2.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.2.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.2.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.2.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.2.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.2.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.2.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.2.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.2.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.2.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.2.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.2.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.2.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.2.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.2.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.2.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.2.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.2.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.2.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.2.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.2.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.2.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.2.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.2.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.2.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.2.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.2.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.2.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.2.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.2.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.2.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.2.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.2.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.2.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.2.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.2.1,nav_msgs/msg/Path.msg,2,
common_interfaces,5.2.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.2.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.2.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.2.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.2.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.2.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.2.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.2.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Bool.msg,1,
common_interfaces,5.2.1,std_msgs/msg/Byte.msg,1,
common_interfaces,5.2.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Char.msg,1,
common_interfaces,5.2.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.2.1,std_msgs/msg/Empty.msg,0,
common_interfaces,5.2.1,std_msgs/msg/Float32.msg,1,
common_interfaces,5.2.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Float64.msg,1,
common_interfaces,5.2.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Header.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Int16.msg,1,
common_interfaces,5.2.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Int32.msg,1,
common_interfaces,5.2.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Int64.msg,1,
common_interfaces,5.2.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/Int8.msg,1,
common_interfaces,5.2.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.2.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.2.1,std_msgs/msg/String.msg,1,
common_interfaces,5.2.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.2.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.2.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.2.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.2.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.2.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.2.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.2.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.2.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.2.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.2.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.2.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.2.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.2.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.2.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.2.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.2.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.2.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.2.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.2.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.2.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.2.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.2.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.2.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.2.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.2.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.2.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.2.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.2.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.2.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.2.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.2.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.2.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.2.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.2.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.2.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.2.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.2.2,nav_msgs/msg/Path.msg,2,
common_interfaces,5.2.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.2.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.2.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.2.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.2.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.2.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.2.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.2.2,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Bool.msg,1,
common_interfaces,5.2.2,std_msgs/msg/Byte.msg,1,
common_interfaces,5.2.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Char.msg,1,
common_interfaces,5.2.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.2.2,std_msgs/msg/Empty.msg,0,
common_interfaces,5.2.2,std_msgs/msg/Float32.msg,1,
common_interfaces,5.2.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Float64.msg,1,
common_interfaces,5.2.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Header.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Int16.msg,1,
common_interfaces,5.2.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Int32.msg,1,
common_interfaces,5.2.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Int64.msg,1,
common_interfaces,5.2.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/Int8.msg,1,
common_interfaces,5.2.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.2.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.2.2,std_msgs/msg/String.msg,1,
common_interfaces,5.2.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.2.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.2.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.2.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.2.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.2.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.2.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.2.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.2.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.2.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.2.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.2.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.2.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.2.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.2.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.2.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.2.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.2.2,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.2.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.2.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.2.2,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.2.2,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.2.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.0,std_msgs/msg/String.msg,1,
common_interfaces,5.3.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.1,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.1,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.1,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.1,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.1,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.1,std_msgs/msg/String.msg,1,
common_interfaces,5.3.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.2,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.3.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.2,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.2,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.2,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.2,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.2,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.2,std_msgs/msg/String.msg,1,
common_interfaces,5.3.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.2,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.2,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.2,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.3,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.3,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.3,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.3,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.3,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.3,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.3,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.3,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.3,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.3.3,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.3,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.3,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.3,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.3,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.3,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.3,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.3,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.3,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.3,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.3,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.3,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.3,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.3,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.3,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.3,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.3,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.3,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.3,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.3,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.3,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.3,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.3,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.3,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.3,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.3,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.3,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.3,std_msgs/msg/String.msg,1,
common_interfaces,5.3.3,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.3,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.3,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.3,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.3,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.3,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.3,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.3,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.3,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.3,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.3,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.3,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.3,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.3,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.3,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.3,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.3,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.3,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.3,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.3,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.3,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.3,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.3,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.4,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.4,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.4,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.4,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.4,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.4,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.4,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.4,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.4,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.3.4,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.4,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.4,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.4,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.4,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.4,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.4,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.4,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.4,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.4,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.4,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.4,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.4,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.4,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.4,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.4,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.4,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.4,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.4,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.4,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.4,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.4,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.4,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.4,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.4,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.4,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.4,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.4,std_msgs/msg/String.msg,1,
common_interfaces,5.3.4,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.4,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.4,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.4,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.4,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.4,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.4,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.4,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.4,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.4,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.4,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.4,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.4,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.4,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.4,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.4,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.4,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.4,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.4,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.4,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.4,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.4,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.4,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.5,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.5,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.5,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.5,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.5,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.5,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.5,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.5,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.5,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.3.5,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.5,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.5,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.5,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.5,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.5,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.5,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.5,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.5,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.5,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.5,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.5,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.5,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.5,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.5,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.5,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.5,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.5,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.5,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.5,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.5,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.5,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.5,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.5,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.5,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.5,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.5,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.5,std_msgs/msg/String.msg,1,
common_interfaces,5.3.5,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.5,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.5,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.5,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.5,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.5,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.5,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.5,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.5,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.5,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.5,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.5,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.5,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.5,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.5,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.5,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.5,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.5,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.5,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.5,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.5,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.5,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.5,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.6,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.6,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.6,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.6,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.6,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.6,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.6,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.6,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.6,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.3.6,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.6,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.6,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.3.6,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.6,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.6,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.6,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.6,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.6,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.6,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.6,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.6,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.6,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.6,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.6,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.6,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.6,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.6,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.6,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.6,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.6,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.6,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.6,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.6,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.6,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.6,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.6,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.6,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.6,std_msgs/msg/String.msg,1,
common_interfaces,5.3.6,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.6,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.6,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.6,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.6,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.6,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.6,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.6,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.6,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.6,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.6,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.6,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.6,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.6,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.6,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.6,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.6,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.6,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.6,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.6,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.6,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.6,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.6,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.7,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.7,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.7,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.7,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.7,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.7,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.7,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.7,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.7,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.3.7,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.7,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.7,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.3.7,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.7,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.7,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.7,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.7,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.7,nav_msgs/msg/Trajectory.msg,2,
common_interfaces,5.3.7,nav_msgs/msg/TrajectoryPoint.msg,5,
common_interfaces,5.3.7,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.7,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.7,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.7,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.7,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.7,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.7,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.7,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.7,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.7,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.7,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.7,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.7,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.7,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.7,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.7,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.7,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.7,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.7,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.7,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.7,std_msgs/msg/String.msg,1,
common_interfaces,5.3.7,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.7,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.7,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.7,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.7,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.7,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.7,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.7,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.7,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.7,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.7,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.7,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.7,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.7,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.7,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.7,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.7,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.7,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.7,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.7,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.7,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.7,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.7,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.3.8,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.3.8,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.3.8,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.3.8,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.3.8,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.3.8,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.3.8,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.3.8,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.3.8,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.3.8,geometry_msgs/msg/VelocityWithCovarianceStamped.msg,4,
common_interfaces,5.3.8,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.3.8,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.3.8,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.3.8,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.3.8,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.3.8,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.3.8,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.3.8,nav_msgs/msg/Path.msg,2,
common_interfaces,5.3.8,nav_msgs/msg/Trajectory.msg,2,
common_interfaces,5.3.8,nav_msgs/msg/TrajectoryPoint.msg,5,
common_interfaces,5.3.8,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.3.8,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.3.8,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.3.8,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.3.8,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.3.8,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.3.8,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.3.8,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Bool.msg,1,
common_interfaces,5.3.8,std_msgs/msg/Byte.msg,1,
common_interfaces,5.3.8,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Char.msg,1,
common_interfaces,5.3.8,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.3.8,std_msgs/msg/Empty.msg,0,
common_interfaces,5.3.8,std_msgs/msg/Float32.msg,1,
common_interfaces,5.3.8,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Float64.msg,1,
common_interfaces,5.3.8,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Header.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Int16.msg,1,
common_interfaces,5.3.8,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Int32.msg,1,
common_interfaces,5.3.8,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Int64.msg,1,
common_interfaces,5.3.8,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/Int8.msg,1,
common_interfaces,5.3.8,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.3.8,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.3.8,std_msgs/msg/String.msg,1,
common_interfaces,5.3.8,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.3.8,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.3.8,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.3.8,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.3.8,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.3.8,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.3.8,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.3.8,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.3.8,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.3.8,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.3.8,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.3.8,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.3.8,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.3.8,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.3.8,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.3.8,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.3.8,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.3.8,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.3.8,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.3.8,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.3.8,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.3.8,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.3.8,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.4.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.4.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.4.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.4.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.4.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.4.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.4.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.4.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.4.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.4.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.4.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.4.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.4.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.4.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.4.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.4.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.4.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.4.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.4.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.4.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.4.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.4.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.4.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.4.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.4.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.4.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.4.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.4.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.4.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.4.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.4.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.4.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.4.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.4.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.4.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.4.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.4.0,std_msgs/msg/String.msg,1,
common_interfaces,5.4.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.4.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.4.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.4.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.4.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.4.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.4.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.4.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.4.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.4.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.4.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.4.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.4.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.4.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.4.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.4.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.4.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.4.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.4.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.4.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.4.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.4.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.4.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.4.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.4.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.4.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.4.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.4.1,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.4.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.4.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.4.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.4.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.4.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.4.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.4.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.4.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.4.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.4.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.4.1,nav_msgs/msg/Path.msg,2,
common_interfaces,5.4.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.4.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.4.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.4.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.4.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.4.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.4.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.4.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Bool.msg,1,
common_interfaces,5.4.1,std_msgs/msg/Byte.msg,1,
common_interfaces,5.4.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Char.msg,1,
common_interfaces,5.4.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.4.1,std_msgs/msg/Empty.msg,0,
common_interfaces,5.4.1,std_msgs/msg/Float32.msg,1,
common_interfaces,5.4.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Float64.msg,1,
common_interfaces,5.4.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Header.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Int16.msg,1,
common_interfaces,5.4.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Int32.msg,1,
common_interfaces,5.4.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Int64.msg,1,
common_interfaces,5.4.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/Int8.msg,1,
common_interfaces,5.4.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.4.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.4.1,std_msgs/msg/String.msg,1,
common_interfaces,5.4.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.4.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.4.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.4.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.4.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.4.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.4.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.4.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.4.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.4.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.4.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.4.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.4.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.4.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.4.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.4.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.4.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.4.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.4.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.4.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.4.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.4.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.4.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.4.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.4.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.4.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.4.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.4.2,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.4.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.4.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.4.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.4.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.4.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.4.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.4.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.4.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.4.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.4.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.4.2,nav_msgs/msg/Path.msg,2,
common_interfaces,5.4.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.4.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.4.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.4.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.4.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.4.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.4.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.4.2,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Bool.msg,1,
common_interfaces,5.4.2,std_msgs/msg/Byte.msg,1,
common_interfaces,5.4.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Char.msg,1,
common_interfaces,5.4.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.4.2,std_msgs/msg/Empty.msg,0,
common_interfaces,5.4.2,std_msgs/msg/Float32.msg,1,
common_interfaces,5.4.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Float64.msg,1,
common_interfaces,5.4.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Header.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Int16.msg,1,
common_interfaces,5.4.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Int32.msg,1,
common_interfaces,5.4.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Int64.msg,1,
common_interfaces,5.4.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/Int8.msg,1,
common_interfaces,5.4.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.4.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.4.2,std_msgs/msg/String.msg,1,
common_interfaces,5.4.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.4.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.4.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.4.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.4.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.4.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.4.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.4.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.4.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.4.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.4.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.4.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.4.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.4.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.4.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.4.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.4.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.4.2,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.4.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.4.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.4.2,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.4.2,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.4.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.5.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.5.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.5.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.5.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.5.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.5.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.5.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.5.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.5.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.5.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.5.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.5.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.5.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.5.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.5.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.5.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.5.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.5.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.5.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.5.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.5.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.5.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.5.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.5.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.5.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.5.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.5.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.5.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.5.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.5.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.5.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.5.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.5.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.5.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.5.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.5.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.5.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.5.0,std_msgs/msg/String.msg,1,
common_interfaces,5.5.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.5.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.5.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.5.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.5.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.5.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.5.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.5.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.5.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.5.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.5.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.5.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.5.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.5.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.5.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.5.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.5.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.5.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.5.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.5.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.5.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.5.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.5.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.5.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.5.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.5.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.5.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.5.1,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.5.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.5.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.5.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.5.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.5.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.5.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.5.1,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.5.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.5.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.5.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.5.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.5.1,nav_msgs/msg/Path.msg,2,
common_interfaces,5.5.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.5.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.5.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.5.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.5.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.5.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.5.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.5.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Bool.msg,1,
common_interfaces,5.5.1,std_msgs/msg/Byte.msg,1,
common_interfaces,5.5.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Char.msg,1,
common_interfaces,5.5.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.5.1,std_msgs/msg/Empty.msg,0,
common_interfaces,5.5.1,std_msgs/msg/Float32.msg,1,
common_interfaces,5.5.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Float64.msg,1,
common_interfaces,5.5.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Header.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Int16.msg,1,
common_interfaces,5.5.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Int32.msg,1,
common_interfaces,5.5.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Int64.msg,1,
common_interfaces,5.5.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/Int8.msg,1,
common_interfaces,5.5.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.5.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.5.1,std_msgs/msg/String.msg,1,
common_interfaces,5.5.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.5.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.5.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.5.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.5.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.5.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.5.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.5.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.5.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.5.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.5.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.5.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.5.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.5.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.5.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.5.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.5.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.5.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.5.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.5.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.5.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.5.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.5.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.5.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.5.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.5.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.5.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.5.2,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.5.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.5.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.5.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.5.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.5.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.5.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.5.2,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.5.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.5.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.5.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.5.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.5.2,nav_msgs/msg/Path.msg,2,
common_interfaces,5.5.2,nav_msgs/msg/Trajectory.msg,2,
common_interfaces,5.5.2,nav_msgs/msg/TrajectoryPoint.msg,5,
common_interfaces,5.5.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.5.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.5.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.5.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.5.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.5.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.5.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.5.2,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Bool.msg,1,
common_interfaces,5.5.2,std_msgs/msg/Byte.msg,1,
common_interfaces,5.5.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Char.msg,1,
common_interfaces,5.5.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.5.2,std_msgs/msg/Empty.msg,0,
common_interfaces,5.5.2,std_msgs/msg/Float32.msg,1,
common_interfaces,5.5.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Float64.msg,1,
common_interfaces,5.5.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Header.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Int16.msg,1,
common_interfaces,5.5.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Int32.msg,1,
common_interfaces,5.5.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Int64.msg,1,
common_interfaces,5.5.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/Int8.msg,1,
common_interfaces,5.5.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.5.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.5.2,std_msgs/msg/String.msg,1,
common_interfaces,5.5.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.5.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.5.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.5.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.5.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.5.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.5.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.5.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.5.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.5.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.5.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.5.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.5.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.5.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.5.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.5.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.5.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.5.2,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.5.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.5.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.5.2,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.5.2,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.5.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.6.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.6.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.6.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.6.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.6.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.6.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.6.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.6.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.6.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.6.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.6.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.6.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.6.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.6.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.6.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.6.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.6.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.6.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.6.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.6.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.6.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.6.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.6.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.6.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.6.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.6.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.6.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.6.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.6.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.6.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.6.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.6.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.6.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.6.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.6.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.6.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.6.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.6.0,std_msgs/msg/String.msg,1,
common_interfaces,5.6.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.6.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.6.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.6.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.6.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.6.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.6.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.6.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.6.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.6.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.6.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.6.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.6.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.6.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.6.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.6.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.6.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.6.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.6.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.6.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.6.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.6.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.6.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.7.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.7.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.7.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.7.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.7.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Pose2D.msg,3,
common_interfaces,5.7.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.7.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.7.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.7.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.7.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.7.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.7.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.7.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.7.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.7.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.7.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.7.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.7.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.7.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.7.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.7.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.7.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.7.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.7.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.7.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.7.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.7.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.7.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.7.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.7.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.7.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.7.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.7.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.7.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.7.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.7.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.7.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.7.0,std_msgs/msg/String.msg,1,
common_interfaces,5.7.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.7.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.7.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.7.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.7.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.7.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.7.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.7.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.7.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.7.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.7.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.7.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.7.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.7.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.7.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.7.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.7.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.7.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.7.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.7.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.7.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.7.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.7.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.8.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.8.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.8.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.8.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.8.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.8.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.8.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.8.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.8.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.8.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.8.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.8.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.8.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.8.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.8.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.8.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.8.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.8.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.8.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.8.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.8.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.8.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.8.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.8.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.8.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.8.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.8.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.8.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.8.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.8.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.8.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.8.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.8.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.8.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.8.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.8.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.8.0,std_msgs/msg/String.msg,1,
common_interfaces,5.8.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.8.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.8.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.8.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.8.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.8.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.8.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.8.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.8.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.8.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.8.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.8.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.8.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.8.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.8.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.8.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.8.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.8.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.8.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.8.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.8.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.8.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.8.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.8.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.8.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.8.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.8.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.8.1,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.8.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.8.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.8.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.8.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.8.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.8.1,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.8.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.8.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.8.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.8.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.8.1,nav_msgs/msg/Path.msg,2,
common_interfaces,5.8.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.8.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.8.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.8.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.8.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.8.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.8.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.8.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Bool.msg,1,
common_interfaces,5.8.1,std_msgs/msg/Byte.msg,1,
common_interfaces,5.8.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Char.msg,1,
common_interfaces,5.8.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.8.1,std_msgs/msg/Empty.msg,0,
common_interfaces,5.8.1,std_msgs/msg/Float32.msg,1,
common_interfaces,5.8.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Float64.msg,1,
common_interfaces,5.8.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Header.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Int16.msg,1,
common_interfaces,5.8.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Int32.msg,1,
common_interfaces,5.8.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Int64.msg,1,
common_interfaces,5.8.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/Int8.msg,1,
common_interfaces,5.8.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.8.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.8.1,std_msgs/msg/String.msg,1,
common_interfaces,5.8.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.8.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.8.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.8.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.8.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.8.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.8.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.8.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.8.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.8.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.8.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.8.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.8.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.8.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.8.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.8.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.8.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.8.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.8.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.8.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.8.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.8.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.8.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.8.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.8.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.8.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.8.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.8.2,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.8.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.8.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.8.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.8.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.8.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.8.2,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.8.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.8.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.8.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.8.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.8.2,nav_msgs/msg/Path.msg,2,
common_interfaces,5.8.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.8.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.8.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.8.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.8.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.8.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.8.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.8.2,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Bool.msg,1,
common_interfaces,5.8.2,std_msgs/msg/Byte.msg,1,
common_interfaces,5.8.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Char.msg,1,
common_interfaces,5.8.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.8.2,std_msgs/msg/Empty.msg,0,
common_interfaces,5.8.2,std_msgs/msg/Float32.msg,1,
common_interfaces,5.8.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Float64.msg,1,
common_interfaces,5.8.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Header.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Int16.msg,1,
common_interfaces,5.8.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Int32.msg,1,
common_interfaces,5.8.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Int64.msg,1,
common_interfaces,5.8.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/Int8.msg,1,
common_interfaces,5.8.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.8.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.8.2,std_msgs/msg/String.msg,1,
common_interfaces,5.8.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.8.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.8.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.8.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.8.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.8.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.8.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.8.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.8.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.8.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.8.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.8.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.8.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.8.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.8.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.8.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.8.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.8.2,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.8.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.8.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.8.2,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.8.2,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.8.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.8.3,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.8.3,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.8.3,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.8.3,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.8.3,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.8.3,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.8.3,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.8.3,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.8.3,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.8.3,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.8.3,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.8.3,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.8.3,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.8.3,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.8.3,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.8.3,nav_msgs/msg/Path.msg,2,
common_interfaces,5.8.3,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.8.3,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.8.3,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.8.3,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.8.3,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.8.3,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.8.3,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.8.3,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Bool.msg,1,
common_interfaces,5.8.3,std_msgs/msg/Byte.msg,1,
common_interfaces,5.8.3,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Char.msg,1,
common_interfaces,5.8.3,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.8.3,std_msgs/msg/Empty.msg,0,
common_interfaces,5.8.3,std_msgs/msg/Float32.msg,1,
common_interfaces,5.8.3,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Float64.msg,1,
common_interfaces,5.8.3,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Header.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Int16.msg,1,
common_interfaces,5.8.3,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Int32.msg,1,
common_interfaces,5.8.3,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Int64.msg,1,
common_interfaces,5.8.3,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/Int8.msg,1,
common_interfaces,5.8.3,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.8.3,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.8.3,std_msgs/msg/String.msg,1,
common_interfaces,5.8.3,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.8.3,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.8.3,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.8.3,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.8.3,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.8.3,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.8.3,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.8.3,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.8.3,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.8.3,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.8.3,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.8.3,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.8.3,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.8.3,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.8.3,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.8.3,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.8.3,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.8.3,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.8.3,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.8.3,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.8.3,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.8.3,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.8.3,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.9.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.9.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.9.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.9.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.9.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.9.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.9.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.9.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.9.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.9.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.9.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.9.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.9.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.9.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.9.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.9.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.9.0,nav_msgs/msg/Trajectory.msg,2,
common_interfaces,5.9.0,nav_msgs/msg/TrajectoryPoint.msg,5,
common_interfaces,5.9.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.9.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.9.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.9.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.9.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.9.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.9.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.9.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.9.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.9.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.9.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.9.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.9.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.9.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.9.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.9.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.9.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.9.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.9.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.9.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.9.0,std_msgs/msg/String.msg,1,
common_interfaces,5.9.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.9.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.9.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.9.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.9.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.9.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.9.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.9.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.9.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.9.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.9.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.9.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.9.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.9.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.9.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.9.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.9.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.9.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.9.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.9.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.9.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.9.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.9.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.9.1,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.9.1,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.9.1,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.9.1,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.9.1,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.9.1,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.9.1,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.9.1,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.9.1,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.9.1,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.9.1,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.9.1,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.9.1,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.9.1,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.9.1,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.9.1,nav_msgs/msg/Path.msg,2,
common_interfaces,5.9.1,nav_msgs/msg/Trajectory.msg,2,
common_interfaces,5.9.1,nav_msgs/msg/TrajectoryPoint.msg,5,
common_interfaces,5.9.1,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.9.1,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.9.1,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.9.1,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.9.1,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.9.1,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.9.1,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.9.1,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Bool.msg,1,
common_interfaces,5.9.1,std_msgs/msg/Byte.msg,1,
common_interfaces,5.9.1,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Char.msg,1,
common_interfaces,5.9.1,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.9.1,std_msgs/msg/Empty.msg,0,
common_interfaces,5.9.1,std_msgs/msg/Float32.msg,1,
common_interfaces,5.9.1,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Float64.msg,1,
common_interfaces,5.9.1,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Header.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Int16.msg,1,
common_interfaces,5.9.1,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Int32.msg,1,
common_interfaces,5.9.1,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Int64.msg,1,
common_interfaces,5.9.1,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/Int8.msg,1,
common_interfaces,5.9.1,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.9.1,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.9.1,std_msgs/msg/String.msg,1,
common_interfaces,5.9.1,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.9.1,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.9.1,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.9.1,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.9.1,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.9.1,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.9.1,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.9.1,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.9.1,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.9.1,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.9.1,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.9.1,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.9.1,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.9.1,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.9.1,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.9.1,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.9.1,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.9.1,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.9.1,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.9.1,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.9.1,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.9.1,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.9.1,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.9.2,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.9.2,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.9.2,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.9.2,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.9.2,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.9.2,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.9.2,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.9.2,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.9.2,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.9.2,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.9.2,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.9.2,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.9.2,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.9.2,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.9.2,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.9.2,nav_msgs/msg/Path.msg,2,
common_interfaces,5.9.2,nav_msgs/msg/Trajectory.msg,2,
common_interfaces,5.9.2,nav_msgs/msg/TrajectoryPoint.msg,5,
common_interfaces,5.9.2,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.9.2,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.9.2,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.9.2,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.9.2,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.9.2,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.9.2,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.9.2,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Bool.msg,1,
common_interfaces,5.9.2,std_msgs/msg/Byte.msg,1,
common_interfaces,5.9.2,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Char.msg,1,
common_interfaces,5.9.2,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.9.2,std_msgs/msg/Empty.msg,0,
common_interfaces,5.9.2,std_msgs/msg/Float32.msg,1,
common_interfaces,5.9.2,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Float64.msg,1,
common_interfaces,5.9.2,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Header.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Int16.msg,1,
common_interfaces,5.9.2,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Int32.msg,1,
common_interfaces,5.9.2,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Int64.msg,1,
common_interfaces,5.9.2,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/Int8.msg,1,
common_interfaces,5.9.2,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.9.2,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.9.2,std_msgs/msg/String.msg,1,
common_interfaces,5.9.2,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.9.2,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.9.2,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.9.2,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.9.2,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.9.2,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.9.2,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.9.2,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.9.2,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.9.2,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.9.2,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.9.2,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.9.2,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.9.2,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.9.2,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.9.2,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.9.2,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.9.2,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.9.2,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.9.2,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.9.2,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.9.2,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.9.2,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
common_interfaces,5.10.0,geometry_msgs/msg/Accel.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/AccelStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/AccelWithCovariance.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/AccelWithCovarianceStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/Inertia.msg,8,
common_interfaces,5.10.0,geometry_msgs/msg/InertiaStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/Point.msg,3,
common_interfaces,5.10.0,geometry_msgs/msg/Point32.msg,3,
common_interfaces,5.10.0,geometry_msgs/msg/PointStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/Polygon.msg,1,
common_interfaces,5.10.0,geometry_msgs/msg/PolygonInstance.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/PolygonInstanceStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/PolygonStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/Pose.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/PoseArray.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/PoseStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/PoseWithCovariance.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/PoseWithCovarianceStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/Quaternion.msg,4,
common_interfaces,5.10.0,geometry_msgs/msg/QuaternionStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/Transform.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/TransformStamped.msg,3,
common_interfaces,5.10.0,geometry_msgs/msg/Twist.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/TwistStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/TwistWithCovariance.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/TwistWithCovarianceStamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/Vector3.msg,3,
common_interfaces,5.10.0,geometry_msgs/msg/Vector3Stamped.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/VelocityStamped.msg,4,
common_interfaces,5.10.0,geometry_msgs/msg/Wrench.msg,2,
common_interfaces,5.10.0,geometry_msgs/msg/WrenchStamped.msg,2,
common_interfaces,5.10.0,nav_msgs/msg/Goals.msg,2,
common_interfaces,5.10.0,nav_msgs/msg/GridCells.msg,4,
common_interfaces,5.10.0,nav_msgs/msg/MapMetaData.msg,5,
common_interfaces,5.10.0,nav_msgs/msg/OccupancyGrid.msg,3,
common_interfaces,5.10.0,nav_msgs/msg/Odometry.msg,4,
common_interfaces,5.10.0,nav_msgs/msg/Path.msg,2,
common_interfaces,5.10.0,nav_msgs/msg/Trajectory.msg,2,
common_interfaces,5.10.0,nav_msgs/msg/TrajectoryPoint.msg,5,
common_interfaces,5.10.0,nav_msgs/srv/GetMap.srv,1,
common_interfaces,5.10.0,nav_msgs/srv/GetPlan.srv,4,
common_interfaces,5.10.0,nav_msgs/srv/LoadMap.srv,3,
common_interfaces,5.10.0,nav_msgs/srv/SetMap.srv,3,
common_interfaces,5.10.0,shape_msgs/msg/Mesh.msg,2,
common_interfaces,5.10.0,shape_msgs/msg/MeshTriangle.msg,1,
common_interfaces,5.10.0,shape_msgs/msg/Plane.msg,1,
common_interfaces,5.10.0,shape_msgs/msg/SolidPrimitive.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Bool.msg,1,
common_interfaces,5.10.0,std_msgs/msg/Byte.msg,1,
common_interfaces,5.10.0,std_msgs/msg/ByteMultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Char.msg,1,
common_interfaces,5.10.0,std_msgs/msg/ColorRGBA.msg,4,
common_interfaces,5.10.0,std_msgs/msg/Empty.msg,0,
common_interfaces,5.10.0,std_msgs/msg/Float32.msg,1,
common_interfaces,5.10.0,std_msgs/msg/Float32MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Float64.msg,1,
common_interfaces,5.10.0,std_msgs/msg/Float64MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Header.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Int16.msg,1,
common_interfaces,5.10.0,std_msgs/msg/Int16MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Int32.msg,1,
common_interfaces,5.10.0,std_msgs/msg/Int32MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Int64.msg,1,
common_interfaces,5.10.0,std_msgs/msg/Int64MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/Int8.msg,1,
common_interfaces,5.10.0,std_msgs/msg/Int8MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/MultiArrayDimension.msg,3,
common_interfaces,5.10.0,std_msgs/msg/MultiArrayLayout.msg,2,
common_interfaces,5.10.0,std_msgs/msg/String.msg,1,
common_interfaces,5.10.0,std_msgs/msg/UInt16.msg,1,
common_interfaces,5.10.0,std_msgs/msg/UInt16MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/UInt32.msg,1,
common_interfaces,5.10.0,std_msgs/msg/UInt32MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/UInt64.msg,1,
common_interfaces,5.10.0,std_msgs/msg/UInt64MultiArray.msg,2,
common_interfaces,5.10.0,std_msgs/msg/UInt8.msg,1,
common_interfaces,5.10.0,std_msgs/msg/UInt8MultiArray.msg,2,
common_interfaces,5.10.0,trajectory_msgs/msg/JointTrajectory.msg,3,
common_interfaces,5.10.0,trajectory_msgs/msg/JointTrajectoryPoint.msg,5,
common_interfaces,5.10.0,trajectory_msgs/msg/MultiDOFJointTrajectory.msg,3,
common_interfaces,5.10.0,trajectory_msgs/msg/MultiDOFJointTrajectoryPoint.msg,4,
common_interfaces,5.10.0,visualization_msgs/msg/ImageMarker.msg,13,
common_interfaces,5.10.0,visualization_msgs/msg/InteractiveMarker.msg,7,
common_interfaces,5.10.0,visualization_msgs/msg/InteractiveMarkerControl.msg,8,
common_interfaces,5.10.0,visualization_msgs/msg/InteractiveMarkerFeedback.msg,9,
common_interfaces,5.10.0,visualization_msgs/msg/InteractiveMarkerInit.msg,3,
common_interfaces,5.10.0,visualization_msgs/msg/InteractiveMarkerPose.msg,3,
common_interfaces,5.10.0,visualization_msgs/msg/InteractiveMarkerUpdate.msg,6,
common_interfaces,5.10.0,visualization_msgs/msg/Marker.msg,19,
common_interfaces,5.10.0,visualization_msgs/msg/MarkerArray.msg,1,
common_interfaces,5.10.0,visualization_msgs/msg/MenuEntry.msg,5,
common_interfaces,5.10.0,visualization_msgs/msg/MeshFile.msg,2,
common_interfaces,5.10.0,visualization_msgs/msg/UVCoordinate.msg,2,
common_interfaces,5.10.0,visualization_msgs/srv/GetInteractiveMarkers.srv,2,
rcl_interfaces,0.4.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.4.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.4.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.4.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.4.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.4.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.4.0,lifecycle_msgs/srv/ChangeState.srv,3,
rcl_interfaces,0.4.0,lifecycle_msgs/srv/GetAvailableStates.srv,2,
rcl_interfaces,0.4.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,2,
rcl_interfaces,0.4.0,lifecycle_msgs/srv/GetState.srv,2,
rcl_interfaces,0.4.0,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.4.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.4.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.4.0,rcl_interfaces/msg/ParameterDescriptor.msg,2,
rcl_interfaces,0.4.0,rcl_interfaces/msg/ParameterEvent.msg,3,
rcl_interfaces,0.4.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.4.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.4.0,rcl_interfaces/msg/ParameterValue.msg,6,
rcl_interfaces,0.4.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.4.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.4.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.4.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.4.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.4.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.4.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.4.0,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.4.0,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.4.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.4.0,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.4.0,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.4.0,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.4.0,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.4.0,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.4.0,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.4.0,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.4.0,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.4.0,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.4.0,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.5.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.5.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.5.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.5.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.5.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.5.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.5.0,lifecycle_msgs/srv/ChangeState.srv,3,
rcl_interfaces,0.5.0,lifecycle_msgs/srv/GetAvailableStates.srv,2,
rcl_interfaces,0.5.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,2,
rcl_interfaces,0.5.0,lifecycle_msgs/srv/GetState.srv,2,
rcl_interfaces,0.5.0,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.5.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.5.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.5.0,rcl_interfaces/msg/ParameterDescriptor.msg,2,
rcl_interfaces,0.5.0,rcl_interfaces/msg/ParameterEvent.msg,3,
rcl_interfaces,0.5.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.5.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.5.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.5.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.5.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.5.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.5.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.5.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.5.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.5.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.5.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.5.0,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.5.0,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.5.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.5.0,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.5.0,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.5.0,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.5.0,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.5.0,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.5.0,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.5.0,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.5.0,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.5.0,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.5.0,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.6.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.6.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.6.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.6.0,action_msgs/srv/CancelGoal.srv,2,
rcl_interfaces,0.6.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.6.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.6.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.6.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.6.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.6.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.6.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.6.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.6.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.6.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.6.0,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.6.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.6.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.6.0,rcl_interfaces/msg/ParameterDescriptor.msg,2,
rcl_interfaces,0.6.0,rcl_interfaces/msg/ParameterEvent.msg,3,
rcl_interfaces,0.6.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.6.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.6.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.6.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.6.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.6.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.6.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.6.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.6.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.6.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.6.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.6.0,test_msgs/action/Fibonacci.action,3,
rcl_interfaces,0.6.0,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.6.0,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.6.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.6.0,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.6.0,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.6.0,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.0,test_msgs/msg/DynamicArrayStaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.0,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.6.0,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.6.0,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.6.0,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.6.0,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.6.0,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.6.0,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.6.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.6.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.6.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.6.1,action_msgs/srv/CancelGoal.srv,2,
rcl_interfaces,0.6.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.6.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.6.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.6.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.6.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.6.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.6.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.6.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.6.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.6.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.6.1,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.6.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.6.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.6.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.6.1,rcl_interfaces/msg/ParameterDescriptor.msg,2,
rcl_interfaces,0.6.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.6.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.6.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.6.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.6.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.6.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.6.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.6.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.6.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.6.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.6.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.6.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.6.1,test_msgs/action/Fibonacci.action,3,
rcl_interfaces,0.6.1,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.6.1,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.6.1,test_msgs/msg/BoundedArrayPrimitivesNested.msg,0,
rcl_interfaces,0.6.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.6.1,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.6.1,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.6.1,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.1,test_msgs/msg/DynamicArrayStaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.1,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.6.1,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.6.1,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.6.1,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.6.1,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.6.1,test_msgs/msg/StaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.1,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.6.1,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.6.2,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.6.2,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.6.2,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.6.2,action_msgs/srv/CancelGoal.srv,2,
rcl_interfaces,0.6.2,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.6.2,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.6.2,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.6.2,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.6.2,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.6.2,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.6.2,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.6.2,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.6.2,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.6.2,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.6.2,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.6.2,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.6.2,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.6.2,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.6.2,rcl_interfaces/msg/ParameterDescriptor.msg,2,
rcl_interfaces,0.6.2,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.6.2,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.6.2,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.6.2,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.6.2,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.6.2,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.6.2,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.6.2,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.6.2,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.6.2,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.6.2,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.6.2,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.6.2,test_msgs/action/Fibonacci.action,3,
rcl_interfaces,0.6.2,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.6.2,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.6.2,test_msgs/msg/BoundedArrayPrimitivesNested.msg,0,
rcl_interfaces,0.6.2,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.6.2,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.6.2,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.6.2,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.2,test_msgs/msg/DynamicArrayStaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.2,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.6.2,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.6.2,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.6.2,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.6.2,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.6.2,test_msgs/msg/StaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.2,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.6.2,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.6.3,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.6.3,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.6.3,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.6.3,action_msgs/srv/CancelGoal.srv,2,
rcl_interfaces,0.6.3,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.6.3,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.6.3,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.6.3,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.6.3,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.6.3,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.6.3,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.6.3,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.6.3,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.6.3,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.6.3,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.6.3,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.6.3,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.6.3,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.6.3,rcl_interfaces/msg/ParameterDescriptor.msg,2,
rcl_interfaces,0.6.3,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.6.3,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.6.3,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.6.3,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.6.3,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.6.3,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.6.3,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.6.3,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.6.3,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.6.3,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.6.3,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.6.3,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.6.3,test_msgs/action/Fibonacci.action,3,
rcl_interfaces,0.6.3,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.6.3,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.6.3,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.6.3,test_msgs/msg/BoundedArrayPrimitivesNested.msg,0,
rcl_interfaces,0.6.3,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.6.3,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.6.3,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.6.3,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.3,test_msgs/msg/DynamicArrayStaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.3,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.6.3,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.6.3,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.6.3,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.6.3,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.6.3,test_msgs/msg/StaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.6.3,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.6.3,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.7.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.7.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.7.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.7.0,action_msgs/srv/CancelGoal.srv,2,
rcl_interfaces,0.7.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.7.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.7.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,0.7.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,0.7.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,0.7.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.7.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.7.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.7.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.7.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.7.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.7.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.7.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.7.0,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.7.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.7.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.7.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.7.0,rcl_interfaces/msg/ParameterDescriptor.msg,2,
rcl_interfaces,0.7.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.7.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.7.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.7.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.7.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.7.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.7.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.7.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.7.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.7.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.7.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.7.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.7.0,test_msgs/action/Fibonacci.action,3,
rcl_interfaces,0.7.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.7.0,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.7.0,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.7.0,test_msgs/msg/BoundedArrayPrimitivesNested.msg,0,
rcl_interfaces,0.7.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.7.0,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.7.0,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.7.0,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.7.0,test_msgs/msg/DynamicArrayStaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.7.0,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.7.0,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.7.0,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.7.0,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.7.0,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.7.0,test_msgs/msg/StaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.7.0,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.7.0,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.7.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.7.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.7.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.7.1,action_msgs/srv/CancelGoal.srv,2,
rcl_interfaces,0.7.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.7.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.7.1,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,0.7.1,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,0.7.1,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,0.7.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.7.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.7.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.7.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.7.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.7.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.7.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.7.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.7.1,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.7.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.7.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.7.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.7.1,rcl_interfaces/msg/ParameterDescriptor.msg,3,
rcl_interfaces,0.7.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.7.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.7.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.7.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.7.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.7.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.7.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.7.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.7.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.7.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.7.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.7.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.7.1,test_msgs/action/Fibonacci.action,3,
rcl_interfaces,0.7.1,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.7.1,test_msgs/msg/BoundedArrayNested.msg,0,
rcl_interfaces,0.7.1,test_msgs/msg/BoundedArrayPrimitives.msg,1,
rcl_interfaces,0.7.1,test_msgs/msg/BoundedArrayPrimitivesNested.msg,0,
rcl_interfaces,0.7.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.7.1,test_msgs/msg/DynamicArrayNested.msg,1,
rcl_interfaces,0.7.1,test_msgs/msg/DynamicArrayPrimitives.msg,15,
rcl_interfaces,0.7.1,test_msgs/msg/DynamicArrayPrimitivesNested.msg,1,
rcl_interfaces,0.7.1,test_msgs/msg/DynamicArrayStaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.7.1,test_msgs/msg/Empty.msg,0,
rcl_interfaces,0.7.1,test_msgs/msg/Nested.msg,1,
rcl_interfaces,0.7.1,test_msgs/msg/Primitives.msg,14,
rcl_interfaces,0.7.1,test_msgs/msg/StaticArrayNested.msg,1,
rcl_interfaces,0.7.1,test_msgs/msg/StaticArrayPrimitives.msg,14,
rcl_interfaces,0.7.1,test_msgs/msg/StaticArrayPrimitivesNested.msg,1,
rcl_interfaces,0.7.1,test_msgs/srv/Empty.srv,0,
rcl_interfaces,0.7.1,test_msgs/srv/Primitives.srv,28,
rcl_interfaces,0.7.2,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.7.2,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.7.2,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.7.2,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,0.7.2,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.7.2,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.7.2,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,0.7.2,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,0.7.2,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,0.7.2,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.7.2,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.7.2,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.7.2,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.7.2,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.7.2,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.7.2,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.7.2,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.7.2,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,0.7.2,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,0.7.2,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.7.2,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.7.2,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.7.2,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.7.2,rcl_interfaces/msg/ParameterDescriptor.msg,5,
rcl_interfaces,0.7.2,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.7.2,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.7.2,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.7.2,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.7.2,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.7.2,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.7.2,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.7.2,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.7.2,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.7.2,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.7.2,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.7.2,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.7.2,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.7.2,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.7.3,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.7.3,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.7.3,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.7.3,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,0.7.3,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.7.3,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.7.3,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,0.7.3,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,0.7.3,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,0.7.3,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.7.3,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.7.3,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.7.3,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.7.3,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.7.3,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.7.3,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.7.3,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.7.3,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,0.7.3,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,0.7.3,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.7.3,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.7.3,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.7.3,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.7.3,rcl_interfaces/msg/ParameterDescriptor.msg,5,
rcl_interfaces,0.7.3,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.7.3,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.7.3,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.7.3,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.7.3,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.7.3,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.7.3,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.7.3,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.7.3,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.7.3,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.7.3,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.7.3,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.7.3,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.7.3,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.7.4,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.7.4,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.7.4,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.7.4,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,0.7.4,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.7.4,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.7.4,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,0.7.4,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,0.7.4,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,0.7.4,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.7.4,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.7.4,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.7.4,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.7.4,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.7.4,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.7.4,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.7.4,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.7.4,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,0.7.4,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,0.7.4,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.7.4,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.7.4,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.7.4,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.7.4,rcl_interfaces/msg/ParameterDescriptor.msg,5,
rcl_interfaces,0.7.4,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.7.4,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.7.4,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.7.4,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.7.4,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.7.4,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.7.4,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.7.4,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.7.4,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.7.4,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.7.4,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.7.4,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.7.4,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.7.4,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.8.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.8.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.8.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.8.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,0.8.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.8.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.8.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,0.8.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,0.8.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,0.8.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.8.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.8.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.8.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.8.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.8.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.8.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.8.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.8.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,0.8.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,0.8.0,rcl_interfaces/msg/IntraProcessMessage.msg,2,
rcl_interfaces,0.8.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.8.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.8.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.8.0,rcl_interfaces/msg/ParameterDescriptor.msg,5,
rcl_interfaces,0.8.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.8.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.8.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.8.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.8.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.8.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.8.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.8.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.8.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.8.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.8.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.8.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.8.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.8.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,0.9.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,0.9.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,0.9.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,0.9.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,0.9.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,0.9.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,0.9.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,0.9.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,0.9.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,0.9.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,0.9.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,0.9.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,0.9.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,0.9.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,0.9.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,0.9.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,0.9.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,0.9.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,0.9.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,0.9.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,0.9.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,0.9.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,0.9.0,rcl_interfaces/msg/ParameterDescriptor.msg,5,
rcl_interfaces,0.9.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,0.9.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,0.9.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,0.9.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,0.9.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,0.9.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,0.9.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,0.9.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,0.9.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,0.9.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,0.9.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,0.9.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,0.9.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,0.9.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,0.9.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,0.9.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,0.9.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.0.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.0.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.0.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.0.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.0.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.0.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.0.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.0.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.0.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.0.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.0.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.0.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.0.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.0.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.0.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.0.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.0.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.0.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.0.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.0.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.0.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.0.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.0.0,rcl_interfaces/msg/ParameterDescriptor.msg,5,
rcl_interfaces,1.0.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.0.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.0.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.0.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.0.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.0.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.0.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.0.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.0.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.0.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.0.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.0.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.0.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.0.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.0.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.0.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.0.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.0.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.0.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.0.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.0.1,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.0.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.0.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.0.1,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.0.1,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.0.1,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.0.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.0.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.0.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.0.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.0.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.0.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.0.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.0.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.0.1,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.0.1,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.0.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.0.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.0.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.0.1,rcl_interfaces/msg/ParameterDescriptor.msg,5,
rcl_interfaces,1.0.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.0.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.0.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.0.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.0.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.0.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.0.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.0.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.0.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.0.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.0.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.0.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.0.1,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.0.1,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.0.1,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.0.1,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.0.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.0.2,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.0.2,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.0.2,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.0.2,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.0.2,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.0.2,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.0.2,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.0.2,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.0.2,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.0.2,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.0.2,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.0.2,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.0.2,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.0.2,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.0.2,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.0.2,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.0.2,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.0.2,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.0.2,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.0.2,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.0.2,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.0.2,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.0.2,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.0.2,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.0.2,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.0.2,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.0.2,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.0.2,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.0.2,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.0.2,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.0.2,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.0.2,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.0.2,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.0.2,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.0.2,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.0.2,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.0.2,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.0.2,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.0.2,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.0.2,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.0.3,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.0.3,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.0.3,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.0.3,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.0.3,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.0.3,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.0.3,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.0.3,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.0.3,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.0.3,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.0.3,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.0.3,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.0.3,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.0.3,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.0.3,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.0.3,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.0.3,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.0.3,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.0.3,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.0.3,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.0.3,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.0.3,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.0.3,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.0.3,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.0.3,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.0.3,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.0.3,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.0.3,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.0.3,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.0.3,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.0.3,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.0.3,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.0.3,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.0.3,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.0.3,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.0.3,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.0.3,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.0.3,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.0.3,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.0.3,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.1.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.1.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.1.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.1.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.1.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.1.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.1.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.1.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.1.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.1.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.1.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.1.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.1.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.1.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.1.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.1.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.1.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.1.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.1.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.1.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.1.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.1.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.1.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.1.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.1.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.1.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.1.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.1.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.1.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.1.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.1.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.1.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.1.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.1.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.1.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.1.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.1.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.1.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.1.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.1.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.2.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.2.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.2.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.2.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.2.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.2.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.2.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.2.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.2.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.2.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.2.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.2.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.2.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.2.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.2.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.2.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.2.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.2.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.2.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.2.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.2.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.2.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.2.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.2.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.2.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.2.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.2.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.2.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.2.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.2.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.2.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.2.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.2.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.2.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.2.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.2.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.2.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.2.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.2.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.2.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.2.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.2.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.2.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.2.1,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.2.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.2.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.2.1,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.2.1,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.2.1,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.2.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.2.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.2.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.2.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.2.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.2.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.2.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.2.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.2.1,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.2.1,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.2.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.2.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.2.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.2.1,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.2.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.2.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.2.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.2.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.2.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.2.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.2.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.2.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.2.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.2.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.2.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.2.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.2.1,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.2.1,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.2.1,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.2.1,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.2.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.2.2,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.2.2,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.2.2,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.2.2,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.2.2,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.2.2,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.2.2,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.2.2,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.2.2,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.2.2,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.2.2,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.2.2,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.2.2,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.2.2,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.2.2,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.2.2,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.2.2,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.2.2,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.2.2,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.2.2,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.2.2,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.2.2,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.2.2,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.2.2,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.2.2,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.2.2,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.2.2,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.2.2,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.2.2,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.2.2,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.2.2,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.2.2,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.2.2,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.2.2,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.2.2,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.2.2,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.2.2,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.2.2,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.2.2,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.2.2,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.2.3,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.2.3,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.2.3,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.2.3,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.2.3,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.2.3,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.2.3,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.2.3,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.2.3,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.2.3,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.2.3,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.2.3,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.2.3,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.2.3,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.2.3,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.2.3,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.2.3,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.2.3,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.2.3,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.2.3,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.2.3,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.2.3,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.2.3,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.2.3,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.2.3,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.2.3,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.2.3,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.2.3,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.2.3,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.2.3,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.2.3,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.2.3,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.2.3,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.2.3,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/Action.msg,6,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/Graph.msg,1,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/InterfaceType.msg,2,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/Node.msg,9,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/QoSProfile.msg,8,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/Service.msg,5,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/Topic.msg,3,
rcl_interfaces,1.2.3,rosgraph_msgs/msg/TypeHash.msg,2,
rcl_interfaces,1.2.3,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.2.3,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.2.3,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.2.3,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.2.3,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.3.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.3.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.3.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.3.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.3.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.3.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.3.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.3.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.3.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.3.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.3.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.3.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.3.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.3.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.3.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.3.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.3.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.3.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.3.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.3.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.3.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.3.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.3.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.3.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.3.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.3.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.3.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.3.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.3.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.3.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.3.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.3.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.3.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.3.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.3.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.3.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.3.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.3.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.3.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.3.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.3.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.3.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.3.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.3.1,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.3.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.3.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.3.1,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.3.1,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.3.1,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.3.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.3.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.3.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.3.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.3.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.3.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.3.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.3.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.3.1,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.3.1,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.3.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.3.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.3.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.3.1,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.3.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.3.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.3.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.3.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.3.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.3.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.3.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.3.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.3.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.3.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.3.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.3.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.3.1,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.3.1,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.3.1,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.3.1,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.3.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.4.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.4.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.4.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.4.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.4.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.4.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.4.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.4.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.4.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.4.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.4.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.4.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.4.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.4.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.4.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.4.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.4.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.4.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.4.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.4.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.4.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.4.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.4.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.4.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.4.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.4.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.4.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.4.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.4.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.4.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.4.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.4.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.4.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.4.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.4.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.4.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.4.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.4.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.4.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.4.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.5.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.5.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.5.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.5.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.5.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.5.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.5.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.5.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.5.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.5.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.5.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.5.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.5.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.5.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.5.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.5.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.5.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.5.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.5.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.5.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.5.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.5.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.5.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.5.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.5.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.5.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.5.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.5.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.5.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.5.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.5.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.5.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.5.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.5.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.5.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.5.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.5.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.5.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.5.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.5.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.5.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,1.5.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,1.5.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,1.5.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,1.5.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,1.5.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,1.5.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,1.6.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.6.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.6.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.6.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.6.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.6.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.6.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.6.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.6.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.6.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.6.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.6.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.6.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.6.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.6.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.6.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.6.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.6.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.6.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.6.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.6.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.6.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,1.6.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.6.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.6.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.6.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.6.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.6.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.6.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,1.6.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.6.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.6.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,1.6.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.6.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.6.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.6.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,1.6.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.6.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.6.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.6.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.6.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.6.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.6.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.6.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.6.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,1.6.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,1.6.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,1.6.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,1.6.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,1.6.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,1.6.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,1.7.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,1.7.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,1.7.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,1.7.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,1.7.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,1.7.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,1.7.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,1.7.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,1.7.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,1.7.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,1.7.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,1.7.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,1.7.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,1.7.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,1.7.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,1.7.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,1.7.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,1.7.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,1.7.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,1.7.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,1.7.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,1.7.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,1.7.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,1.7.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,1.7.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,1.7.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,1.7.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,1.7.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,1.7.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,1.7.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,1.7.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,1.7.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,1.7.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,1.7.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,1.7.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,1.7.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,1.7.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,1.7.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,1.7.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,1.7.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,1.7.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,1.7.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,1.7.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,1.7.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,1.7.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,1.7.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,1.7.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,1.7.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,1.7.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,1.7.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,1.7.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.0.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.0.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.0.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.0.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.0.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.0.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.0.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.0.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.0.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.0.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.0.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.0.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.0.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.0.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.0.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.0.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.0.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.0.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.0.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.0.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.0.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.0.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.0.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.0.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.0.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.0.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.0.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.0.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.0.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.0.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.0.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.0.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.0.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.0.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.0.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.0.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.0.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.0.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.0.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.0.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.0.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.0.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.0.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.0.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.0.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.0.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.0.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.0.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.0.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.0.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.0.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.0.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.0.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.0.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.0.1,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.0.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.0.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.0.1,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.0.1,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.0.1,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.0.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.0.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.0.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.0.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.0.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.0.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.0.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.0.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.0.1,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.0.1,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.0.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.0.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.0.1,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.0.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.0.1,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.0.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.0.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.0.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.0.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.0.1,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.0.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.0.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.0.1,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.0.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.0.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.0.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.0.1,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.0.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.0.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.0.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.0.1,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.0.1,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.0.1,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.0.1,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.0.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.0.1,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.0.1,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.0.1,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.0.1,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.0.1,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.0.1,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.0.1,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.0.2,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.0.2,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.0.2,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.0.2,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.0.2,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.0.2,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.0.2,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.0.2,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.0.2,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.0.2,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.0.2,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.0.2,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.0.2,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.0.2,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.0.2,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.0.2,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.0.2,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.0.2,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.0.2,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.0.2,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.0.2,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.0.2,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.0.2,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.0.2,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.0.2,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.0.2,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.0.2,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.0.2,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.0.2,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.0.2,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.0.2,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.0.2,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.0.2,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.0.2,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.0.2,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.0.2,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.0.2,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.0.2,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.0.2,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.0.2,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.0.2,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.0.2,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.0.2,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.0.2,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.0.2,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.0.2,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.0.2,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.0.2,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.0.2,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.0.2,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.0.2,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.0.3,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.0.3,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.0.3,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.0.3,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.0.3,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.0.3,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.0.3,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.0.3,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.0.3,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.0.3,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.0.3,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.0.3,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.0.3,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.0.3,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.0.3,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.0.3,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.0.3,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.0.3,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.0.3,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.0.3,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.0.3,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.0.3,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.0.3,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.0.3,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.0.3,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.0.3,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.0.3,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.0.3,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.0.3,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.0.3,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.0.3,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.0.3,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.0.3,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.0.3,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.0.3,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.0.3,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.0.3,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.0.3,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.0.3,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.0.3,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.0.3,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.0.3,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.0.3,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.0.3,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.0.3,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.0.3,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.0.3,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.0.3,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.0.3,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.0.3,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.0.3,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.0.4,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.0.4,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.0.4,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.0.4,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.0.4,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.0.4,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.0.4,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.0.4,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.0.4,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.0.4,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.0.4,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.0.4,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.0.4,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.0.4,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.0.4,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.0.4,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.0.4,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.0.4,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.0.4,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.0.4,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.0.4,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.0.4,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.0.4,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.0.4,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.0.4,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.0.4,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.0.4,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.0.4,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.0.4,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.0.4,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.0.4,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.0.4,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.0.4,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.0.4,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.0.4,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.0.4,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.0.4,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.0.4,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/Action.msg,6,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/Graph.msg,1,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/InterfaceType.msg,2,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/Node.msg,9,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/QoSProfile.msg,8,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/Service.msg,5,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/Topic.msg,3,
rcl_interfaces,2.0.4,rosgraph_msgs/msg/TypeHash.msg,2,
rcl_interfaces,2.0.4,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.0.4,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.0.4,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.0.4,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.0.4,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.0.4,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.0.4,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.0.4,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.0.4,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.0.4,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.0.4,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.0.4,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.1.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.1.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.1.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.1.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.1.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.1.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.1.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.1.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.1.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.1.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.1.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.1.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.1.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.1.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.1.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.1.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.1.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.1.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.1.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.1.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.1.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.1.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.1.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.1.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.1.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.1.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.1.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.1.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.1.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.1.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.1.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.1.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.1.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.1.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.1.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.1.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.1.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.1.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.1.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.1.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.1.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.1.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.1.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.1.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.1.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.1.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.1.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.1.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.1.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.1.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.1.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.2.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.2.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.2.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.2.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.2.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.2.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.2.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.2.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.2.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.2.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.2.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.2.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.2.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.2.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.2.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.2.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.2.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.2.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.2.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.2.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.2.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.2.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.2.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.2.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.2.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.2.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.2.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.2.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.2.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.2.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.2.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.2.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.2.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.2.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.2.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.2.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.2.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.2.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.2.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.2.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.2.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.2.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.2.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.2.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.2.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.2.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.2.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.2.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.2.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.2.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.2.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.3.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.3.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.3.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.3.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.3.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.3.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.3.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.3.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.3.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.3.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.3.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.3.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.3.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.3.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.3.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.3.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.3.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.3.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.3.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.3.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.3.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.3.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.3.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.3.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.3.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.3.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.3.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.3.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.3.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.3.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.3.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.3.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.3.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.3.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.3.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.3.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.3.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.3.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.3.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.3.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.3.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.3.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.3.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.3.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.3.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.3.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.3.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.3.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.3.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.3.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.3.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.3.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.3.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.3.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.3.1,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.3.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.3.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.3.1,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.3.1,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.3.1,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.3.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.3.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.3.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.3.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.3.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.3.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.3.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.3.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.3.1,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.3.1,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.3.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.3.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.3.1,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.3.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.3.1,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.3.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.3.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.3.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.3.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.3.1,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.3.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.3.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.3.1,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.3.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.3.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.3.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.3.1,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.3.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.3.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.3.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.3.1,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.3.1,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.3.1,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.3.1,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.3.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.3.1,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.3.1,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.3.1,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.3.1,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.3.1,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.3.1,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.3.1,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.3.2,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.3.2,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.3.2,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.3.2,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.3.2,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.3.2,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.3.2,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.3.2,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.3.2,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.3.2,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.3.2,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.3.2,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.3.2,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.3.2,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.3.2,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.3.2,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.3.2,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.3.2,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.3.2,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.3.2,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.3.2,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.3.2,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.3.2,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.3.2,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.3.2,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.3.2,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.3.2,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.3.2,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.3.2,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.3.2,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.3.2,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.3.2,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.3.2,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.3.2,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.3.2,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.3.2,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.3.2,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.3.2,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/Action.msg,6,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/Graph.msg,1,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/InterfaceType.msg,2,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/Node.msg,9,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/QoSProfile.msg,8,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/Service.msg,5,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/Topic.msg,3,
rcl_interfaces,2.3.2,rosgraph_msgs/msg/TypeHash.msg,2,
rcl_interfaces,2.3.2,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.3.2,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.3.2,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.3.2,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.3.2,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.3.2,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.3.2,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.3.2,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.3.2,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.3.2,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.3.2,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.3.2,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.4.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.4.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.4.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.4.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.4.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.4.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.4.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.4.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.4.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.4.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.4.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.4.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.4.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.4.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.4.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.4.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.4.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.4.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.4.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.4.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.4.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.4.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.4.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.4.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.4.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.4.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.4.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.4.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.4.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.4.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.4.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.4.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.4.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.4.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.4.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.4.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.4.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.4.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.4.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.4.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.4.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.4.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.4.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.4.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.4.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.4.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.4.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.4.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.4.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.4.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.4.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.4.1,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.4.1,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.4.1,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.4.1,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.4.1,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.4.1,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.4.1,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.4.1,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.4.1,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.4.1,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.4.1,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.4.1,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.4.1,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.4.1,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.4.1,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.4.1,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.4.1,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.4.1,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.4.1,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.4.1,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.4.1,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.4.1,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.4.1,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.4.1,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.4.1,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.4.1,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.4.1,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.4.1,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.4.1,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.4.1,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.4.1,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.4.1,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.4.1,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.4.1,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.4.1,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.4.1,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.4.1,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.4.1,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.4.1,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.4.1,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.4.1,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.4.1,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.4.1,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.4.1,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.4.1,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.4.1,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.4.1,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.4.1,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.4.1,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.4.1,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.4.1,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.4.2,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.4.2,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.4.2,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.4.2,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.4.2,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.4.2,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.4.2,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.4.2,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.4.2,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.4.2,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.4.2,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.4.2,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.4.2,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.4.2,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.4.2,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.4.2,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.4.2,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.4.2,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.4.2,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.4.2,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.4.2,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.4.2,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.4.2,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.4.2,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.4.2,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.4.2,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.4.2,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.4.2,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.4.2,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.4.2,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.4.2,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.4.2,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.4.2,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.4.2,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.4.2,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.4.2,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.4.2,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.4.2,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.4.2,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.4.2,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.4.2,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.4.2,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.4.2,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.4.2,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.4.2,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.4.2,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.4.2,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.4.2,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.4.2,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.4.2,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.4.2,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.4.3,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.4.3,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.4.3,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.4.3,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.4.3,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.4.3,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.4.3,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.4.3,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.4.3,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.4.3,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.4.3,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.4.3,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.4.3,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.4.3,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.4.3,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.4.3,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.4.3,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.4.3,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.4.3,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.4.3,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.4.3,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.4.3,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.4.3,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.4.3,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.4.3,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.4.3,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.4.3,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.4.3,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.4.3,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.4.3,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.4.3,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.4.3,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.4.3,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.4.3,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.4.3,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.4.3,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.4.3,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.4.3,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.4.3,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.4.3,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.4.3,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.4.3,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.4.3,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.4.3,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.4.3,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.4.3,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.4.3,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.4.3,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.4.3,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.4.3,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.4.3,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.4.4,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.4.4,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.4.4,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.4.4,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.4.4,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.4.4,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.4.4,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.4.4,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.4.4,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.4.4,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.4.4,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.4.4,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.4.4,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.4.4,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.4.4,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.4.4,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.4.4,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.4.4,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.4.4,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.4.4,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.4.4,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.4.4,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.4.4,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.4.4,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.4.4,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.4.4,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.4.4,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.4.4,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.4.4,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.4.4,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.4.4,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.4.4,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.4.4,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.4.4,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.4.4,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.4.4,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.4.4,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.4.4,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/Action.msg,6,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/Graph.msg,1,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/InterfaceType.msg,2,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/Node.msg,9,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/QoSProfile.msg,8,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/Service.msg,5,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/Topic.msg,3,
rcl_interfaces,2.4.4,rosgraph_msgs/msg/TypeHash.msg,2,
rcl_interfaces,2.4.4,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.4.4,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.4.4,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.4.4,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.4.4,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.4.4,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.4.4,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.4.4,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.4.4,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.4.4,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.4.4,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.4.4,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.4.5,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.4.5,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.4.5,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.4.5,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.4.5,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.4.5,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.4.5,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.4.5,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.4.5,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.4.5,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.4.5,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.4.5,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.4.5,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.4.5,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.4.5,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.4.5,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.4.5,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.4.5,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.4.5,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.4.5,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.4.5,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.4.5,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.4.5,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.4.5,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.4.5,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.4.5,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.4.5,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.4.5,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.4.5,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.4.5,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.4.5,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.4.5,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.4.5,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.4.5,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.4.5,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.4.5,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.4.5,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.4.5,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/Action.msg,6,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/Graph.msg,1,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/InterfaceType.msg,2,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/Node.msg,9,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/QoSProfile.msg,8,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/Service.msg,5,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/Topic.msg,3,
rcl_interfaces,2.4.5,rosgraph_msgs/msg/TypeHash.msg,2,
rcl_interfaces,2.4.5,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.4.5,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.4.5,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.4.5,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.4.5,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.4.5,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.4.5,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.4.5,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.4.5,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.4.5,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.4.5,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.4.5,type_description_interfaces/srv/GetTypeDescription.srv,8,
rcl_interfaces,2.5.0,action_msgs/msg/GoalInfo.msg,2,
rcl_interfaces,2.5.0,action_msgs/msg/GoalStatus.msg,2,
rcl_interfaces,2.5.0,action_msgs/msg/GoalStatusArray.msg,1,
rcl_interfaces,2.5.0,action_msgs/srv/CancelGoal.srv,3,
rcl_interfaces,2.5.0,builtin_interfaces/msg/Duration.msg,2,
rcl_interfaces,2.5.0,builtin_interfaces/msg/Time.msg,2,
rcl_interfaces,2.5.0,composition_interfaces/srv/ListNodes.srv,2,
rcl_interfaces,2.5.0,composition_interfaces/srv/LoadNode.srv,12,
rcl_interfaces,2.5.0,composition_interfaces/srv/UnloadNode.srv,3,
rcl_interfaces,2.5.0,lifecycle_msgs/msg/State.msg,2,
rcl_interfaces,2.5.0,lifecycle_msgs/msg/Transition.msg,2,
rcl_interfaces,2.5.0,lifecycle_msgs/msg/TransitionDescription.msg,3,
rcl_interfaces,2.5.0,lifecycle_msgs/msg/TransitionEvent.msg,4,
rcl_interfaces,2.5.0,lifecycle_msgs/srv/ChangeState.srv,2,
rcl_interfaces,2.5.0,lifecycle_msgs/srv/GetAvailableStates.srv,1,
rcl_interfaces,2.5.0,lifecycle_msgs/srv/GetAvailableTransitions.srv,1,
rcl_interfaces,2.5.0,lifecycle_msgs/srv/GetState.srv,1,
rcl_interfaces,2.5.0,rcl_interfaces/msg/FloatingPointRange.msg,3,
rcl_interfaces,2.5.0,rcl_interfaces/msg/IntegerRange.msg,3,
rcl_interfaces,2.5.0,rcl_interfaces/msg/ListParametersResult.msg,2,
rcl_interfaces,2.5.0,rcl_interfaces/msg/Log.msg,7,
rcl_interfaces,2.5.0,rcl_interfaces/msg/LoggerLevel.msg,2,
rcl_interfaces,2.5.0,rcl_interfaces/msg/Parameter.msg,2,
rcl_interfaces,2.5.0,rcl_interfaces/msg/ParameterDescriptor.msg,6,
rcl_interfaces,2.5.0,rcl_interfaces/msg/ParameterEvent.msg,5,
rcl_interfaces,2.5.0,rcl_interfaces/msg/ParameterEventDescriptors.msg,3,
rcl_interfaces,2.5.0,rcl_interfaces/msg/ParameterType.msg,0,
rcl_interfaces,2.5.0,rcl_interfaces/msg/ParameterValue.msg,10,
rcl_interfaces,2.5.0,rcl_interfaces/msg/SetLoggerLevelsResult.msg,2,
rcl_interfaces,2.5.0,rcl_interfaces/msg/SetParametersResult.msg,2,
rcl_interfaces,2.5.0,rcl_interfaces/srv/DescribeParameters.srv,2,
rcl_interfaces,2.5.0,rcl_interfaces/srv/GetLoggerLevels.srv,2,
rcl_interfaces,2.5.0,rcl_interfaces/srv/GetParameterTypes.srv,2,
rcl_interfaces,2.5.0,rcl_interfaces/srv/GetParameters.srv,2,
rcl_interfaces,2.5.0,rcl_interfaces/srv/ListParameters.srv,3,
rcl_interfaces,2.5.0,rcl_interfaces/srv/SetLoggerLevels.srv,2,
rcl_interfaces,2.5.0,rcl_interfaces/srv/SetParameters.srv,2,
rcl_interfaces,2.5.0,rcl_interfaces/srv/SetParametersAtomically.srv,2,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/Action.msg,6,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/Clock.msg,1,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/Graph.msg,1,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/InterfaceType.msg,2,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/Node.msg,9,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/QoSProfile.msg,8,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/Service.msg,5,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/Topic.msg,3,
rcl_interfaces,2.5.0,rosgraph_msgs/msg/TypeHash.msg,2,
rcl_interfaces,2.5.0,statistics_msgs/msg/MetricsMessage.msg,6,
rcl_interfaces,2.5.0,statistics_msgs/msg/StatisticDataPoint.msg,2,
rcl_interfaces,2.5.0,statistics_msgs/msg/StatisticDataType.msg,0,
rcl_interfaces,2.5.0,test_msgs/action/NestedMessage.action,9,
rcl_interfaces,2.5.0,test_msgs/msg/Builtins.msg,2,
rcl_interfaces,2.5.0,type_description_interfaces/msg/Field.msg,3,
rcl_interfaces,2.5.0,type_description_interfaces/msg/FieldType.msg,3,
rcl_interfaces,2.5.0,type_description_interfaces/msg/IndividualTypeDescription.msg,1,
rcl_interfaces,2.5.0,type_description_interfaces/msg/KeyValue.msg,2,
rcl_interfaces,2.5.0,type_description_interfaces/msg/TypeDescription.msg,2,
rcl_interfaces,2.5.0,type_description_interfaces/msg/TypeSource.msg,3,
rcl_interfaces,2.5.0,type_description_interfaces/srv/GetTypeDescription.srv,8,
opentelemetry_proto,v0.3.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.3.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.3.0,opentelemetry/proto/common/v1/common.proto,14,0.0
opentelemetry_proto,v0.3.0,opentelemetry/proto/metrics/v1/metrics.proto,50,2.0
opentelemetry_proto,v0.3.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.3.0,opentelemetry/proto/trace/v1/trace.proto,53,2.0
opentelemetry_proto,v0.3.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.4.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.4.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.4.0,opentelemetry/proto/common/v1/common.proto,14,0.0
opentelemetry_proto,v0.4.0,opentelemetry/proto/metrics/v1/metrics.proto,53,2.0
opentelemetry_proto,v0.4.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.4.0,opentelemetry/proto/trace/v1/trace.proto,53,2.0
opentelemetry_proto,v0.4.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/common/v1/common.proto,14,0.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/logs/v1/logs.proto,40,2.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/metrics/experimental/configservice.proto,10,1.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/metrics/v1/metrics.proto,64,2.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/trace/v1/trace.proto,53,2.0
opentelemetry_proto,v0.5.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/common/v1/common.proto,14,0.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/logs/v1/logs.proto,40,2.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/metrics/experimental/configservice.proto,10,1.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/metrics/v1/metrics.proto,64,2.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/trace/v1/trace.proto,57,2.0
opentelemetry_proto,v0.6.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/common/v1/common.proto,14,0.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/logs/v1/logs.proto,40,2.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/metrics/experimental/configservice.proto,10,1.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/metrics/v1/metrics.proto,74,2.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/trace/v1/trace.proto,57,2.0
opentelemetry_proto,v0.7.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/common/v1/common.proto,14,0.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/logs/v1/logs.proto,40,2.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/metrics/experimental/metrics_config_service.proto,10,1.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/metrics/v1/metrics.proto,76,2.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/trace/v1/trace.proto,57,2.0
opentelemetry_proto,v0.8.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/logs/v1/logs.proto,42,2.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/metrics/experimental/metrics_config_service.proto,10,1.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/metrics/v1/metrics.proto,82,2.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/trace/v1/trace.proto,59,2.0
opentelemetry_proto,v0.9.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/logs/v1/logs.proto,42,2.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/metrics/experimental/metrics_config_service.proto,10,1.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/metrics/v1/metrics.proto,87,2.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/trace/v1/trace.proto,59,2.0
opentelemetry_proto,v0.10.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/metrics/experimental/metrics_config_service.proto,10,1.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/metrics/v1/metrics.proto,104,2.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/trace/v1/trace.proto,60,2.0
opentelemetry_proto,v0.11.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/metrics/experimental/metrics_config_service.proto,10,1.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/metrics/v1/metrics.proto,73,2.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/trace/v1/trace.proto,42,2.0
opentelemetry_proto,v0.12.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/common/v1/common.proto,13,0.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/metrics/v1/metrics.proto,73,2.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/trace/v1/trace.proto,42,2.0
opentelemetry_proto,v0.13.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/common/v1/common.proto,13,0.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/metrics/v1/metrics.proto,73,2.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/trace/v1/trace.proto,42,2.0
opentelemetry_proto,v0.14.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/logs/v1/logs.proto,48,2.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/metrics/v1/metrics.proto,77,2.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/trace/v1/trace.proto,46,2.0
opentelemetry_proto,v0.15.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/logs/v1/logs.proto,47,2.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/metrics/v1/metrics.proto,77,2.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/trace/v1/trace.proto,46,2.0
opentelemetry_proto,v0.16.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/logs/v1/logs.proto,47,2.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/metrics/v1/metrics.proto,81,2.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/trace/v1/trace.proto,46,2.0
opentelemetry_proto,v0.17.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,1,1.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,1,1.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,1,1.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/logs/v1/logs.proto,47,2.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/metrics/v1/metrics.proto,81,2.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/trace/v1/trace.proto,46,2.0
opentelemetry_proto,v0.18.0,opentelemetry/proto/trace/v1/trace_config.proto,14,0.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/metrics/v1/metrics.proto,77,2.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.19.0,opentelemetry/proto/trace/v1/trace.proto,42,2.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/metrics/v1/metrics.proto,78,2.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v0.20.0,opentelemetry/proto/trace/v1/trace.proto,42,2.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/metrics/v1/metrics.proto,78,2.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.0.0,opentelemetry/proto/trace/v1/trace.proto,42,2.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/metrics/v1/metrics.proto,78,2.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.1.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.2.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/collector/profiles/v1experimental/profiles_service.proto,4,1.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/profiles/v1experimental/pprofextended.proto,70,1.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/profiles/v1experimental/profiles.proto,15,3.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.3.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/collector/profiles/v1experimental/profiles_service.proto,4,1.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/profiles/v1experimental/pprofextended.proto,70,1.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/profiles/v1experimental/profiles.proto,15,3.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.3.1,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/collector/profiles/v1experimental/profiles_service.proto,4,1.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/profiles/v1experimental/pprofextended.proto,70,1.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/profiles/v1experimental/profiles.proto,15,3.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.3.2,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,4,1.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/logs/v1/logs.proto,43,2.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/profiles/v1development/profiles.proto,69,2.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.4.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,4,1.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/common/v1/common.proto,15,0.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/profiles/v1development/profiles.proto,65,2.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/resource/v1/resource.proto,2,1.0
opentelemetry_proto,v1.5.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,4,1.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/common/v1/common.proto,19,0.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/profiles/v1development/profiles.proto,65,2.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/resource/v1/resource.proto,3,1.0
opentelemetry_proto,v1.6.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,5,1.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/common/v1/common.proto,19,0.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/profiles/v1development/profiles.proto,66,2.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/resource/v1/resource.proto,3,1.0
opentelemetry_proto,v1.7.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,5,1.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/common/v1/common.proto,19,0.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/profiles/v1development/profiles.proto,60,2.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/resource/v1/resource.proto,3,1.0
opentelemetry_proto,v1.8.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,5,1.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/common/v1/common.proto,19,0.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/profiles/v1development/profiles.proto,55,2.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/resource/v1/resource.proto,3,1.0
opentelemetry_proto,v1.9.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/collector/logs/v1/logs_service.proto,4,1.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/collector/metrics/v1/metrics_service.proto,4,1.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/collector/profiles/v1development/profiles_service.proto,5,1.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/collector/trace/v1/trace_service.proto,4,1.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/common/v1/common.proto,21,0.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/logs/v1/logs.proto,44,2.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/metrics/v1/metrics.proto,79,2.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/profiles/v1development/profiles.proto,55,2.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/resource/v1/resource.proto,3,1.0
opentelemetry_proto,v1.10.0,opentelemetry/proto/trace/v1/trace.proto,45,2.0


==> anc/results/registry_adoption_prediction_cv.csv <==
ecosystem,boundary_direction,direction_orientation,horizon_days,trajectories,admitting_trajectories,observed_frequency,age_term,selection_s,boundary_selection_s,boundary_exposure,resolver_population_penalty,resolver_boundary_penalty,directional_selection_s,directional_unit_s,predicted_frequency,model,held_out_ecosystem,fitted_intercept,fitted_age_slope,fitted_direction_scale
npm,consumer_favored,-1.0,90,23,4,0.17391304347826086,0.6931471805599453,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.49231173480827645,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,consumer_favored,-1.0,180,27,7,0.25925925925925924,1.0986122886681098,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.5272522263491771,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,consumer_favored,-1.0,365,30,10,0.3333333333333333,1.6204877486206852,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.5717873969808288,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,consumer_favored,-1.0,730,35,12,0.34285714285714286,2.209494669928034,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.6206565866711149,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,consumer_favored,-1.0,1460,36,13,0.3611111111111111,2.846200539583027,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.6708383529986851,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,provider_favored,1.0,90,24,16,0.6666666666666666,0.6931471805599453,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5677345609403643,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,provider_favored,1.0,180,28,19,0.6785714285714286,1.0986122886681098,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.601683986466449,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,provider_favored,1.0,365,32,26,0.8125,1.6204877486206852,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6439424676474778,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,provider_favored,1.0,730,38,25,0.6578947368421053,2.209494669928034,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6890551315716459,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,provider_favored,1.0,1460,42,27,0.6428571428571429,2.846200539583027,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.7340656271509103,resolver_directional,npm,-0.11818433669719047,0.34496810154684193,5.588818684827992
npm,consumer_favored,-1.0,90,23,4,0.17391304347826086,0.6931471805599453,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.29603047504821717,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,consumer_favored,-1.0,180,27,7,0.25925925925925924,1.0986122886681098,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.32438223991055826,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,consumer_favored,-1.0,365,30,10,0.3333333333333333,1.6204877486206852,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.362835916013705,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,consumer_favored,-1.0,730,35,12,0.34285714285714286,2.209494669928034,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.40842037497103034,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,consumer_favored,-1.0,1460,36,13,0.3611111111111111,2.846200539583027,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.4595071648494969,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,provider_favored,1.0,90,24,16,0.6666666666666666,0.6931471805599453,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.7995980969935489,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,provider_favored,1.0,180,28,19,0.6785714285714286,1.0986122886681098,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.8200006834474807,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,provider_favored,1.0,365,32,26,0.8125,1.6204877486206852,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.8438266557645792,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,provider_favored,1.0,730,38,25,0.6578947368421053,2.209494669928034,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.8675603151674545,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,provider_favored,1.0,1460,42,27,0.6428571428571429,2.846200539583027,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.8897048841641285,inverse_directional,npm,0.03212976143350433,0.3269523311805987,1.1250285095007395
npm,consumer_favored,-1.0,90,23,4,0.17391304347826086,0.6931471805599453,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.5111948534155236,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,consumer_favored,-1.0,180,27,7,0.25925925925925924,1.0986122886681098,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.5370007586989727,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,consumer_favored,-1.0,365,30,10,0.3333333333333333,1.6204877486206852,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.5699072622758211,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,consumer_favored,-1.0,730,35,12,0.34285714285714286,2.209494669928034,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.6063047266472703,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,consumer_favored,-1.0,1460,36,13,0.3611111111111111,2.846200539583027,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.6443540159739536,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,provider_favored,1.0,90,24,16,0.6666666666666666,0.6931471805599453,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5111948534155236,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,provider_favored,1.0,180,28,19,0.6785714285714286,1.0986122886681098,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5370007586989727,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,provider_favored,1.0,365,32,26,0.8125,1.6204877486206852,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5699072622758211,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,provider_favored,1.0,730,38,25,0.6578947368421053,2.209494669928034,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6063047266472703,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
npm,provider_favored,1.0,1460,42,27,0.6428571428571429,2.846200539583027,-0.027140765100002833,-0.130538627989633,0.2079136690647482,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6443540159739536,age_only,npm,-0.1321256270734993,0.2552308233711375,0.0
maven,consumer_favored,-1.0,90,5,1,0.2,0.6931471805599453,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.1901805599525448,resolver_directional,maven,-0.1974053314474502,0.2760267989340464,5.4583155675319395
maven,consumer_favored,-1.0,180,5,1,0.2,1.0986122886681098,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.20801732666133194,resolver_directional,maven,-0.1974053314474502,0.2760267989340464,5.4583155675319395
maven,consumer_favored,-1.0,365,5,1,0.2,1.6204877486206852,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.23274665222671265,resolver_directional,maven,-0.1974053314474502,0.2760267989340464,5.4583155675319395
maven,consumer_favored,-1.0,730,12,2,0.16666666666666666,2.209494669928034,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.263028887792571,resolver_directional,maven,-0.1974053314474502,0.2760267989340464,5.4583155675319395
maven,consumer_favored,-1.0,1460,18,4,0.2222222222222222,2.846200539583027,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.2984819963929533,resolver_directional,maven,-0.1974053314474502,0.2760267989340464,5.4583155675319395
maven,consumer_favored,-1.0,90,5,1,0.2,0.6931471805599453,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.3004159665964248,inverse_directional,maven,-0.165223647588439,0.28836543437917517,0.8799738910441367
maven,consumer_favored,-1.0,180,5,1,0.2,1.0986122886681098,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.32554687236884555,inverse_directional,maven,-0.165223647588439,0.28836543437917517,0.8799738910441367
maven,consumer_favored,-1.0,365,5,1,0.2,1.6204877486206852,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.3594148219245496,inverse_directional,maven,-0.165223647588439,0.28836543437917517,0.8799738910441367
maven,consumer_favored,-1.0,730,12,2,0.16666666666666666,2.209494669928034,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.3993784317020636,inverse_directional,maven,-0.165223647588439,0.28836543437917517,0.8799738910441367
maven,consumer_favored,-1.0,1460,18,4,0.2222222222222222,2.846200539583027,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.44412147231002064,inverse_directional,maven,-0.165223647588439,0.28836543437917517,0.8799738910441367
maven,consumer_favored,-1.0,90,5,1,0.2,0.6931471805599453,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.5002966294625045,age_only,maven,-0.17903010601905275,0.2599976297424847,0.0
maven,consumer_favored,-1.0,180,5,1,0.2,1.0986122886681098,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.5266264087347232,age_only,maven,-0.17903010601905275,0.2599976297424847,0.0
maven,consumer_favored,-1.0,365,5,1,0.2,1.6204877486206852,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.560278612855852,age_only,maven,-0.17903010601905275,0.2599976297424847,0.0
maven,consumer_favored,-1.0,730,12,2,0.16666666666666666,2.209494669928034,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.5975899616163306,age_only,maven,-0.17903010601905275,0.2599976297424847,0.0
maven,consumer_favored,-1.0,1460,18,4,0.2222222222222222,2.846200539583027,-0.2643231636210973,-1.2864437842365504,0.20546810273405136,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.6366781730708909,age_only,maven,-0.17903010601905275,0.2599976297424847,0.0
pypi,consumer_favored,-1.0,730,11,5,0.45454545454545453,2.209494669928034,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,-0.2772761103307616,-1.0,0.09549290702007401,resolver_directional,pypi,-0.12190604289216297,0.2242135757548588,9.455667956871125
pypi,consumer_favored,-1.0,1460,15,8,0.5333333333333333,2.846200539583027,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,-0.2772761103307616,-1.0,0.10855564937082333,resolver_directional,pypi,-0.12190604289216297,0.2242135757548588,9.455667956871125
pypi,provider_favored,1.0,730,11,10,0.9090909090909091,2.209494669928034,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,0.2772761103307616,1.0,0.952362409984896,resolver_directional,pypi,-0.12190604289216297,0.2242135757548588,9.455667956871125
pypi,provider_favored,1.0,1460,16,15,0.9375,2.846200539583027,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,0.2772761103307616,1.0,0.9584365261482242,resolver_directional,pypi,-0.12190604289216297,0.2242135757548588,9.455667956871125
pypi,consumer_favored,-1.0,730,11,5,0.45454545454545453,2.209494669928034,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,-0.2772761103307616,-1.0,0.3636208092525987,inverse_directional,pypi,-0.09299712541419433,0.20050664065612528,0.9097042341106674
pypi,consumer_favored,-1.0,1460,15,8,0.5333333333333333,2.846200539583027,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,-0.2772761103307616,-1.0,0.3936442563707845,inverse_directional,pypi,-0.09299712541419433,0.20050664065612528,0.9097042341106674
pypi,provider_favored,1.0,730,11,10,0.9090909090909091,2.209494669928034,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,0.2772761103307616,1.0,0.778978844059741,inverse_directional,pypi,-0.09299712541419433,0.20050664065612528,0.9097042341106674
pypi,provider_favored,1.0,1460,16,15,0.9375,2.846200539583027,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,0.2772761103307616,1.0,0.8001751194876234,inverse_directional,pypi,-0.09299712541419433,0.20050664065612528,0.9097042341106674
pypi,consumer_favored,-1.0,730,11,5,0.45454545454545453,2.209494669928034,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,-0.2772761103307616,-1.0,0.5563280692681378,age_only,pypi,-0.12772791481269744,0.16021794392282318,0.0
pypi,consumer_favored,-1.0,1460,15,8,0.5333333333333333,2.846200539583027,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,-0.2772761103307616,-1.0,0.5813419068312404,age_only,pypi,-0.12772791481269744,0.16021794392282318,0.0
pypi,provider_favored,1.0,730,11,10,0.9090909090909091,2.209494669928034,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,0.2772761103307616,1.0,0.5563280692681378,age_only,pypi,-0.12772791481269744,0.16021794392282318,0.0
pypi,provider_favored,1.0,1460,16,15,0.9375,2.846200539583027,-0.2772761103307616,-2.1854597357566328,0.12687312687312688,0.2772761103307616,2.1854597357566328,0.2772761103307616,1.0,0.5813419068312404,age_only,pypi,-0.12772791481269744,0.16021794392282318,0.0
cargo,consumer_favored,-1.0,90,23,7,0.30434782608695654,0.6931471805599453,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.45987006882571135,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,consumer_favored,-1.0,180,32,10,0.3125,1.0986122886681098,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.48423624752782535,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,consumer_favored,-1.0,365,37,14,0.3783783783783784,1.6204877486206852,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.5156922647642667,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,consumer_favored,-1.0,730,42,22,0.5238095238095238,2.209494669928034,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.5510331702199944,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,consumer_favored,-1.0,1460,43,22,0.5116279069767442,2.846200539583027,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.5886545940069097,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,provider_favored,1.0,90,22,19,0.8636363636363636,0.6931471805599453,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.4616653936137837,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,provider_favored,1.0,180,28,23,0.8214285714285714,1.0986122886681098,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.48604109818644453,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,provider_favored,1.0,365,31,25,0.8064516129032258,1.6204877486206852,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.5174967214850531,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,provider_favored,1.0,730,35,29,0.8285714285714286,2.209494669928034,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.5528201332563393,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,provider_favored,1.0,1460,44,39,0.8863636363636364,2.846200539583027,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.590403122682449,resolver_directional,cargo,-0.3244256363955009,0.2411793695629068,5.563136866772157
cargo,consumer_favored,-1.0,90,23,7,0.30434782608695654,0.6931471805599453,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.24668040508123307,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,consumer_favored,-1.0,180,32,10,0.3125,1.0986122886681098,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.26446161360028303,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,consumer_favored,-1.0,365,37,14,0.3783783783783784,1.6204877486206852,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.28852138335369054,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,consumer_favored,-1.0,730,42,22,0.5238095238095238,2.209494669928034,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.3171788849850701,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,consumer_favored,-1.0,1460,43,22,0.5116279069767442,2.846200539583027,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.3497906099546788,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,provider_favored,1.0,90,22,19,0.8636363636363636,0.6931471805599453,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.6623623729979352,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,provider_favored,1.0,180,28,23,0.8214285714285714,1.0986122886681098,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.6829428076281576,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,provider_favored,1.0,365,31,25,0.8064516129032258,1.6204877486206852,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.7084069188262831,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,provider_favored,1.0,730,35,29,0.8285714285714286,2.209494669928034,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.7356476833713098,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,provider_favored,1.0,1460,44,39,0.8863636363636364,2.846200539583027,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.7631948695848608,inverse_directional,cargo,-0.38109930597248,0.23057312578989886,0.8951177804257205
cargo,consumer_favored,-1.0,90,23,7,0.30434782608695654,0.6931471805599453,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.4416602273350163,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,consumer_favored,-1.0,180,32,10,0.3125,1.0986122886681098,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.45987999993396805,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,consumer_favored,-1.0,365,37,14,0.3783783783783784,1.6204877486206852,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.48348261777315343,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,consumer_favored,-1.0,730,42,22,0.5238095238095238,2.209494669928034,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.5102047001803947,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,consumer_favored,-1.0,1460,43,22,0.5116279069767442,2.846200539583027,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.5390207294325421,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,provider_favored,1.0,90,22,19,0.8636363636363636,0.6931471805599453,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.4416602273350163,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,provider_favored,1.0,180,28,23,0.8214285714285714,1.0986122886681098,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.45987999993396805,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,provider_favored,1.0,365,31,25,0.8064516129032258,1.6204877486206852,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.48348261777315343,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,provider_favored,1.0,730,35,29,0.8285714285714286,2.209494669928034,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.5102047001803947,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0
cargo,provider_favored,1.0,1460,44,39,0.8863636363636364,2.846200539583027,-0.0006494352205525398,-0.0071008286760803,0.09145907473309607,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.5390207294325421,age_only,cargo,-0.36024867398682525,0.18152256676051898,0.0


==> anc/results/registry_adoption_prediction_parameters.csv <==
held_out_ecosystem,model,fitted_intercept,fitted_age_slope,fitted_direction_scale,training_negative_log_likelihood
npm,resolver_directional,-0.11818433669719047,0.34496810154684193,5.588818684827992,271.60907882108427
npm,inverse_directional,0.03212976143350433,0.3269523311805987,1.1250285095007395,240.68801045886923
npm,age_only,-0.1321256270734993,0.2552308233711375,0.0,292.3350461622244
maven,resolver_directional,-0.1974053314474502,0.2760267989340464,5.4583155675319395,464.6701829869223
maven,inverse_directional,-0.165223647588439,0.28836543437917517,0.8799738910441367,417.30369826460776
maven,age_only,-0.17903010601905275,0.2599976297424847,0.0,476.84434033369996
pypi,resolver_directional,-0.12190604289216297,0.2242135757548588,9.455667956871125,455.31845293019467
pypi,inverse_directional,-0.09299712541419433,0.20050664065612528,0.9097042341106674,415.98361004864574
pypi,age_only,-0.12772791481269744,0.16021794392282318,0.0,479.3296800908647
cargo,resolver_directional,-0.3244256363955009,0.2411793695629068,5.563136866772157,263.5870845732491
cargo,inverse_directional,-0.38109930597248,0.23057312578989886,0.8951177804257205,248.2545573600308
cargo,age_only,-0.36024867398682525,0.18152256676051898,0.0,285.2756584120102


==> anc/results/registry_adoption_trajectory_rows.csv <==
ecosystem,trajectory_id,sample_frame,resolver_outcome,boundary_direction,direction_orientation,consumer,provider,boundary_version,target_generation,boundary_time,provider_latest_release_version,provider_latest_release_time,provider_days_since_latest_release,consumer_version,consumer_release_time,days_since_boundary,constraint,available_generation_versions,admitted_version,admits_boundary
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.71,2025-11-30T20:36:34.591000+00:00,231,*,9,0.28.8,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.153,2026-01-21T17:57:26.268000+00:00,283,0.28.10,11,0.28.10,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.206,2026-02-02T16:19:19.398000+00:00,295,0.28.11,12,0.28.11,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.258,2026-02-16T22:23:22.648000+00:00,309,0.28.11,12,0.28.11,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.2,2026-03-14T12:31:36.143000+00:00,335,0.28.12,13,0.28.12,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.6-dev.9,2026-03-25T22:21:41.837000+00:00,346,0.28.14,15,0.28.14,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.9-dev.8,2026-04-04T09:49:45.462000+00:00,356,0.28.15,16,0.28.15,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.1.0-dev.5,2026-04-18T15:00:30.001000+00:00,370,0.28.16,17,0.28.16,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.14-dev.11,2026-05-04T07:59:29.228000+00:00,386,0.28.16,18,0.28.16,True
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.17-dev.9,2026-05-15T17:21:14.786000+00:00,397,0.29.0,18,,False
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.1.3-dev.1,2026-05-29T16:42:26.163000+00:00,411,0.29.2,18,,False
npm,npm:@mikro-orm/mssql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/mssql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.1.6-dev.2,2026-06-29T16:03:00.435000+00:00,442,0.29.2,18,,False
npm,npm:estree-util-attach-comments->@types/estree,checker_accept_calibration,ok,provider_favored,1.0,estree-util-attach-comments,@types/estree,1.0.0,1,2022-07-12T20:32:24.817000+00:00,1.0.9,2026-05-06T21:01:00.975000+00:00,54,2.1.0,2022-07-24T10:23:56.151000+00:00,11,^1.0.0,1,1.0.0,True
npm,npm:estree-util-attach-comments->@types/estree,checker_accept_calibration,ok,provider_favored,1.0,estree-util-attach-comments,@types/estree,1.0.0,1,2022-07-12T20:32:24.817000+00:00,1.0.9,2026-05-06T21:01:00.975000+00:00,54,2.1.1,2023-01-21T16:37:12.414000+00:00,192,^1.0.0,1,1.0.0,True
npm,npm:estree-util-attach-comments->@types/estree,checker_accept_calibration,ok,provider_favored,1.0,estree-util-attach-comments,@types/estree,1.0.0,1,2022-07-12T20:32:24.817000+00:00,1.0.9,2026-05-06T21:01:00.975000+00:00,54,3.0.0,2023-07-31T09:11:58.291000+00:00,383,^1.0.0,2,1.0.1,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,3.0.0,2021-11-26T18:06:37.327000+00:00,0,^5.0.0,1,5.0.0,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,4.0.0,2022-05-09T20:20:25.431000+00:00,164,^5.0.1,2,5.0.1,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,4.1.0,2022-07-18T16:01:57.244000+00:00,234,^5.0.1,2,5.0.1,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,4.2.0,2022-08-16T18:42:06.728000+00:00,263,^5.0.1,2,5.0.1,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,4.3.0,2022-10-13T18:58:14.231000+00:00,321,^5.0.1,5,5.1.2,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,4.3.1,2022-10-13T19:49:13.259000+00:00,321,^5.0.1,5,5.1.2,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,4.4.0,2022-10-14T21:09:06.798000+00:00,322,^5.0.1,5,5.1.2,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,4.5.0,2022-11-11T18:20:16.783000+00:00,350,^5.0.1,5,5.1.2,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,5.0.0,2023-05-13T23:04:18.162000+00:00,533,^5.2.0,6,5.2.0,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,6.0.0,2023-10-28T21:44:53.843000+00:00,701,^5.3.0,7,5.3.0,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,6.0.1,2025-03-29T02:44:53.122000+00:00,1218,^5.4.1,9,5.4.1,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,6.1.0,2025-11-05T22:07:00.351000+00:00,1440,^5.4.1,12,5.6.2,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,6.1.1,2025-11-06T01:17:00.290000+00:00,1440,^5.4.1,12,5.6.2,True
npm,npm:colors-option->chalk,checker_accept_calibration,ok,provider_favored,1.0,colors-option,chalk,5.0.0,5,2021-11-26T09:57:35.917000+00:00,5.6.2,2025-09-08T14:47:54.486000+00:00,294,6.1.2,2025-11-08T00:19:41.543000+00:00,1442,^5.4.1,12,5.6.2,True
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.5.0,2025-06-11T18:35:35.614000+00:00,0,0.7.0,1,0.7.0,True
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.6.1,2025-06-18T16:37:22.933000+00:00,6,0.7.1,2,0.7.1,True
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.8.0,2025-07-22T18:45:16.604000+00:00,41,0.9.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.9.0,2025-08-06T16:36:53.037000+00:00,55,0.10.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.10.0,2025-08-28T18:46:08.062000+00:00,78,0.11.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.11.0,2025-09-12T19:50:21.400000+00:00,93,0.12.1,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.13.0,2025-10-14T18:34:53.690000+00:00,125,0.12.1,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.13.2,2025-10-17T17:18:08.104000+00:00,127,0.13.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.14.1,2025-11-10T20:29:37.605000+00:00,152,0.14.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.14.3,2025-11-27T14:48:41.763000+00:00,168,0.15.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.14.4,2025-11-28T11:10:19.809000+00:00,169,0.15.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,2.15.1,2025-12-05T15:35:56.553000+00:00,176,0.16.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.0.1,2026-01-06T08:52:27.337000+00:00,208,0.17.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.0.3,2026-01-19T17:03:14.568000+00:00,221,0.17.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.1.1,2026-02-17T11:58:44.242000+00:00,250,0.18.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.1.3,2026-02-24T18:02:02.665000+00:00,257,0.18.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.2.1,2026-03-31T11:09:56.353000+00:00,292,0.20.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.3.0,2026-04-22T17:41:02.067000+00:00,314,0.21.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.4.1,2026-05-26T17:24:57.777000+00:00,348,0.22.0,2,,False
npm,npm:@usebruno/cli->@usebruno/common,checker_accept_calibration,ok,provider_favored,1.0,@usebruno/cli,@usebruno/common,0.7.0,0.7,2025-06-11T18:27:06.419000+00:00,0.23.0,2026-06-23T16:03:23.441000+00:00,6,3.5.0,2026-06-23T16:16:33.324000+00:00,376,0.23.0,2,,False
npm,npm:react-froala-wysiwyg->serialize-javascript,checker_accept_calibration,ok,provider_favored,1.0,react-froala-wysiwyg,serialize-javascript,6.0.0,6,2021-06-21T14:01:20.180000+00:00,7.0.6,2026-06-17T23:58:27.617000+00:00,12,4.6.2,2025-09-03T16:46:53.973000+00:00,1535,^6.0.2,3,6.0.2,True
npm,npm:react-froala-wysiwyg->serialize-javascript,checker_accept_calibration,ok,provider_favored,1.0,react-froala-wysiwyg,serialize-javascript,6.0.0,6,2021-06-21T14:01:20.180000+00:00,7.0.6,2026-06-17T23:58:27.617000+00:00,12,4.7.1,2025-11-19T10:52:05.910000+00:00,1611,^6.0.2,3,6.0.2,True
npm,npm:react-froala-wysiwyg->serialize-javascript,checker_accept_calibration,ok,provider_favored,1.0,react-froala-wysiwyg,serialize-javascript,6.0.0,6,2021-06-21T14:01:20.180000+00:00,7.0.6,2026-06-17T23:58:27.617000+00:00,12,5.0.1,2026-02-18T12:06:37.559000+00:00,1702,^6.0.2,3,6.0.2,True
npm,npm:react-froala-wysiwyg->serialize-javascript,checker_accept_calibration,ok,provider_favored,1.0,react-froala-wysiwyg,serialize-javascript,6.0.0,6,2021-06-21T14:01:20.180000+00:00,7.0.6,2026-06-17T23:58:27.617000+00:00,12,5.2.0,2026-05-13T10:12:38.661000+00:00,1786,^7.0.3,3,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.7.0,2024-11-24T18:31:29.073000+00:00,674,3.7.0,23,3.7.0,True
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.8.1,2025-01-31T08:21:05.869000+00:00,741,3.8.1,26,3.8.1,True
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.0,2026-01-07T17:20:49.458000+00:00,1082,4.0.0-alpha.0,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.3,2026-01-10T18:32:54.236000+00:00,1086,4.0.0-alpha.3,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.5,2026-01-21T18:10:33.772000+00:00,1096,4.0.0-alpha.5,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.15,2026-02-03T21:56:04.378000+00:00,1110,4.0.0-alpha.15,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.18,2026-02-04T09:38:27.173000+00:00,1110,4.0.0-alpha.18,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.22,2026-02-05T19:38:05.310000+00:00,1112,4.0.0-alpha.22,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.25,2026-02-21T12:54:19.389000+00:00,1127,4.0.0-alpha.25,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.28,2026-03-15T13:53:32.897000+00:00,1149,4.0.0-alpha.28,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.1,2026-03-31T08:52:20.843000+00:00,1165,4.0.0-beta.1,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.4,2026-04-02T09:36:47.628000+00:00,1167,4.0.0-beta.4,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.8,2026-04-07T13:15:01.916000+00:00,1172,4.0.0-beta.8,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.11,2026-04-08T17:14:05.237000+00:00,1173,4.0.0-beta.11,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.16,2026-05-09T16:25:25.870000+00:00,1204,4.0.0-beta.16,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.1,2026-05-16T00:28:24.990000+00:00,1211,4.0.1,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.3,2026-05-18T18:25:30.934000+00:00,1213,4.0.3,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.1.0,2026-05-29T15:45:54.645000+00:00,1224,4.1.0,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.1.3,2026-06-03T15:05:21.707000+00:00,1229,4.1.3,28,,False
npm,npm:@tsparticles/plugin-rgb-color->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-rgb-color,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.3.0,2026-06-27T19:25:23.300000+00:00,1254,4.3.0,28,,False
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.15.1-473.0,2021-05-23T14:15:42.019000+00:00,17,0.0.109,1,,False
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.15.1-3.0,2021-10-05T20:44:11.288000+00:00,153,^5.60.4,5,5.60.4,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.15.1-10.0,2021-10-27T21:53:28.228000+00:00,175,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.15.1-22.0,2022-01-11T20:24:04.249000+00:00,251,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.1-28.0,2022-01-11T20:52:55.503000+00:00,251,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-35.0,2022-01-16T23:20:41.547000+00:00,256,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-48.0,2022-03-23T19:36:52.231000+00:00,322,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-59.0,2022-05-16T21:05:50.055000+00:00,376,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-82.0,2022-05-19T12:45:14.417000+00:00,378,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-106.0,2022-05-22T16:45:03.211000+00:00,381,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-121.0,2022-05-24T09:43:22.197000+00:00,383,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-133.0,2022-07-27T16:12:46.515000+00:00,447,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.16.2-141.0,2022-08-20T15:28:06.387000+00:00,471,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.17.1-148.0,2022-09-17T21:10:18.297000+00:00,500,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.18.0,2022-09-20T14:49:56.176000+00:00,502,^5.60.4,6,5.60.5,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.18.1-168.0,2023-09-26T22:57:23.320000+00:00,874,^5.60.10,11,5.60.10,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.18.1-191.0,2025-02-17T23:59:38.267000+00:00,1384,^5.60.10,16,5.60.15,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.20.1-196.0,2025-03-04T17:04:57.552000+00:00,1398,^5.60.10,16,5.60.15,True
npm,npm:easymde->@types/codemirror,checker_accept_calibration,ok,provider_favored,1.0,easymde,@types/codemirror,5.60.0,5,2021-05-05T19:01:40.821000+00:00,5.60.17,2025-10-24T04:06:12.871000+00:00,248,2.21.1-215.0,2026-05-03T13:48:44.452000+00:00,1823,^5.60.10,18,5.60.17,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.1.0,2012-08-27T03:33:15.277000+00:00,17,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.2.11,2012-10-11T15:51:50.262000+00:00,63,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.2.31,2012-11-26T04:07:00.933000+00:00,108,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.2.50,2012-12-13T19:17:07.523000+00:00,126,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.2.71,2013-03-13T01:45:59.314000+00:00,215,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.2.90,2013-04-29T15:11:50.733000+00:00,262,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.3.9,2013-06-26T08:21:40.543000+00:00,320,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.3.27,2013-08-17T18:05:15.937000+00:00,373,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.5.5,2013-10-23T02:35:30.393000+00:00,439,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.6.7,2014-02-05T12:01:43.112000+00:00,544,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.6.26,2015-01-07T00:52:11.380000+00:00,880,*,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.7.2,2015-03-10T16:49:33.624000+00:00,943,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,0.9.2,2015-08-03T20:19:01.289000+00:00,1089,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,1.0.2,2016-01-21T10:57:58.883000+00:00,1259,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,1.7.3,2016-05-27T12:58:46.674000+00:00,1386,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,1.14.1,2016-12-21T23:05:02.040000+00:00,1595,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,2.6.0,2018-05-21T18:42:14.770000+00:00,2111,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,2.15.1,2019-04-11T09:02:19.096000+00:00,2435,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,3.7.0,2022-05-17T20:50:19.039000+00:00,3568,0.0.1,2,0.0.1,True
npm,npm:testem->styled_string,checker_accept_calibration,ok,provider_favored,1.0,testem,styled_string,0.0.0,0.0,2012-08-09T15:48:52.114000+00:00,0.0.1,2012-08-09T16:37:57.929000+00:00,5072,3.20.1,2026-05-26T19:59:28.298000+00:00,5038,0.0.1,2,0.0.1,True
npm,npm:undeclared-identifiers->get-assigned-identifiers,checker_accept_calibration,ok,provider_favored,1.0,undeclared-identifiers,get-assigned-identifiers,1.0.0,1,2017-11-11T13:02:13.567000+00:00,1.2.0,2018-02-08T12:29:42.515000+00:00,3063,1.0.0,2018-03-10T10:23:01.845000+00:00,118,^1.2.0,3,1.2.0,True
npm,npm:undeclared-identifiers->get-assigned-identifiers,checker_accept_calibration,ok,provider_favored,1.0,undeclared-identifiers,get-assigned-identifiers,1.0.0,1,2017-11-11T13:02:13.567000+00:00,1.2.0,2018-02-08T12:29:42.515000+00:00,3063,1.1.0,2018-05-18T08:41:49.556000+00:00,187,^1.2.0,3,1.2.0,True
npm,npm:undeclared-identifiers->get-assigned-identifiers,checker_accept_calibration,ok,provider_favored,1.0,undeclared-identifiers,get-assigned-identifiers,1.0.0,1,2017-11-11T13:02:13.567000+00:00,1.2.0,2018-02-08T12:29:42.515000+00:00,3063,1.1.1,2018-05-18T09:23:03.131000+00:00,187,^1.2.0,3,1.2.0,True
npm,npm:undeclared-identifiers->get-assigned-identifiers,checker_accept_calibration,ok,provider_favored,1.0,undeclared-identifiers,get-assigned-identifiers,1.0.0,1,2017-11-11T13:02:13.567000+00:00,1.2.0,2018-02-08T12:29:42.515000+00:00,3063,1.1.2,2018-05-18T09:30:55.053000+00:00,187,^1.2.0,3,1.2.0,True
npm,npm:undeclared-identifiers->get-assigned-identifiers,checker_accept_calibration,ok,provider_favored,1.0,undeclared-identifiers,get-assigned-identifiers,1.0.0,1,2017-11-11T13:02:13.567000+00:00,1.2.0,2018-02-08T12:29:42.515000+00:00,3063,1.1.3,2019-02-24T09:36:25.003000+00:00,469,^1.2.0,3,1.2.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.13.0,2024-05-05T16:30:26.077000+00:00,116,^4.3.1,4,,False
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.13.5,2024-06-02T19:24:42.459000+00:00,144,^5.2.1,5,5.2.1,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.14.5,2024-07-03T19:30:37.383000+00:00,175,^5.2.1,5,5.2.1,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.15.4,2024-08-08T17:11:12.230000+00:00,211,^5.2.1,5,5.2.1,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.15.10,2024-09-20T15:29:14.352000+00:00,254,^5.2.1,6,5.3.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.18.1,2024-10-30T12:12:24.779000+00:00,294,^5.2.1,6,5.3.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.21.0,2024-12-13T12:45:56.234000+00:00,338,^5.2.1,7,5.4.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.23.3,2025-02-10T13:14:44.075000+00:00,397,^5.2.1,7,5.4.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.24.2,2025-02-28T15:35:02.490000+00:00,415,^5.2.1,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.26.0,2025-03-19T10:19:14.107000+00:00,434,^5.2.1,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.29.1,2025-04-17T16:13:04.735000+00:00,463,^5.2.1,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.32.0-hackdays.0,2025-06-03T08:52:41.165000+00:00,510,^5.2.1,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.35.0,2025-07-25T09:18:55.786000+00:00,562,^5.2.1,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.39.0,2025-09-18T07:39:36.671000+00:00,617,^5.2.1,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.39.1-capitol-test,2025-10-09T15:46:02.008000+00:00,638,^5.2.1,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.42.3,2025-11-19T12:28:46.959000+00:00,679,^5.5.0,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.45.0,2025-12-17T12:29:41.381000+00:00,707,^5.5.0,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.47.1,2026-03-02T12:01:03.035000+00:00,782,^5.5.0,8,5.5.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.50.0,2026-05-04T16:08:36.911000+00:00,845,^5.5.0,9,5.6.0,True
npm,npm:@blocknote/mantine->react-icons,checker_accept_calibration,ok,provider_favored,1.0,@blocknote/mantine,react-icons,5.0.0,5,2024-01-10T06:09:51.620000+00:00,5.6.0,2026-03-03T09:36:04.926000+00:00,118,0.51.4,2026-06-02T10:51:17.134000+00:00,874,^5.5.0,9,5.6.0,True
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,3.0.0,2023-12-24T15:27:24.266000+00:00,43,^4.0.0,26,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,3.1.0,2024-05-26T10:53:41.048000+00:00,197,^4.2.17,139,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,3.1.1,2024-05-26T10:58:39.331000+00:00,197,^4.2.17,139,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.0-beta.12,2026-04-15T15:29:38.718000+00:00,886,^4.2.17,587,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.0-beta.15,2026-05-09T01:28:56.816000+00:00,910,^4.2.17,588,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.0-beta.16,2026-05-09T16:26:08.385000+00:00,911,^4.2.17,588,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.0-beta.17,2026-05-15T01:03:02.854000+00:00,916,^4.2.17,590,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.0,2026-05-15T13:54:04.607000+00:00,916,^4.2.17,590,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.1,2026-05-16T00:29:17.311000+00:00,917,^4.2.17,590,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.2,2026-05-16T13:28:33.182000+00:00,917,^4.2.17,590,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.3,2026-05-18T18:26:27.451000+00:00,920,^4.2.17,591,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.4,2026-05-19T01:13:01.642000+00:00,920,^4.2.17,591,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.0.5,2026-05-19T14:20:51.239000+00:00,920,^4.2.17,591,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.1.0,2026-05-29T15:46:50.685000+00:00,930,^4.2.17,593,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.1.1,2026-05-31T01:18:46.721000+00:00,932,^4.2.17,594,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.1.2,2026-06-01T13:52:31.473000+00:00,933,^4.2.17,594,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.1.3,2026-06-03T15:06:24.678000+00:00,935,^4.2.17,595,,False
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.2.0,2026-06-17T15:05:34.335000+00:00,949,^4 || ^5,597,5.56.3,True
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.2.1,2026-06-19T00:40:21.557000+00:00,951,^4 || ^5,597,5.56.3,True
npm,npm:@tsparticles/svelte->svelte,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/svelte,svelte,5.0.0-next.1,5,2023-11-10T15:53:54.822000+00:00,5.56.4,2026-06-23T18:48:39.984000+00:00,6,4.3.0,2026-06-27T19:26:18.752000+00:00,960,^4 || ^5,598,5.56.4,True
npm,npm:@appium/tsconfig->@tsconfig/node20,checker_accept_calibration,ok,provider_favored,1.0,@appium/tsconfig,@tsconfig/node20,20.1.0,20,2023-07-15T04:12:36.042000+00:00,20.1.9,2026-02-04T05:21:13.280000+00:00,145,1.1.0,2025-09-09T19:42:04.072000+00:00,787,20.1.6,7,20.1.6,True
npm,npm:@appium/tsconfig->@tsconfig/node20,checker_accept_calibration,ok,provider_favored,1.0,@appium/tsconfig,@tsconfig/node20,20.1.0,20,2023-07-15T04:12:36.042000+00:00,20.1.9,2026-02-04T05:21:13.280000+00:00,145,1.1.1,2025-12-04T22:59:20.492000+00:00,873,20.1.8,9,20.1.8,True
npm,npm:@appium/tsconfig->@tsconfig/node20,checker_accept_calibration,ok,provider_favored,1.0,@appium/tsconfig,@tsconfig/node20,20.1.0,20,2023-07-15T04:12:36.042000+00:00,20.1.9,2026-02-04T05:21:13.280000+00:00,145,1.1.2,2026-03-08T20:33:09.969000+00:00,967,20.1.9,10,20.1.9,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.23.0-alpha.20231206.1,2023-12-07T01:24:00.262000+00:00,1,^1.0.0,2,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.23.0-alpha.20240322.1,2024-03-23T00:45:14.859000+00:00,108,^1.0.0,28,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.23.0-alpha.20240501.1,2024-05-02T00:33:49.456000+00:00,148,^1.0.0,45,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.23.0-alpha.20240528.1,2024-05-29T00:29:12.544000+00:00,175,^1.0.0,64,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.24.0-alpha.20240618.1,2024-06-19T00:23:58.137000+00:00,196,^1.0.0,76,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.24.0-alpha.20240722.2,2024-07-23T00:27:10.583000+00:00,230,^1.0.0,93,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.25.0-alpha.20240812.1,2024-08-13T00:23:24.634000+00:00,251,^2.1.2,106,2.1.3-alpha.20240809.2,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.25.0-alpha.20240912.1,2024-09-13T00:28:28.475000+00:00,282,^2.1.2,125,2.1.3-alpha.20240912.4,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.25.1-alpha.20241014.1,2024-10-15T00:30:17.756000+00:00,314,^2.1.2,143,2.1.3-alpha.20241014.5,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.26.0-alpha.20241119.1,2024-11-20T01:28:15.559000+00:00,350,^2.1.2,161,2.1.3-alpha.20241119.7,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.26.0-alpha.20241224.1,2024-12-25T01:27:00.077000+00:00,385,^2.1.2,181,2.1.3-alpha.20241224.1,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.26.0-alpha.20250311.1,2025-03-12T00:25:37.226000+00:00,462,^2.1.2,233,2.1.3-alpha.20250311.2,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.27.0-alpha.20250404.1,2025-04-05T00:25:50.853000+00:00,486,^2.1.2,249,2.1.3-alpha.20250404.1,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.28.0-alpha.20250717.2,2025-07-18T00:27:59.895000+00:00,590,^2.1.2,281,2.1.3-alpha.20250620.3,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.29.0-alpha.20250909.1,2025-09-10T00:30:40.978000+00:00,644,^2.1.2,293,2.1.3-alpha.20250909.1,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.29.1-alpha.20251007.1,2025-10-08T00:29:07.369000+00:00,672,^2.1.2,300,2.1.3-alpha.20251006.2,True
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.30.0-alpha.20251111.1,2025-11-12T01:27:48.492000+00:00,707,>=2.1.3-alpha <2.1.3-alphb,312,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.30.0-alpha.20251209.1,2025-12-10T01:24:47.213000+00:00,735,>=2.1.3-alpha <2.1.3-alphb,318,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.30.0-alpha.20260112.1,2026-01-13T01:29:48.044000+00:00,769,>=2.1.3-alpha <2.1.3-alphb,324,,False
npm,npm:@azure/storage-blob->@azure/abort-controller,checker_accept_calibration,ok,provider_favored,1.0,@azure/storage-blob,@azure/abort-controller,2.0.0-alpha.20231205.2,2,2023-12-05T19:14:47.357000+00:00,2.1.3-alpha.20260306.4,2026-03-06T19:15:47.522000+00:00,115,12.33.0,2026-06-24T13:13:19.942000+00:00,931,^2.1.2,343,2.1.3-alpha.20260306.4,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.2.0-dev,2013-04-30T15:09:06.610000+00:00,532,1.4.2,24,1.4.2,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.2.2,2013-11-04T16:48:54.496000+00:00,720,1.4.2,27,1.4.2,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.3.0-alpha2,2013-11-12T15:25:35.743000+00:00,728,1.4.2,27,1.4.2,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.3.0-alpha5,2014-03-17T03:13:56.540000+00:00,853,~1.4.2,28,1.4.4,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.3.0-alpha9,2014-06-28T15:28:26.556000+00:00,956,~1.6.0,28,1.6.0,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.3.0-alpha11,2014-12-07T01:29:59.734000+00:00,1118,~1.6.0,29,1.6.0,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.3.0-beta1,2015-01-23T15:55:34.843000+00:00,1165,~1.7.0,29,1.7.0,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.3.0-beta3,2015-03-18T16:45:55.399000+00:00,1219,~1.7.0,32,1.7.0,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.3.2,2015-06-13T22:21:23.863000+00:00,1307,~1.7.0,33,1.7.0,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.4.1,2016-09-08T23:18:26.042000+00:00,1760,~1.8.3,33,1.8.3,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.4.3,2016-11-10T00:27:17.079000+00:00,1822,~1.8.3,33,1.8.3,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.5.2,2017-07-12T18:18:36.459000+00:00,2066,~1.8.3,33,1.8.3,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.5.5,2017-09-14T02:52:53.750000+00:00,2130,~1.8.3,33,1.8.3,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.6.1,2019-05-05T19:26:27.665000+00:00,2728,~1.9.1,35,1.9.1,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.6.4,2020-04-06T19:33:35.127000+00:00,3065,~1.10.2,39,1.10.2,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.6.6,2020-09-20T02:31:10.192000+00:00,3232,~1.10.2,40,1.10.2,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,3.6.9,2022-01-23T00:03:17.444000+00:00,3722,~1.13.2,49,1.13.2,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,4.0.0,2022-11-03T18:45:50.946000+00:00,4006,~1.13.2,53,1.13.6,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,4.0.2,2023-02-19T23:06:17.958000+00:00,4115,~1.13.2,53,1.13.6,True
npm,npm:jsdoc->underscore,checker_accept_calibration,ok,provider_favored,1.0,jsdoc,underscore,1.2.2,1,2011-11-14T20:28:47.115000+00:00,1.13.8,2026-02-19T11:42:14.942000+00:00,130,4.0.5,2025-10-08T02:59:14.675000+00:00,5076,~1.13.2,54,1.13.7,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.0.0-beta.1,2022-06-13T14:51:37.076000+00:00,18,^9.0.1,2,9.0.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.0.0-beta.6,2022-08-09T07:40:35.001000+00:00,74,^9.0.2,3,9.0.2,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.0.4,2022-11-21T15:01:07.074000+00:00,179,^9.0.3,4,9.0.3,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.0.9,2023-05-10T11:41:49.816000+00:00,348,9.0.7,8,9.0.7,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.1.3,2023-09-15T14:43:31.883000+00:00,477,9.0.12,13,9.0.12,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.1.9,2024-01-18T14:02:56.905000+00:00,602,9.0.17,18,9.0.17,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.2.1,2024-03-06T14:44:14.255000+00:00,650,9.0.22,22,9.0.22,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.2.4,2024-05-30T09:03:36.206000+00:00,734,9.0.24,24,9.0.24,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.3.1-beta.3,2024-08-20T10:41:21.746000+00:00,816,9.1.1-beta.3,30,9.1.1-beta.3,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.4.2-beta.2,2024-09-30T12:08:02.654000+00:00,857,9.2.1,33,9.2.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.4.4-beta.1,2024-11-21T14:20:44.321000+00:00,910,9.2.3-beta.1,37,9.2.3-beta.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.4.6,2024-12-09T14:01:17.710000+00:00,928,9.2.5,42,9.2.5,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.5.0,2025-02-26T12:27:17.912000+00:00,1006,9.3.0,48,9.3.0,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.5.3-beta.1,2025-03-18T16:55:01.931000+00:00,1027,9.3.3-beta.1,53,9.3.3-beta.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.5.5-beta.2,2025-05-12T12:04:14.658000+00:00,1081,9.3.5-beta.1,57,9.3.5-beta.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.6.1,2025-06-25T09:34:05.214000+00:00,1125,9.4.1,63,9.4.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.6.3-beta.1,2025-09-10T11:20:22.244000+00:00,1202,9.4.3-beta.1,67,9.4.3-beta.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.6.5-beta.1,2025-11-12T15:34:16.670000+00:00,1266,9.4.5-beta.1,71,9.4.5-beta.1,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,9.7.1-beta.2,2025-12-19T12:25:11.757000+00:00,1302,9.5.0,73,9.5.0,True
npm,npm:@trezor/connect->@trezor/utils,checker_accept_calibration,ok,provider_favored,1.0,@trezor/connect,@trezor/utils,9.0.0,9,2022-05-26T12:39:55.003000+00:00,10.0.0-alpha.1,2026-05-15T11:18:06.612000+00:00,45,10.0.0-alpha.1,2026-05-20T12:31:21.010000+00:00,1454,10.0.0-alpha.1,73,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.0-dev.1,2025-02-09T13:15:53.166000+00:00,1,7.0.0-dev.1,1,7.0.0-dev.0,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.4.11-dev.2,2025-03-18T18:31:59.569000+00:00,38,6.4.11-dev.2,8,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.4.14-dev.12,2025-04-28T08:20:57.535000+00:00,78,6.4.14-dev.12,15,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.4.17-dev.21,2025-06-18T09:24:44.381000+00:00,129,6.4.17-dev.21,23,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.4.17-dev.90,2025-08-21T21:07:12.344000+00:00,194,6.4.17-dev.90,23,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.5.6-dev.12,2025-09-25T06:21:15.557000+00:00,228,6.5.6-dev.12,28,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.0-dev.35,2025-10-23T19:04:05.005000+00:00,257,7.0.0-dev.35,35,7.0.0-dev.34,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.0-dev.60,2025-11-27T23:04:44.746000+00:00,292,7.0.0-dev.60,60,7.0.0-dev.59,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.6.3-dev.8,2025-12-15T21:13:31.192000+00:00,310,6.6.3-dev.8,108,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.6.5-dev.4,2026-01-20T07:59:43.912000+00:00,345,6.6.5-dev.4,152,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.0-dev.210,2026-02-04T08:24:13.869000+00:00,360,7.0.0-dev.210,211,7.0.0-dev.210,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.6.8-dev.1,2026-02-20T12:18:09.173000+00:00,377,6.6.8-dev.1,271,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.0-dev.319,2026-03-06T18:35:48.741000+00:00,391,7.0.0-dev.319,324,7.0.0-dev.319,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.3,2026-03-18T09:09:13.235000+00:00,402,7.0.3,393,7.0.3,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,6.6.11-dev.5,2026-03-30T20:24:21.881000+00:00,415,6.6.11-dev.5,453,,False
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.11-dev.4,2026-04-12T19:20:44.213000+00:00,428,7.0.11-dev.4,508,7.0.11-dev.4,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.13,2026-04-27T10:27:11.860000+00:00,442,7.0.13,577,7.0.13,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.0.16,2026-05-14T09:51:40.310000+00:00,459,7.0.16,639,7.0.16,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.1.2-dev.11,2026-05-29T08:45:33.016000+00:00,474,7.1.2-dev.11,706,7.1.2-dev.11,True
npm,npm:@mikro-orm/seeder->@mikro-orm/core,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/seeder,@mikro-orm/core,7.0.0-dev.0,7,2025-02-08T10:58:52.610000+00:00,7.1.6-dev.2,2026-06-29T16:02:48.092000+00:00,0,7.1.6-dev.2,2026-06-29T16:02:52.507000+00:00,506,7.1.6-dev.2,769,7.1.6-dev.2,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,4.8.3-alpha.10,2020-11-25T20:37:14.301000+00:00,806,^4.1.1,7,4.3.1,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,4.24.1-alpha.14,2021-05-22T19:30:47.351000+00:00,984,^4.1.1,8,4.3.2,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,4.33.1-alpha.14,2021-10-07T04:32:49.276000+00:00,1121,^4.3.1,8,4.3.2,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,5.10.3-alpha.2,2022-01-31T19:34:50.117000+00:00,1238,^4.3.2,9,4.3.3,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,5.25.0,2022-05-17T15:11:21.748000+00:00,1344,^4.3.4,10,4.3.4,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,5.34.1-alpha.5,2022-08-23T12:54:15.720000+00:00,1442,^4.3.4,10,4.3.4,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,5.45.2-alpha.2,2022-12-07T11:55:59.473000+00:00,1548,^4.3.4,10,4.3.4,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,6.0.0-alpha.102,2023-03-27T07:42:32.308000+00:00,1657,^4.3.4,10,4.3.4,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,6.2.2-alpha.21,2023-08-06T02:14:19.006000+00:00,1789,^4.3.4,10,4.3.4,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,6.13.2-alpha.3,2023-11-28T22:46:01.647000+00:00,1904,^4.3.4,10,4.3.4,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,7.10.1-alpha.9,2024-05-26T16:45:13.914000+00:00,2084,^4.3.4,10,4.3.4,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,8.1.0,2024-08-12T17:16:53.441000+00:00,2162,^4.3.4,12,4.3.6,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,8.17.1-alpha.10,2024-12-07T17:55:23.578000+00:00,2279,^4.3.4,14,4.4.0,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,8.33.1-alpha.4,2025-05-31T08:23:37.735000+00:00,2453,^4.3.4,15,4.4.1,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,8.50.2-alpha.0,2025-12-22T17:20:52.061000+00:00,2659,^4.3.4,16,4.4.3,True
npm,npm:@typescript-eslint/parser->debug,checker_accept_calibration,ok,provider_favored,1.0,@typescript-eslint/parser,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,8.62.1,2026-06-29T17:51:55.317000+00:00,2848,^4.4.3,16,4.4.3,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.0.0-alpha,2022-06-16T00:18:52.751000+00:00,0,^1.0.0,1,1.0.0,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.0.5-alpha,2022-06-16T05:26:12.585000+00:00,0,^1.0.0,1,1.0.0,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.0.8-alpha,2022-06-17T16:11:51.009000+00:00,1,^1.0.0,2,1.0.1,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.2-alpha,2022-06-27T06:29:17.053000+00:00,11,^1.0.0,3,1.0.2,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.7-alpha,2022-06-27T07:18:47.972000+00:00,11,^1.0.0,3,1.0.2,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.11-alpha,2022-07-09T06:04:46.479000+00:00,23,^1.0.0,4,1.0.3,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.13,2022-07-16T19:14:24.438000+00:00,30,^1.0.0,4,1.0.3,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.17,2022-07-20T07:05:23.275000+00:00,34,^1.0.0,5,1.0.4,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.21,2022-07-27T03:07:48.718000+00:00,41,^1.0.0,6,1.0.5,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.26,2022-08-26T23:04:04.607000+00:00,71,^1.0.6,9,1.0.10,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.29,2022-09-29T21:44:15.118000+00:00,105,^1.0.11,11,1.0.12,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.34,2022-11-21T22:43:00.651000+00:00,158,^1.0.11,14,1.0.17,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.38,2023-03-03T21:14:36.315000+00:00,260,^1.0.11,18,1.0.21,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.42,2023-11-18T06:23:50.365000+00:00,520,^1.0.11,22,1.0.25,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.45,2024-02-11T16:09:48.056000+00:00,605,^1.0.27,24,1.0.27,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.49,2024-07-02T20:31:09.322000+00:00,747,^1.0.31,28,1.0.31,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.53,2024-08-24T00:10:17.443000+00:00,800,^1.0.35,32,1.0.35,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.57,2025-03-10T20:11:36.843000+00:00,998,^1.0.39,36,1.0.39,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,1.1.60,2025-08-23T16:43:37.648000+00:00,1164,^1.0.42,39,1.0.42,True
npm,npm:memlab->@memlab/api,checker_accept_calibration,ok,provider_favored,1.0,memlab,@memlab/api,1.0.0,1,2022-06-16T00:01:19.886000+00:00,2.0.3,2026-05-27T20:27:05.700000+00:00,33,2.0.3,2026-05-27T20:27:15.646000+00:00,1441,^2.0.3,39,,False
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.1.0,2025-05-02T11:05:32.430000+00:00,375,^2.2.5,15,2.2.5,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.1.1,2025-05-12T15:04:13.242000+00:00,385,^2.4.0,17,2.4.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.2.0,2025-06-03T11:02:47.221000+00:00,407,^2.5.0,19,2.5.1,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.2.1,2025-06-04T09:58:33.923000+00:00,407,^2.5.0,19,2.5.1,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,1.0.0-rc.1,2025-06-06T12:45:49.906000+00:00,410,^2.5.0,20,2.5.2,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,1.0.0-rc.2,2025-06-11T20:44:34.091000+00:00,415,^2.5.0,20,2.5.2,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.3.0,2025-06-12T10:04:57.905000+00:00,415,^2.5.0,20,2.5.2,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.4.0,2025-06-13T16:08:38.473000+00:00,417,^2.5.0,20,2.5.2,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.5.0,2025-06-27T20:10:56.944000+00:00,431,^2.5.0,21,2.6.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.6.0,2025-07-17T17:37:15.290000+00:00,451,^2.6.1,22,2.6.1,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.7.0,2025-08-06T10:02:56.808000+00:00,470,^2.6.2,24,2.6.3,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,0.8.0,2025-08-07T10:18:46.272000+00:00,471,^2.6.2,24,2.6.3,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,1.0.0,2025-09-12T16:15:29.830000+00:00,508,^2.8.0,26,2.8.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,1.1.0,2025-12-09T18:39:03.794000+00:00,596,^2.8.0,29,2.10.1,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,1.1.1,2026-01-21T16:00:08.457000+00:00,639,^2.8.0,31,2.11.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/protobuf,checker_accept_calibration,ok,provider_favored,1.0,@bufbuild/protovalidate,@bufbuild/protobuf,2.0.0-alpha.1,2,2024-04-22T10:59:19.572000+00:00,2.12.1,2026-06-22T14:51:36.091000+00:00,7,1.2.0,2026-04-22T11:29:27.487000+00:00,730,^2.8.0,31,2.11.0,True
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,2.0.0,2023-02-23T11:23:41.332000+00:00,0,^1.0.0,1,1.0.0,True
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,2.0.1,2024-04-19T08:06:00.290000+00:00,421,^1.0.0,1,1.0.0,True
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,2.0.2,2024-04-19T11:17:44.031000+00:00,421,^1.0.1,2,1.0.1,True
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,1.7.1,2024-08-10T11:13:22.917000+00:00,534,^0.4.1,2,,False
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,1.7.2,2024-10-08T12:13:26.061000+00:00,593,^0.4.1,2,,False
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,2.0.3,2024-10-08T12:13:36.612000+00:00,593,^1.0.1,2,1.0.1,True
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,3.0.0,2025-10-17T11:30:04.761000+00:00,967,^2.0.0,2,,False
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,3.0.1,2025-11-03T00:59:25.396000+00:00,983,^2.0.1,2,,False
npm,npm:resedit->pe-library,checker_accept_calibration,ok,provider_favored,1.0,resedit,pe-library,1.0.0,1,2023-02-23T07:55:03.007000+00:00,2.0.1,2025-11-03T00:57:39.924000+00:00,238,3.0.2,2026-02-07T12:14:52.373000+00:00,1080,^2.0.1,2,,False
npm,npm:rehype-rewrite->unified,checker_accept_calibration,ok,provider_favored,1.0,rehype-rewrite,unified,11.0.0,11,2023-08-15T08:54:30.744000+00:00,11.0.5,2024-06-19T12:33:43.464000+00:00,740,4.0.0,2023-09-28T05:38:21.033000+00:00,43,^11.0.3,4,11.0.3,True
npm,npm:rehype-rewrite->unified,checker_accept_calibration,ok,provider_favored,1.0,rehype-rewrite,unified,11.0.0,11,2023-08-15T08:54:30.744000+00:00,11.0.5,2024-06-19T12:33:43.464000+00:00,740,4.0.1,2023-11-25T11:35:10.889000+00:00,102,^11.0.3,5,11.0.4,True
npm,npm:rehype-rewrite->unified,checker_accept_calibration,ok,provider_favored,1.0,rehype-rewrite,unified,11.0.0,11,2023-08-15T08:54:30.744000+00:00,11.0.5,2024-06-19T12:33:43.464000+00:00,740,4.0.2,2023-11-26T11:18:29.696000+00:00,103,^11.0.3,5,11.0.4,True
npm,npm:rehype-rewrite->unified,checker_accept_calibration,ok,provider_favored,1.0,rehype-rewrite,unified,11.0.0,11,2023-08-15T08:54:30.744000+00:00,11.0.5,2024-06-19T12:33:43.464000+00:00,740,4.0.3,2025-10-15T00:40:38.375000+00:00,791,^11.0.3,6,11.0.5,True
npm,npm:rehype-rewrite->unified,checker_accept_calibration,ok,provider_favored,1.0,rehype-rewrite,unified,11.0.0,11,2023-08-15T08:54:30.744000+00:00,11.0.5,2024-06-19T12:33:43.464000+00:00,740,4.0.4,2025-12-12T13:49:34.525000+00:00,850,^11.0.3,6,11.0.5,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0-alpha.0,2023-01-20T18:31:21.801000+00:00,0,^3.0.0-alpha.0,1,3.0.0-alpha.0,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0-beta.2,2023-09-11T08:27:09.227000+00:00,233,^3.0.0-beta.2,5,3.0.0-beta.2,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0,2023-12-04T21:00:47.604000+00:00,318,^3.0.0,9,3.0.0,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.1.0,2024-01-13T23:13:51.574000+00:00,358,^3.1.0,13,3.1.0,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.3.0,2024-02-27T11:25:50.786000+00:00,402,^3.3.0,17,3.3.0,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.6.0-beta.1,2024-10-13T15:35:44.137000+00:00,631,^3.6.0-beta.1,21,3.6.0-beta.1,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.8.0,2025-01-23T08:19:32.657000+00:00,733,3.8.0,25,3.8.0,True
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.0,2026-01-07T17:20:52.732000+00:00,1082,4.0.0-alpha.0,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.4,2026-01-21T13:57:10.222000+00:00,1096,4.0.0-alpha.4,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.15,2026-02-03T21:56:18.230000+00:00,1110,4.0.0-alpha.15,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.20,2026-02-04T15:42:42.660000+00:00,1110,4.0.0-alpha.20,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.24,2026-02-12T18:54:40.339000+00:00,1119,4.0.0-alpha.24,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.28,2026-03-15T13:53:44.805000+00:00,1149,4.0.0-alpha.28,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.3,2026-04-02T08:16:13.042000+00:00,1167,4.0.0-beta.1,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.8,2026-04-07T13:15:15.082000+00:00,1172,4.0.0-beta.8,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.12,2026-04-15T15:29:28.090000+00:00,1180,4.0.0-beta.12,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0,2026-05-15T13:53:24.128000+00:00,1210,4.0.0,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.4,2026-05-19T01:12:22.960000+00:00,1214,4.0.4,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.1.2,2026-06-01T13:51:48.371000+00:00,1227,4.1.2,28,,False
npm,npm:@tsparticles/plugin-motion->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/plugin-motion,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.3.0,2026-06-27T19:25:38.452000+00:00,1254,4.3.0,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0-alpha.0,2023-01-20T18:31:29.595000+00:00,0,^3.0.0-alpha.0,1,3.0.0-alpha.0,True
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0-beta.2,2023-09-11T08:27:15.697000+00:00,233,^3.0.0-beta.2,5,3.0.0-beta.2,True
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0,2023-12-04T21:00:54.916000+00:00,318,^3.0.0,9,3.0.0,True
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.1.0,2024-01-13T23:13:58.723000+00:00,358,^3.1.0,13,3.1.0,True
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.3.0,2024-02-27T11:26:00.621000+00:00,402,^3.3.0,17,3.3.0,True
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.6.0-beta.1,2024-10-13T15:35:53.908000+00:00,631,^3.6.0-beta.1,21,3.6.0-beta.1,True
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.8.0,2025-01-23T08:19:40.644000+00:00,733,3.8.0,25,3.8.0,True
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.0,2026-01-07T17:21:00.762000+00:00,1082,4.0.0-alpha.0,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.4,2026-01-21T13:57:17.755000+00:00,1096,4.0.0-alpha.4,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.15,2026-02-03T21:56:39.992000+00:00,1110,4.0.0-alpha.15,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.20,2026-02-04T15:43:04.105000+00:00,1110,4.0.0-alpha.20,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.24,2026-02-12T18:55:02.947000+00:00,1119,4.0.0-alpha.24,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.28,2026-03-15T13:54:07.555000+00:00,1149,4.0.0-alpha.28,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.3,2026-04-02T08:16:40.483000+00:00,1167,4.0.0-beta.1,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.8,2026-04-07T13:15:39.061000+00:00,1172,4.0.0-beta.8,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.12,2026-04-15T15:29:37.227000+00:00,1180,4.0.0-beta.12,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0,2026-05-15T13:53:52.849000+00:00,1210,4.0.0,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.4,2026-05-19T01:12:50.163000+00:00,1214,4.0.4,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.1.2,2026-06-01T13:52:18.155000+00:00,1227,4.1.2,28,,False
npm,npm:@tsparticles/updater-wobble->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/updater-wobble,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.3.0,2026-06-27T19:26:04.937000+00:00,1254,4.3.0,28,,False
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,7.5.0,2020-06-12T16:21:05.582000+00:00,31,^2.2.1,1,,False
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,7.6.0,2020-06-23T18:09:19.545000+00:00,42,^2.2.1,1,,False
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,7.6.1,2020-07-30T23:36:35.620000+00:00,79,^2.2.1,3,,False
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,7.7.0,2020-07-30T23:39:43.625000+00:00,79,^2.2.1,3,,False
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,7.8.0,2020-10-14T23:42:47.906000+00:00,155,^2.2.1,4,,False
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,7.8.1,2022-04-07T17:04:41.701000+00:00,695,^2.2.1,5,,False
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,8.0.0-beta.1,2022-10-07T17:35:07.962000+00:00,878,^3.0.0,6,3.1.3,True
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,8.0.0,2023-08-17T18:55:52.224000+00:00,1192,^3.0.0,6,3.1.3,True
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,8.0.1,2025-03-19T17:40:10.550000+00:00,1772,^3.0.0,6,3.1.3,True
npm,npm:broccoli-babel-transpiler->broccoli-persistent-filter,checker_accept_calibration,ok,provider_favored,1.0,broccoli-babel-transpiler,broccoli-persistent-filter,3.0.0,3,2020-05-12T16:18:48.397000+00:00,3.1.3,2022-08-22T21:22:30.808000+00:00,1407,8.0.2,2025-04-01T18:51:09.415000+00:00,1785,^3.0.0,6,3.1.3,True
npm,npm:array-initial->array-slice,checker_accept_calibration,ok,provider_favored,1.0,array-initial,array-slice,1.0.0,1,2017-03-02T19:21:40.644000+00:00,1.1.0,2017-11-30T13:12:23.160000+00:00,3133,1.0.1,2017-08-02T20:43:46.868000+00:00,153,^1.0.0,1,1.0.0,True
npm,npm:array-initial->array-slice,checker_accept_calibration,ok,provider_favored,1.0,array-initial,array-slice,1.0.0,1,2017-03-02T19:21:40.644000+00:00,1.1.0,2017-11-30T13:12:23.160000+00:00,3133,1.1.0,2017-12-05T21:50:42.510000+00:00,278,^1.0.0,2,1.1.0,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.0.0-y.5,2018-02-25T19:13:25.504000+00:00,0,1.0.0-y.5,1,1.0.0-y.5,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.1.0,2018-03-05T09:27:49.864000+00:00,7,1.1.0,6,1.1.0,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.1.2-y.2,2018-03-09T07:58:04.563000+00:00,11,1.1.2-y.2,10,1.1.2-y.2,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.1.2-y.7,2018-03-09T17:07:35.699000+00:00,11,1.1.2-y.7,15,1.1.2-y.7,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.2.1,2018-03-15T12:49:38.281000+00:00,17,1.2.1,20,1.2.1,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.2.5,2018-04-13T17:07:08.400000+00:00,46,1.2.5,24,1.2.5,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.3.1,2018-05-07T18:09:08.382000+00:00,70,1.3.1,29,1.3.1,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.4.1,2018-05-10T19:44:51.863000+00:00,74,1.4.1,33,1.4.1,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.5.2,2018-05-17T12:50:32.239000+00:00,80,1.5.2,38,1.5.2,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.5.7,2018-05-25T12:54:39.519000+00:00,88,1.5.7,43,1.5.7,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.5.11,2018-06-06T08:58:42.967000+00:00,100,1.5.11,47,1.5.11,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.7.1-0,2018-07-18T13:09:41.962000+00:00,142,1.7.1-0,52,1.7.1-0,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.7.0,2018-07-19T16:01:20.019000+00:00,143,1.7.0,57,1.7.0,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.7.2,2018-07-19T18:33:53.145000+00:00,143,1.7.2,61,1.7.2,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.7.7,2018-09-19T05:39:30.508000+00:00,205,1.7.7,66,1.7.7,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.7.11,2018-10-30T18:01:21.391000+00:00,246,1.7.11,70,1.7.11,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.8.4,2019-02-19T17:27:43.554000+00:00,358,1.8.4,75,1.8.4,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.10.1,2021-01-07T16:45:27.319000+00:00,1046,1.10.1,80,1.10.1,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.11.5,2023-04-16T07:15:07.559000+00:00,1875,1.11.5,84,1.11.5,True
npm,npm:@webassemblyjs/wasm-parser->@webassemblyjs/ast,checker_accept_calibration,ok,provider_favored,1.0,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.0.0-y.5,1,2018-02-25T19:12:59.662000+00:00,1.14.1,2024-11-06T21:53:36.253000+00:00,600,1.14.1,2024-11-06T21:53:38.577000+00:00,2446,1.14.1,89,1.14.1,True
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,0.25.0,2025-02-19T20:16:21.400000+00:00,0,^0.8.0,1,0.8.0,True
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,0.25.1,2025-02-20T19:04:38.279000+00:00,0,^0.8.1,2,0.8.1,True
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,0.25.2,2025-03-11T21:41:34.636000+00:00,20,^0.8.1,2,0.8.1,True
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,0.25.3,2025-04-25T19:00:59.755000+00:00,64,^0.8.1,2,0.8.1,True
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,0.26.0,2025-06-01T02:04:46.112000+00:00,101,^0.8.1,2,0.8.1,True
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.0.0-rc.1,2025-08-14T22:01:53.352000+00:00,176,^1.0.0-rc.1,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.0.0,2025-08-18T18:29:21.898000+00:00,179,^1.0.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.0.1,2025-09-09T19:42:06.193000+00:00,201,^1.0.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.1.0,2025-10-08T21:02:34.892000+00:00,231,^1.0.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.1.1,2025-11-12T00:03:55.674000+00:00,265,^1.0.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.1.2,2025-12-04T22:59:22.299000+00:00,288,^1.0.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.2.0,2026-01-26T23:08:16.393000+00:00,341,^1.0.1,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.2.1,2026-03-08T20:33:12.561000+00:00,382,^1.1.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.3.0,2026-04-09T18:58:22.558000+00:00,413,1.1.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.3.1,2026-04-23T21:25:49.446000+00:00,428,1.1.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.4.0,2026-05-06T15:22:31.973000+00:00,440,1.1.1,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.5.0,2026-05-31T02:30:40.923000+00:00,465,1.2.0,2,,False
npm,npm:@appium/types->@appium/schema,checker_accept_calibration,ok,provider_favored,1.0,@appium/types,@appium/schema,0.8.0,0.8,2025-02-19T20:16:19.580000+00:00,1.2.1,2026-06-18T05:58:47.537000+00:00,11,1.5.1,2026-06-18T05:58:51.028000+00:00,483,1.2.1,2,,False
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.0-alpha.0,2023-06-05T13:18:11.228000+00:00,0,^7.0.0-alpha.0,1,7.0.0-alpha.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.0-alpha.1,2023-06-06T07:27:06.088000+00:00,0,^7.0.0-alpha.1,2,7.0.0-alpha.1,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,6.6.3,2023-06-08T07:47:08.336000+00:00,2,^6.6.3,3,,False
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.0-alpha.3,2023-06-08T07:57:40.111000+00:00,2,^7.0.0-alpha.3,4,7.0.0-alpha.3,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.0-alpha.4,2023-06-15T07:44:17.359000+00:00,9,^7.0.0-alpha.4,5,7.0.0-alpha.4,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.0-alpha.6,2023-06-19T06:52:30.162000+00:00,13,^7.0.0-alpha.6,7,7.0.0-alpha.6,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.0,2023-06-19T07:04:51.767000+00:00,13,^7.0.0,8,7.0.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.1-alpha.0,2023-06-21T13:39:49.850000+00:00,16,^7.0.1-alpha.0,9,7.0.1-alpha.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.0.1,2023-06-23T12:01:04.153000+00:00,17,^7.0.1,11,7.0.1,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.1.0-alpha.0,2023-07-03T12:38:02.784000+00:00,27,^7.1.0-alpha.0,12,7.1.0-alpha.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.1.0-alpha.1,2023-07-11T12:05:39.885000+00:00,35,^7.1.0-alpha.1,13,7.1.0-alpha.1,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.1.0-alpha.2,2023-07-11T13:24:16.439000+00:00,36,^7.1.0-alpha.2,14,7.1.0-alpha.2,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.1.2,2023-07-12T06:37:05.391000+00:00,36,^7.1.2,16,7.1.2,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.1.3,2023-07-18T07:18:41.532000+00:00,42,^7.1.3,17,7.1.3,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.2.0,2023-12-13T08:36:07.442000+00:00,190,^7.2.0,18,7.2.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.3.0,2023-12-25T11:37:37.986000+00:00,202,^7.3.0,20,7.3.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.4.0,2024-02-08T13:36:42.424000+00:00,248,^7.4.0,21,7.4.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.5.0,2024-02-28T05:25:40.925000+00:00,267,^7.5.0,22,7.5.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.6.0,2024-04-09T10:11:28.180000+00:00,308,^7.6.0,24,7.6.0,True
npm,npm:angular-imask->imask,checker_accept_calibration,ok,provider_favored,1.0,angular-imask,imask,7.0.0-alpha.0,7,2023-06-05T13:18:09.683000+00:00,7.6.1,2024-05-21T07:16:39.313000+00:00,769,7.6.1,2024-05-21T07:16:41.084000+00:00,350,^7.6.1,25,7.6.1,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.0,2024-10-06T20:49:43.841000+00:00,0,^10.0.0,1,10.0.0,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.2,2024-11-11T20:12:28.423000+00:00,35,^10.1.0,3,10.1.0,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.4,2024-12-20T19:35:23.886000+00:00,74,^10.1.2,5,10.1.2,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.6,2025-01-13T22:52:08.403000+00:00,99,^10.1.4,7,10.1.4,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.8,2025-02-02T18:23:14.843000+00:00,118,^10.1.6,9,10.1.6,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.11,2025-03-15T15:33:27.675000+00:00,159,^10.1.9,12,10.1.9,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.13,2025-05-10T16:22:36.503000+00:00,215,^10.1.11,14,10.1.11,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.15,2025-05-25T20:55:52.159000+00:00,231,^10.1.13,16,10.1.13,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.17,2025-07-20T21:02:42.868000+00:00,287,^10.1.15,18,10.1.15,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.19,2025-09-14T14:08:54.486000+00:00,342,^10.2.1,20,10.2.1,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.21,2025-10-13T21:25:09.730000+00:00,372,^10.3.0,22,10.3.0,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,4.0.23,2025-11-12T21:41:09.241000+00:00,402,^10.3.2,24,10.3.2,True
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.0.1,2025-11-17T01:53:39.273000+00:00,406,^11.0.1,24,,False
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.0.3,2025-12-13T17:55:12.072000+00:00,432,^11.1.0,24,,False
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.0.5,2026-02-14T19:33:43.025000+00:00,495,^11.1.2,24,,False
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.0.8,2026-02-22T22:16:33.982000+00:00,504,^11.1.5,24,,False
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.0.10,2026-03-15T20:48:43.206000+00:00,524,^11.1.7,24,,False
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.0.12,2026-04-07T16:32:18.749000+00:00,547,^11.1.8,24,,False
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.0.14,2026-05-10T17:14:04.782000+00:00,580,^11.1.10,24,,False
npm,npm:@inquirer/expand->@inquirer/core,checker_accept_calibration,ok,provider_favored,1.0,@inquirer/expand,@inquirer/core,10.0.0,10,2024-10-06T20:49:40.587000+00:00,11.2.1,2026-05-29T21:56:35.283000+00:00,31,5.1.1,2026-05-29T21:56:36.703000+00:00,600,^11.2.1,24,,False
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.1.0,2023-09-18T12:18:05.517000+00:00,705,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.2.0,2023-09-18T12:37:27.151000+00:00,705,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.3.0,2023-09-19T10:36:14.710000+00:00,706,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.4.0,2023-09-19T10:49:41.947000+00:00,706,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.5.0,2023-09-29T10:16:44.713000+00:00,716,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.6.0,2023-09-29T10:25:27.406000+00:00,716,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.7.0,2023-09-29T10:38:01.870000+00:00,716,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.8.0,2023-10-17T13:29:47.093000+00:00,734,^1.0.0,1,1.0.0,True
npm,npm:inquirer-autocomplete-standalone->picocolors,checker_accept_calibration,ok,provider_favored,1.0,inquirer-autocomplete-standalone,picocolors,1.0.0,1,2021-10-13T02:48:42.115000+00:00,1.1.1,2024-10-16T18:20:03.921000+00:00,621,0.8.1,2023-10-17T13:34:19.548000+00:00,734,^1.0.0,1,1.0.0,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.67.5,2025-05-19T19:15:09.534000+00:00,1,13.0.0,1,,False
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.80.3,2025-08-06T09:40:33.687000+00:00,80,13.0.0,1,,False
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.84.3,2025-09-25T13:43:58.389000+00:00,130,13.0.0,2,,False
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.89.1,2025-12-18T23:42:57.538000+00:00,214,14.0.2,3,14.0.2,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260213002501,2026-02-13T00:25:45.904000+00:00,270,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260223231818,2026-02-23T23:19:07.254000+00:00,281,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.94.0,2026-03-05T02:57:37.415000+00:00,290,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260310163658,2026-03-10T16:37:46+00:00,296,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260315215402,2026-03-15T21:54:47.048000+00:00,301,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260325010840,2026-03-25T01:09:21.172000+00:00,310,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260406013615,2026-04-06T01:36:51.040000+00:00,322,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.96.0,2026-04-13T05:40:50.895000+00:00,329,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260422071746,2026-04-22T07:18:21.379000+00:00,339,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260516193023,2026-05-16T19:30:58.229000+00:00,363,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260525161848,2026-05-25T16:19:29.030000+00:00,372,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260531201853,2026-05-31T20:19:37.399000+00:00,378,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260608044340,2026-06-08T04:44:23.509000+00:00,385,14.0.3,4,14.0.3,True
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260615003828,2026-06-15T00:39:03.223000+00:00,392,15.0.0,4,,False
npm,npm:@hey-api/openapi-ts->commander,checker_accept_calibration,ok,provider_favored,1.0,@hey-api/openapi-ts,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,0.0.0-next-20260619142725,2026-06-19T14:28:20.213000+00:00,397,15.0.0,4,,False
npm,npm:truncate-json->guess-json-indent,checker_accept_calibration,ok,provider_favored,1.0,truncate-json,guess-json-indent,3.0.0,3,2023-10-28T22:16:42.322000+00:00,3.0.1,2025-03-29T03:04:53.583000+00:00,457,3.0.0,2023-10-28T22:45:27.980000+00:00,0,^3.0.0,1,3.0.0,True
npm,npm:truncate-json->guess-json-indent,checker_accept_calibration,ok,provider_favored,1.0,truncate-json,guess-json-indent,3.0.0,3,2023-10-28T22:16:42.322000+00:00,3.0.1,2025-03-29T03:04:53.583000+00:00,457,3.0.1,2025-03-29T03:05:39.356000+00:00,517,^3.0.1,2,3.0.1,True
npm,npm:@amcharts/amcharts4->core-js,checker_accept_calibration,ok,provider_favored,1.0,@amcharts/amcharts4,core-js,4.0.0-alpha.0,4,2024-02-13T13:18:59.386000+00:00,4.0.0-alpha.1,2026-03-22T21:01:26.450000+00:00,99,4.10.39,2024-06-18T09:28:24.577000+00:00,125,^3.0.0,1,,False
npm,npm:@amcharts/amcharts4->core-js,checker_accept_calibration,ok,provider_favored,1.0,@amcharts/amcharts4,core-js,4.0.0-alpha.0,4,2024-02-13T13:18:59.386000+00:00,4.0.0-alpha.1,2026-03-22T21:01:26.450000+00:00,99,4.10.40,2025-03-08T08:16:12.193000+00:00,388,^3.0.0,1,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0-beta.0,2023-08-24T16:08:20.162000+00:00,215,^3.0.0-beta.0,3,3.0.0-beta.0,True
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.0-beta.4,2023-11-16T07:53:41.293000+00:00,299,^3.0.0-beta.4,7,3.0.0-beta.4,True
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.0.2,2023-12-06T16:50:01.595000+00:00,319,^3.0.2,11,3.0.2,True
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.2.1,2024-01-31T09:01:35.253000+00:00,375,^3.2.1,15,3.2.1,True
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.5.0,2024-07-01T07:29:05.470000+00:00,527,^3.5.0,19,3.5.0,True
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.6.0,2024-11-18T23:08:38.260000+00:00,668,^3.6.0,22,3.6.0,True
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,3.8.1,2025-01-31T08:21:21.243000+00:00,741,3.8.1,26,3.8.1,True
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.1,2026-01-08T08:19:25.011000+00:00,1083,4.0.0-alpha.1,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.5,2026-01-21T18:10:50.529000+00:00,1096,4.0.0-alpha.5,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.16,2026-02-03T22:27:16.249000+00:00,1110,4.0.0-alpha.16,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.21,2026-02-04T16:55:47.823000+00:00,1110,4.0.0-alpha.21,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-alpha.25,2026-02-21T12:55:06.917000+00:00,1127,4.0.0-alpha.25,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.0,2026-03-19T14:05:57.224000+00:00,1153,4.0.0-beta.0,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.4,2026-04-02T09:37:46.992000+00:00,1167,4.0.0-beta.4,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.9,2026-04-08T07:19:43.072000+00:00,1173,4.0.0-beta.9,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0-beta.12,2026-04-15T16:17:14.378000+00:00,1180,4.0.0-beta.12,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.0,2026-05-15T13:54:40.758000+00:00,1210,4.0.0,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.0.4,2026-05-19T01:13:37.720000+00:00,1214,4.0.4,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.1.2,2026-06-01T13:53:09.934000+00:00,1227,4.1.2,28,,False
npm,npm:@tsparticles/basic->@tsparticles/engine,checker_accept_calibration,ok,provider_favored,1.0,@tsparticles/basic,@tsparticles/engine,3.0.0-alpha.0,3,2023-01-20T18:31:13.853000+00:00,4.3.0,2026-06-27T19:22:43.174000+00:00,2,4.3.0,2026-06-27T19:27:16.697000+00:00,1254,4.3.0,28,,False
npm,npm:html2pdf.js->dompurify,checker_accept_calibration,ok,provider_favored,1.0,html2pdf.js,dompurify,3.0.0,3,2023-02-13T16:46:17.418000+00:00,3.4.11,2026-06-17T10:33:28.065000+00:00,12,0.14.0,2026-01-12T01:18:34.749000+00:00,1063,^3.3.1,30,3.3.1,True
npm,npm:postcss-functions->postcss-value-parser,checker_accept_calibration,ok,provider_favored,1.0,postcss-functions,postcss-value-parser,4.0.0,4,2019-06-04T10:05:36.829000+00:00,4.2.0,2021-11-29T11:32:56.985000+00:00,1673,4.0.0,2020-11-08T15:33:34.199000+00:00,523,^4.0.0,5,4.1.0,True
npm,npm:postcss-functions->postcss-value-parser,checker_accept_calibration,ok,provider_favored,1.0,postcss-functions,postcss-value-parser,4.0.0,4,2019-06-04T10:05:36.829000+00:00,4.2.0,2021-11-29T11:32:56.985000+00:00,1673,4.0.1,2020-11-08T15:59:02.600000+00:00,523,^4.0.0,5,4.1.0,True
npm,npm:postcss-functions->postcss-value-parser,checker_accept_calibration,ok,provider_favored,1.0,postcss-functions,postcss-value-parser,4.0.0,4,2019-06-04T10:05:36.829000+00:00,4.2.0,2021-11-29T11:32:56.985000+00:00,1673,4.0.2,2020-11-08T16:20:18.866000+00:00,523,^4.0.0,5,4.1.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.0.0,2021-11-12T03:43:46.872000+00:00,270,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.0.1,2021-11-26T23:43:31.361000+00:00,284,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.0.2,2022-07-26T00:47:54.380000+00:00,525,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.0-rc.0,2022-11-29T09:38:11.350000+00:00,652,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.0,2022-12-07T10:32:38.346000+00:00,660,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.1,2023-05-26T01:36:44.996000+00:00,829,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.2,2023-06-05T14:38:37.975000+00:00,840,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.3,2023-06-09T03:01:54.387000+00:00,844,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.4,2023-09-14T18:31:40.781000+00:00,941,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.5,2023-09-18T23:28:06.852000+00:00,945,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.6,2024-06-09T10:42:55.822000+00:00,1210,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,7.0.0-rc.0,2024-09-08T14:31:40.102000+00:00,1301,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,6.1.7,2024-12-03T14:07:27.632000+00:00,1387,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,7.0.0,2025-10-02T00:50:20.545000+00:00,1689,^2.0.0,1,2.0.0,True
npm,npm:bitcoinjs-lib->bech32,checker_accept_calibration,ok,provider_favored,1.0,bitcoinjs-lib,bech32,2.0.0,2,2021-02-15T02:31:38.466000+00:00,2.0.0,2021-02-15T02:31:38.466000+00:00,1960,7.0.1,2026-01-07T15:34:34.736000+00:00,1787,^2.0.0,1,2.0.0,True
npm,npm:well-known-symbols->get-intrinsic,checker_accept_calibration,ok,provider_favored,1.0,well-known-symbols,get-intrinsic,1.0.0,1,2020-10-30T15:03:39.692000+00:00,1.3.1,2025-09-29T23:20:07.570000+00:00,273,4.0.0,2023-03-07T20:18:14.049000+00:00,858,^1.2.0,8,1.2.0,True
npm,npm:well-known-symbols->get-intrinsic,checker_accept_calibration,ok,provider_favored,1.0,well-known-symbols,get-intrinsic,1.0.0,1,2020-10-30T15:03:39.692000+00:00,1.3.1,2025-09-29T23:20:07.570000+00:00,273,4.1.0,2025-01-07T03:39:40.575000+00:00,1529,^1.2.7,15,1.2.7,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,0.0.1,2020-07-20T16:52:08.697000+00:00,2392,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,1.0.0,2020-07-21T07:17:01.170000+00:00,2393,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,1.1.1,2020-07-28T13:29:16.816000+00:00,2400,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,1.3.0,2020-11-17T10:09:44.704000+00:00,2512,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,1.4.0,2020-12-13T17:16:29.569000+00:00,2538,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,1.4.3,2021-02-15T13:51:08.310000+00:00,2602,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,2.0.0-0,2021-03-15T11:34:53.254000+00:00,2630,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,2.0.2,2021-03-30T13:15:43.147000+00:00,2645,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,2.0.4,2021-08-18T15:07:41.407000+00:00,2786,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,3.0.0-1,2021-10-21T16:16:09.311000+00:00,2850,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,3.1.0,2021-11-03T13:26:00.253000+00:00,2863,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,3.2.0,2022-02-03T13:58:38.720000+00:00,2955,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,3.3.1,2022-10-14T14:12:27.678000+00:00,3208,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,4.1.0,2023-02-23T15:43:45.852000+00:00,3340,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,4.2.0,2023-07-21T08:15:18.834000+00:00,3488,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,5.0.0,2024-12-05T13:27:17.686000+00:00,3991,0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,5.1.0,2024-12-06T14:11:09.073000+00:00,3992,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,5.2.1,2025-01-02T12:08:30.741000+00:00,4019,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,6.0.0,2025-11-04T06:08:32.839000+00:00,4325,^0.7.1,2,0.7.1,True
npm,npm:@trivago/prettier-plugin-sort-imports->javascript-natural-sort,checker_accept_calibration,ok,provider_favored,1.0,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,0.7.0,0.7,2014-01-01T00:16:50.715000+00:00,0.7.1,2014-01-02T17:54:40.720000+00:00,4561,6.0.2,2026-01-07T08:13:56.357000+00:00,4389,^0.7.1,2,0.7.1,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.0.0,2024-12-17T03:08:51.188000+00:00,0,18.0.0,1,18.0.0,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.0.2,2025-01-16T08:51:32.634000+00:00,30,18.0.2,3,18.0.2,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.0.3,2025-02-13T03:40:23.233000+00:00,58,18.0.3,4,18.0.3,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.0.5,2025-03-13T06:39:04.883000+00:00,86,18.0.5,6,18.0.5,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.0.6,2025-03-26T00:52:23.300000+00:00,98,18.0.6,7,18.0.6,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.1.0,2025-05-08T05:40:19.285000+00:00,142,18.1.0,9,18.1.0,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.1.1,2025-05-22T05:48:55.757000+00:00,156,18.1.1,10,18.1.1,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.1.3,2025-06-19T07:22:04.483000+00:00,184,18.1.3,12,18.1.3,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.1.4,2025-07-02T02:30:40.545000+00:00,196,18.1.4,13,18.1.4,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.2.1,2025-08-28T06:10:00.007000+00:00,254,18.2.1,15,18.2.1,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.2.2,2025-09-11T06:29:54.814000+00:00,268,18.2.2,16,18.2.2,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.2.4,2025-10-30T01:03:52.688000+00:00,316,18.2.4,18,18.2.4,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,18.2.5,2025-11-19T06:06:56.073000+00:00,337,18.2.5,19,18.2.5,True
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,19.0.1,2025-12-30T08:38:31.141000+00:00,378,19.0.1,19,,False
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,19.0.2,2026-01-15T07:00:00.830000+00:00,394,19.0.2,19,,False
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,19.0.4,2026-02-12T07:20:38.822000+00:00,422,19.0.4,19,,False
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,19.0.5,2026-03-12T06:44:54.408000+00:00,450,19.0.5,19,,False
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,19.1.0,2026-05-12T10:43:02.203000+00:00,511,19.1.0,19,,False
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,19.1.1,2026-05-28T09:23:54.781000+00:00,527,19.1.1,19,,False
npm,npm:@mescius/spread-sheets-react->@mescius/spread-sheets,checker_accept_calibration,ok,provider_favored,1.0,@mescius/spread-sheets-react,@mescius/spread-sheets,18.0.0,18,2024-12-17T03:07:59.108000+00:00,19.1.3,2026-06-25T03:06:13.449000+00:00,4,19.1.3,2026-06-25T03:07:11.224000+00:00,554,19.1.3,19,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.10.0,2022-11-22T08:48:29.259000+00:00,44,^0.8.0,6,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.10.1,2022-12-20T11:28:27.029000+00:00,72,^0.8.0,6,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.11.0,2023-11-20T07:38:23.025000+00:00,407,^0.8.0,11,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.12.0,2024-02-22T08:51:14.620000+00:00,501,^0.8.0,11,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.13.0,2024-04-12T21:22:44.478000+00:00,551,^0.8.0,11,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.14.0,2024-05-30T12:08:12.856000+00:00,599,^0.8.0,11,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.15.0,2024-06-27T08:53:40.290000+00:00,627,^0.8.0,11,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.15.1,2024-07-24T08:26:35.857000+00:00,654,^0.8.0,11,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.15.2,2024-09-11T10:28:58.714000+00:00,703,^0.8.0,14,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.16.0,2025-05-12T19:52:04.390000+00:00,946,^0.8.0,20,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.17.0,2025-12-11T08:45:33.279000+00:00,1159,^0.8.0,20,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.18.0,2026-03-10T07:47:55.507000+00:00,1248,^0.8.0,20,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.19.0,2026-03-23T21:25:36.377000+00:00,1261,^0.8.0,20,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.19.1,2026-03-27T16:12:38.498000+00:00,1265,^0.8.0,20,,False
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.20.0,2026-04-07T19:16:22.304000+00:00,1276,^0.9.9,21,0.9.9,True
npm,npm:testem->@xmldom/xmldom,checker_accept_calibration,ok,provider_favored,1.0,testem,@xmldom/xmldom,0.9.0-beta.1,0.9,2022-10-09T00:12:15.534000+00:00,0.9.10,2026-04-18T11:34:10.031000+00:00,72,3.20.1,2026-05-26T19:59:28.298000+00:00,1325,^0.9.9,22,0.9.10,True
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.25.4,2024-08-22T09:34:32.010000+00:00,398,^7.25.4,13,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.25.9,2024-10-22T15:21:18.368000+00:00,460,^7.25.9,13,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.26.3,2024-12-04T12:35:40.363000+00:00,502,^7.26.3,14,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.26.7,2025-01-24T15:04:58.516000+00:00,554,^7.26.7,16,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.26.10,2025-03-11T17:55:09.655000+00:00,600,^7.26.10,17,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.27.2,2025-05-06T15:33:46.047000+00:00,656,^7.27.1,18,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.27.5,2025-06-03T11:27:04.158000+00:00,683,^7.27.3,19,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.28.3,2025-08-14T12:36:08.068000+00:00,755,^7.28.2,20,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,8.0.0-beta.4,2026-01-12T17:32:10.274000+00:00,907,^8.0.0-beta.4,23,8.0.0-beta.4,True
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,8.0.0-rc.2,2026-02-15T20:23:37.941000+00:00,941,^8.0.0-rc.2,25,8.0.0-rc.2,True
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,7.29.3,2026-04-30T21:33:29.634000+00:00,1015,^7.29.0,27,,False
npm,npm:@babel/parser->@babel/types,checker_accept_calibration,ok,provider_favored,1.0,@babel/parser,@babel/types,8.0.0-alpha.0,8,2023-07-20T13:59:59.993000+00:00,8.0.0,2026-06-16T13:32:55.134000+00:00,13,8.0.0,2026-06-16T13:32:58.220000+00:00,1061,^8.0.0,30,8.0.0,True
npm,npm:hasown->function-bind,checker_accept_calibration,ok,provider_favored,1.0,hasown,function-bind,1.0.0,1,2014-08-09T17:02:51.069000+00:00,1.1.2,2023-10-12T19:08:19.687000+00:00,991,2.0.0,2023-10-21T04:54:15.456000+00:00,3359,^1.1.2,5,1.1.2,True
npm,npm:hasown->function-bind,checker_accept_calibration,ok,provider_favored,1.0,hasown,function-bind,1.0.0,1,2014-08-09T17:02:51.069000+00:00,1.1.2,2023-10-12T19:08:19.687000+00:00,991,2.0.1,2024-02-11T05:52:03.147000+00:00,3472,^1.1.2,5,1.1.2,True
npm,npm:hasown->function-bind,checker_accept_calibration,ok,provider_favored,1.0,hasown,function-bind,1.0.0,1,2014-08-09T17:02:51.069000+00:00,1.1.2,2023-10-12T19:08:19.687000+00:00,991,2.0.2,2024-03-10T17:38:25.117000+00:00,3501,^1.1.2,5,1.1.2,True
npm,npm:hasown->function-bind,checker_accept_calibration,ok,provider_favored,1.0,hasown,function-bind,1.0.0,1,2014-08-09T17:02:51.069000+00:00,1.1.2,2023-10-12T19:08:19.687000+00:00,991,2.0.3,2026-04-17T22:12:06.275000+00:00,4269,^1.1.2,5,1.1.2,True
npm,npm:hasown->function-bind,checker_accept_calibration,ok,provider_favored,1.0,hasown,function-bind,1.0.0,1,2014-08-09T17:02:51.069000+00:00,1.1.2,2023-10-12T19:08:19.687000+00:00,991,2.0.4,2026-05-28T18:11:39.940000+00:00,4310,^1.1.2,5,1.1.2,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.97,2025-12-13T16:47:23.331000+00:00,244,0.28.8,9,0.28.8,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.132,2026-01-16T23:44:18.020000+00:00,278,0.28.9,10,0.28.9,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.168,2026-01-24T15:09:37.545000+00:00,286,0.28.10,11,0.28.10,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.203,2026-02-01T00:16:55.259000+00:00,293,0.28.10,12,0.28.10,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.237,2026-02-09T22:34:42.603000+00:00,302,0.28.11,12,0.28.11,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.270,2026-02-22T10:51:08.072000+00:00,315,0.28.11,12,0.28.11,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.0-dev.306,2026-03-05T15:35:21.024000+00:00,326,0.28.11,12,0.28.11,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.1-dev.1,2026-03-11T14:14:37.278000+00:00,332,0.28.11,12,0.28.11,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.3-dev.10,2026-03-16T16:54:51.834000+00:00,337,0.28.12,13,0.28.12,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.5-dev.6,2026-03-22T09:09:27.035000+00:00,343,0.28.14,15,0.28.14,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.7-dev.17,2026-03-30T19:04:15.685000+00:00,351,0.28.14,15,0.28.14,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.10-dev.3,2026-04-07T13:52:16.069000+00:00,359,0.28.15,16,0.28.15,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.12-dev.1,2026-04-16T12:59:56.183000+00:00,368,0.28.16,17,0.28.16,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.13-dev.0,2026-04-23T15:40:59.839000+00:00,375,0.28.16,17,0.28.16,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.14-dev.9,2026-05-01T18:49:49.701000+00:00,383,0.28.16,17,0.28.16,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.0.16-dev.7,2026-05-12T07:44:15.995000+00:00,394,0.28.17,18,0.28.17,True
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.1.0-dev.45,2026-05-17T19:02:07.720000+00:00,399,0.29.2,18,,False
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.1.2-dev.3,2026-05-27T07:37:20.339000+00:00,409,0.29.2,18,,False
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.1.4-dev.14,2026-06-06T09:01:39.350000+00:00,419,0.29.2,18,,False
npm,npm:@mikro-orm/sql->kysely,checker_accept_calibration,ok,provider_favored,1.0,@mikro-orm/sql,kysely,0.28.0,0.28,2025-04-13T05:57:56.844000+00:00,0.29.2,2026-05-16T15:49:28.277000+00:00,44,7.1.6-dev.2,2026-06-29T16:02:53.022000+00:00,442,0.29.2,18,,False
npm,npm:identifier-regex->reserved-identifiers,checker_accept_calibration,ok,provider_favored,1.0,identifier-regex,reserved-identifiers,1.0.0,1,2024-05-05T18:06:34.535000+00:00,1.2.0,2025-10-25T05:04:04.320000+00:00,247,1.0.0,2024-05-05T18:14:08.435000+00:00,0,^1.0.0,1,1.0.0,True
npm,npm:identifier-regex->reserved-identifiers,checker_accept_calibration,ok,provider_favored,1.0,identifier-regex,reserved-identifiers,1.0.0,1,2024-05-05T18:06:34.535000+00:00,1.2.0,2025-10-25T05:04:04.320000+00:00,247,1.0.1,2025-09-13T10:37:21.783000+00:00,495,^1.0.0,1,1.0.0,True
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.0.9,2025-05-20T08:42:28.876000+00:00,13,^4.6.2,1,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.1.0,2025-05-20T14:49:05.816000+00:00,13,^4.6.2,1,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.1.1,2025-07-23T10:39:18.496000+00:00,77,^4.6.2,1,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.1.2,2025-07-23T13:07:35.454000+00:00,77,^4.6.2,1,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.1.3,2025-07-28T08:57:28.091000+00:00,82,^4.6.2,1,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.1.4-nomin,2026-02-22T10:03:13.429000+00:00,291,^4.6.2,4,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.1.4-withmin,2026-02-22T10:05:04.549000+00:00,291,^4.6.2,4,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,3.1.5,2026-02-22T10:33:44.863000+00:00,291,^4.6.2,4,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,4.0.0,2026-02-22T12:21:23.314000+00:00,291,^4.6.2,4,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,4.0.0-debug-20260416.0,2026-04-16T13:05:37.118000+00:00,344,^4.6.2,4,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,4.0.1,2026-04-16T14:16:17.342000+00:00,344,^4.6.2,4,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,4.0.2,2026-05-03T06:22:03.756000+00:00,361,^4.6.2,4,,False
npm,npm:@applitools/execution-grid-tunnel->p-retry,latest_reject,ok,consumer_favored,-1.0,@applitools/execution-grid-tunnel,p-retry,7.0.0-0,7,2025-05-06T14:50:33.852000+00:00,8.0.0,2026-03-26T16:08:04.940000+00:00,95,4.1.0,2026-06-01T19:47:11.654000+00:00,391,^4.6.2,4,,False
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,33.4.7,2025-06-26T10:20:44.123000+00:00,5,10.2.1,2,,False
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,34.2.0,2025-07-10T21:56:22.942000+00:00,20,11.1.0,2,11.1.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,34.2.5,2025-07-14T13:42:22.569000+00:00,23,11.1.0,2,11.1.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.0.4,2025-08-06T10:04:34.389000+00:00,46,11.1.0,2,11.1.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.1.1,2025-08-18T14:17:01.096000+00:00,58,11.1.0,3,11.1.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.1.7,2025-09-24T08:19:38.575000+00:00,95,11.1.0,4,11.1.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.2.1,2025-10-20T22:09:15.955000+00:00,122,11.2.0,4,11.2.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.2.7,2025-10-22T14:16:19.330000+00:00,123,11.2.0,4,11.2.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.3.1,2025-11-04T14:10:00.666000+00:00,136,11.2.0,4,11.2.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.4.0,2025-11-21T09:15:43.092000+00:00,153,11.2.0,4,11.2.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.5.5,2025-12-08T18:36:16.996000+00:00,170,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.5.10,2026-01-14T16:27:58.438000+00:00,207,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.6.1,2026-02-05T18:11:40.787000+00:00,229,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.7.2,2026-02-17T19:49:31.962000+00:00,241,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.8.4,2026-02-25T12:42:00.080000+00:00,249,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.9.0,2026-03-17T09:26:11.028000+00:00,269,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.11.2,2026-03-26T15:56:33.180000+00:00,278,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.13.4,2026-04-27T09:36:23.604000+00:00,310,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,35.13.9,2026-05-28T05:50:44.752000+00:00,341,11.4.0,6,11.4.0,True
npm,npm:@netlify/build->hot-shots,latest_reject,ok,consumer_favored,-1.0,@netlify/build,hot-shots,11.0.0,11,2025-06-20T20:55:52.180000+00:00,16.0.0,2026-06-09T02:41:41.770000+00:00,20,36.0.1,2026-06-18T23:00:09.636000+00:00,363,11.4.0,6,11.4.0,True
npm,npm:testem->commander,latest_reject,ok,consumer_favored,-1.0,testem,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,3.17.0,2025-12-11T08:45:33.279000+00:00,207,^2.6.0,3,,False
npm,npm:testem->commander,latest_reject,ok,consumer_favored,-1.0,testem,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,3.18.0,2026-03-10T07:47:55.507000+00:00,296,^2.6.0,4,,False
npm,npm:testem->commander,latest_reject,ok,consumer_favored,-1.0,testem,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,3.19.0,2026-03-23T21:25:36.377000+00:00,309,^2.6.0,4,,False
npm,npm:testem->commander,latest_reject,ok,consumer_favored,-1.0,testem,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,3.19.1,2026-03-27T16:12:38.498000+00:00,313,^2.6.0,4,,False
npm,npm:testem->commander,latest_reject,ok,consumer_favored,-1.0,testem,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,3.20.0,2026-04-07T19:16:22.304000+00:00,324,^14.0.3,4,14.0.3,True
npm,npm:testem->commander,latest_reject,ok,consumer_favored,-1.0,testem,commander,14.0.0,14,2025-05-18T06:10:29.194000+00:00,15.0.0,2026-05-29T09:16:23.076000+00:00,31,3.20.1,2026-05-26T19:59:28.298000+00:00,373,^14.0.3,4,14.0.3,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-experimental.65b9961ce81496e349024ceb95be1d5946f2c429,2024-09-24T15:06:21.290000+00:00,2104,^5.90.3,241,5.94.0,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-experimental.a687a6977f91492ccfc6771bf398a5236ece3c94,2024-11-20T21:33:59.820000+00:00,2161,^5.90.3,244,5.96.1,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-experimental.75b9c6babc2f67877cfc879041cfff9fb966e742,2025-01-30T08:45:45.295000+00:00,2231,^5.90.3,246,5.97.1,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,5.12.2,2025-04-02T12:50:11.985000+00:00,2293,^5.90.3,247,5.98.0,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-next.5f27c76d39a0c192701bdc9daabce3bb59389ce3,2025-07-02T00:36:11.052000+00:00,2384,^5.90.3,257,5.99.9,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-next.09e349ad451f6667368dec0a3a23c11e4e1eb63d,2025-08-20T00:34:13.556000+00:00,2433,^5.90.3,264,5.101.3,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-experimental.00380841fe1b29f71fe755bb387fa1f75073621b,2025-10-27T14:00:00.531000+00:00,2501,^5.90.3,266,5.102.1,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-experimental.7221cc346df633a7cbcf4d267ba928cee4c74b45,2026-02-16T10:03:39.541000+00:00,2613,^5.90.3,272,5.105.2,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-experimental.460bbb65d5725f628253e79c837791ed609bf7e7,2026-04-24T13:16:03.740000+00:00,2680,^5.90.3,277,5.106.2,True
npm,npm:@strapi/strapi->webpack,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,webpack,5.0.0-alpha.0,5,2018-12-21T14:19:11.958000+00:00,5.108.2,2026-06-29T12:56:23.293000+00:00,0,0.0.0-experimental.87e345cdcb5267177e2d0fc4eb64e5c2399c1ad0,2026-06-29T20:23:13.859000+00:00,2747,5.106.2,283,5.106.2,True
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.11.0-alpha.20250603.1,2025-06-03T12:24:45.378000+00:00,0,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.11.1,2025-06-11T23:44:31.731000+00:00,9,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.11.1-alpha.20250618.1,2025-06-18T12:21:52.213000+00:00,15,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.11.1-alpha.20250718.1,2025-07-18T12:16:35.301000+00:00,45,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.12.0-alpha.20250805.1,2025-08-05T12:22:34.779000+00:00,63,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.13.1-alpha.20250911.1,2025-09-11T12:25:25.327000+00:00,100,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.0-alpha.20250917.1,2025-09-17T12:17:12.628000+00:00,106,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.0-alpha.20251002.1,2025-10-02T12:16:01.635000+00:00,121,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.0-alpha.20251009.1,2025-10-09T12:22:19.929000+00:00,128,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.0-alpha.20251022.1,2025-10-22T12:20:53.032000+00:00,141,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.0-alpha.20251030.1,2025-10-30T12:21:22.387000+00:00,149,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.0-alpha.20251111.1,2025-11-11T13:17:21.225000+00:00,161,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.2,2025-11-14T14:52:38.781000+00:00,164,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.14.2-alpha.20251125.1,2025-11-25T13:23:43.283000+00:00,175,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.15.1-alpha.20260127.1,2026-01-27T13:23:17.214000+00:00,238,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.15.1-alpha.20260203.1,2026-02-03T13:33:04.347000+00:00,245,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.15.1-alpha.20260211.1,2026-02-11T13:23:32.593000+00:00,253,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.16.0-alpha.20260302.1,2026-03-02T13:24:40.207000+00:00,272,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.16.0-alpha.20260309.1,2026-03-09T12:22:14.604000+00:00,279,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,0.202.0,0.202,2025-06-02T15:18:55.935000+00:00,0.219.0,2026-06-11T12:37:09.064000+00:00,18,1.18.1,2026-05-29T19:48:16.129000+00:00,361,^0.218.0,1,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.1.3-feat-runtime-remote-actions.0,2024-09-10T10:18:26.503000+00:00,4,^10.0.0,1,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.4.0-feat-langgraph-cloud.0,2024-11-19T14:37:12.819000+00:00,74,^10.0.0,5,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.4.4,2024-12-13T22:20:32.762000+00:00,99,^10.0.0,5,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.5.12-next.3,2025-01-16T17:29:24.037000+00:00,132,^10.0.0,7,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.5.19-next.0,2025-02-13T17:35:05.156000+00:00,160,^10.0.0,7,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.8.2-next.2,2025-03-26T15:34:55.646000+00:00,201,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-suhas-interface-change-20250423223930,2025-04-23T22:39:46.820000+00:00,230,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-mme-ag-ui-0-0-28-alpha-0-20250516091423,2025-05-16T09:14:40.050000+00:00,252,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-suhas-cpk-2601-better-error-messages-vjune-20250612031851,2025-06-12T03:19:07.262000+00:00,279,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-suhas-ag-ui-lang-20250708204259,2025-07-08T20:43:20.314000+00:00,305,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.10.1-next.0,2025-08-08T17:31:26.017000+00:00,336,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.10.5-next.9,2025-09-25T22:16:28.120000+00:00,385,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-feat-cpk-1-5-20251104205421,2025-11-04T20:55:00.298000+00:00,424,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.50.0-beta.2,2025-11-27T17:40:55.699000+00:00,447,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-feat-modify-config-to-allow-rest-20251211210805,2025-12-11T21:08:53.486000+00:00,462,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-fix-thread-id-prop-20260123171313,2026-01-23T17:14:10.826000+00:00,504,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.51.5-next.2,2026-02-18T23:50:17.693000+00:00,531,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,0.0.0-feat-a2ui-cpk-theme-20260311145118,2026-03-11T14:52:12.097000+00:00,551,^10.0.0,8,,False
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.56.2-canary.pin-to-send,2026-04-22T18:37:44.869000+00:00,593,^11.1.0,8,11.1.0,True
npm,npm:@copilotkit/shared->uuid,latest_reject,ok,consumer_favored,-1.0,@copilotkit/shared,uuid,11.0.0-0,11,2024-09-05T21:08:26.805000+00:00,14.0.1,2026-06-20T11:56:02.499000+00:00,9,1.61.2,2026-06-25T08:19:10.167000+00:00,657,^11.1.0,9,11.1.1,True
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.29.0,2023-06-03T01:52:56.416000+00:00,29,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.30.0,2023-07-01T02:52:48.017000+00:00,57,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.31.0,2023-08-04T18:45:38.950000+00:00,91,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.30.2,2023-08-08T16:52:50.484000+00:00,95,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.32.0,2023-09-05T17:44:10.053000+00:00,123,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.33.0,2023-11-02T06:49:44.178000+00:00,181,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.34.0,2023-12-13T23:27:55.674000+00:00,223,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.35.0,2024-02-05T04:17:48.132000+00:00,276,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.36.0,2024-03-06T06:21:41.767000+00:00,306,^6.0.1,4,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.38.0,2024-06-10T23:42:49.175000+00:00,403,^6.0.1,5,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.41.0,2024-10-16T00:10:47.326000+00:00,530,^6.0.1,5,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.42.0,2024-12-17T07:15:28.586000+00:00,592,^6.0.1,7,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.43.0,2025-03-20T16:28:08.591000+00:00,685,^6.0.1,7,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.43.1,2025-04-04T14:45:28.276000+00:00,700,^6.0.1,7,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.44.1,2025-06-04T20:21:46.333000+00:00,761,^6.0.1,7,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.45.0,2025-07-10T22:23:57.014000+00:00,798,^6.0.1,8,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.46.0,2025-09-20T16:34:26.578000+00:00,869,^6.0.1,8,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.47.0,2025-11-13T01:22:51.513000+00:00,923,^6.0.1,8,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.49.0,2026-03-31T03:52:44.906000+00:00,1061,^6.0.1,8,,False
npm,npm:microsoft-cognitiveservices-speech-sdk->agent-base,latest_reject,ok,consumer_favored,-1.0,microsoft-cognitiveservices-speech-sdk,agent-base,7.0.0,7,2023-05-04T20:33:04.125000+00:00,9.0.0,2026-04-01T06:57:34.221000+00:00,89,1.50.0,2026-05-12T23:08:09.319000+00:00,1104,^6.0.1,8,,False
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,2.53.0,2021-05-26T22:21:15.777000+00:00,1165,^3.0.1,3,3.0.2,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,2.55.2,2021-11-19T20:11:16.721000+00:00,1341,3.0.4,5,3.0.4,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,2.57.1,2022-04-12T16:11:57.540000+00:00,1485,3.0.5,6,3.0.5,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,2.59.0,2022-05-31T23:45:20.684000+00:00,1535,3.0.5,6,3.0.5,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,2.59.5,2022-08-10T14:45:51.520000+00:00,1605,3.0.6,7,3.0.6,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,3.0.1,2022-12-21T19:58:02.191000+00:00,1738,3.0.6,7,3.0.6,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,3.1.8,2023-03-28T20:14:05.121000+00:00,1835,3.0.6,7,3.0.6,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,4.0.1,2023-05-19T16:48:31.636000+00:00,1887,3.0.6,7,3.0.6,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,4.1.2,2023-07-03T20:21:40.483000+00:00,1932,3.0.6,7,3.0.6,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,4.1.7,2023-10-18T20:35:52.306000+00:00,2039,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,4.2.1,2024-02-06T20:21:44.582000+00:00,2150,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,4.2.6,2024-05-27T19:03:23.578000+00:00,2261,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,5.0.2,2024-06-11T19:06:58.344000+00:00,2276,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,5.1.3,2024-08-07T18:20:33.662000+00:00,2333,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,6.0.0,2024-12-05T20:23:01.434000+00:00,2453,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,6.0.5,2025-02-20T19:04:40.108000+00:00,2530,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,6.1.1,2025-06-01T02:04:47.878000+00:00,2631,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,7.0.3,2025-11-12T00:03:57.476000+00:00,2795,3.1.0,8,3.1.0,True
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,7.2.0,2026-05-06T15:22:39.225000+00:00,2970,4.0.0,9,,False
npm,npm:@appium/support->plist,latest_reject,ok,consumer_favored,-1.0,@appium/support,plist,3.0.0,3,2018-03-18T21:56:47.904000+00:00,5.0.0,2026-05-03T02:13:57.932000+00:00,57,7.2.5,2026-06-18T21:22:17.528000+00:00,3013,4.0.0,9,,False
npm,npm:@mikro-orm/postgresql->pg-cursor,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/postgresql,pg-cursor,2.0.0,2,2019-01-08T14:54:52.842000+00:00,2.21.0,2026-06-19T00:53:53.607000+00:00,10,7.0.0-dev.318,2026-03-06T18:29:31.361000+00:00,2614,2.19.0,66,2.19.0,True
npm,npm:@mikro-orm/postgresql->pg-cursor,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/postgresql,pg-cursor,2.0.0,2,2019-01-08T14:54:52.842000+00:00,2.21.0,2026-06-19T00:53:53.607000+00:00,10,7.1.0-dev.11,2026-04-18T17:52:34.974000+00:00,2657,2.19.0,66,2.19.0,True
npm,npm:@mikro-orm/postgresql->pg-cursor,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/postgresql,pg-cursor,2.0.0,2,2019-01-08T14:54:52.842000+00:00,2.21.0,2026-06-19T00:53:53.607000+00:00,10,7.1.6-dev.2,2026-06-29T16:03:05.318000+00:00,2729,2.20.0,68,2.20.0,True
npm,npm:payload->ipaddr.js,latest_reject,ok,consumer_favored,-1.0,payload,ipaddr.js,2.0.0,2,2020-08-17T04:50:33.629000+00:00,2.4.0,2026-05-03T18:27:02.625000+00:00,57,3.49.0-canary.4,2025-07-22T03:36:38.784000+00:00,1799,2.2.0,4,2.2.0,True
npm,npm:payload->ipaddr.js,latest_reject,ok,consumer_favored,-1.0,payload,ipaddr.js,2.0.0,2,2020-08-17T04:50:33.629000+00:00,2.4.0,2026-05-03T18:27:02.625000+00:00,57,3.57.0-canary.1,2025-09-19T03:21:17.553000+00:00,1858,2.2.0,4,2.2.0,True
npm,npm:payload->ipaddr.js,latest_reject,ok,consumer_favored,-1.0,payload,ipaddr.js,2.0.0,2,2020-08-17T04:50:33.629000+00:00,2.4.0,2026-05-03T18:27:02.625000+00:00,57,3.61.0-canary.0,2025-10-17T03:23:31.270000+00:00,1886,2.2.0,4,2.2.0,True
npm,npm:payload->ipaddr.js,latest_reject,ok,consumer_favored,-1.0,payload,ipaddr.js,2.0.0,2,2020-08-17T04:50:33.629000+00:00,2.4.0,2026-05-03T18:27:02.625000+00:00,57,3.67.0,2025-12-05T20:25:47.099000+00:00,1936,2.2.0,5,2.2.0,True
npm,npm:payload->ipaddr.js,latest_reject,ok,consumer_favored,-1.0,payload,ipaddr.js,2.0.0,2,2020-08-17T04:50:33.629000+00:00,2.4.0,2026-05-03T18:27:02.625000+00:00,57,3.73.0-canary.5,2026-01-22T03:40:50.099000+00:00,1983,2.2.0,5,2.2.0,True
npm,npm:payload->ipaddr.js,latest_reject,ok,consumer_favored,-1.0,payload,ipaddr.js,2.0.0,2,2020-08-17T04:50:33.629000+00:00,2.4.0,2026-05-03T18:27:02.625000+00:00,57,3.79.0-internal.de5df42,2026-03-10T21:33:52.451000+00:00,2031,2.2.0,5,2.2.0,True
npm,npm:payload->ipaddr.js,latest_reject,ok,consumer_favored,-1.0,payload,ipaddr.js,2.0.0,2,2020-08-17T04:50:33.629000+00:00,2.4.0,2026-05-03T18:27:02.625000+00:00,57,4.0.0-canary.4,2026-06-29T19:06:54.027000+00:00,2142,2.3.0,6,2.3.0,True
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.0,2025-06-03T11:56:01.330000+00:00,4,^1.6.1,1,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.1-beta.1,2025-06-12T14:35:32.055000+00:00,13,^1.6.1,1,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.1,2025-06-25T09:34:05.214000+00:00,26,^1.6.1,1,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.2-beta.1,2025-07-07T09:24:22.464000+00:00,38,^1.6.1,1,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.2-beta.2,2025-07-09T05:49:07.088000+00:00,40,^1.6.1,1,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.2-beta.3,2025-07-09T13:49:30.261000+00:00,40,^1.6.1,1,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.3-beta.1,2025-09-10T11:20:22.244000+00:00,103,^1.6.1,6,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.3-beta.2,2025-09-16T14:00:16.230000+00:00,109,^1.6.1,6,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.3,2025-09-18T13:53:04.731000+00:00,111,^1.6.1,6,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.4-beta.1,2025-10-20T16:11:43.640000+00:00,144,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.5-beta.1,2025-11-12T15:34:16.670000+00:00,167,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.6.5-beta.2,2025-11-13T10:10:31.599000+00:00,167,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.7.0-beta.1,2025-11-25T13:19:40.782000+00:00,179,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.7.0-beta.2,2025-12-09T14:07:11.799000+00:00,193,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.7.1-beta.1,2025-12-19T11:27:42.065000+00:00,203,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.7.1-beta.2,2025-12-19T12:25:11.757000+00:00,203,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.7.1,2025-12-22T12:59:13.406000+00:00,206,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.7.2-beta.1,2026-02-25T10:29:31.452000+00:00,271,^1.6.1,7,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,9.7.3,2026-04-22T14:59:54.779000+00:00,328,^1.6.1,8,,False
npm,npm:@trezor/connect->@noble/hashes,latest_reject,ok,consumer_favored,-1.0,@trezor/connect,@noble/hashes,2.0.0-beta.1,2,2025-05-29T14:54:03.850000+00:00,2.2.0,2026-04-11T17:09:41.131000+00:00,79,10.0.0-alpha.1,2026-05-20T12:31:21.010000+00:00,355,^2.0.1,8,2.2.0,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,0.13.0,2023-10-06T21:52:54.949000+00:00,134,^7.0.0,1,7.0.0,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.1.0,2023-11-09T10:41:37.729000+00:00,168,^7.0.0,1,7.0.0,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.4.0,2024-01-30T09:50:31.579000+00:00,250,^7.0.0,1,7.0.0,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.11.0,2024-03-12T21:23:50.907000+00:00,292,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.20.1,2024-07-04T10:54:55.767000+00:00,406,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.28.0,2024-09-15T10:23:31.111000+00:00,479,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.33.0,2024-10-09T19:09:47.687000+00:00,503,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.36.2,2024-12-09T13:47:31.393000+00:00,564,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,1.38.3,2025-01-09T03:49:52.581000+00:00,595,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,2.1.0,2025-04-08T18:35:01.211000+00:00,684,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,2.5.0,2025-06-11T18:35:35.614000+00:00,748,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,2.8.1,2025-07-25T17:02:00.802000+00:00,792,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,2.11.0,2025-09-12T19:50:21.400000+00:00,841,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,2.14.1,2025-11-10T20:29:37.605000+00:00,900,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,2.15.1,2025-12-05T15:35:56.553000+00:00,925,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,3.1.0,2026-02-16T16:37:57.810000+00:00,998,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,3.2.2,2026-04-03T15:17:56.555000+00:00,1044,^7.0.0,3,7.0.2,True
npm,npm:@usebruno/cli->http-proxy-agent,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,http-proxy-agent,7.0.0,7,2023-05-25T00:22:59.629000+00:00,9.1.0,2026-06-08T16:47:24.200000+00:00,21,3.5.0,2026-06-23T16:16:33.324000+00:00,1125,^7.0.0,3,7.0.2,True
npm,npm:httpsnippet->yargs,latest_reject,ok,consumer_favored,-1.0,httpsnippet,yargs,18.0.0-candidate.1,18,2025-04-09T19:57:09.412000+00:00,17.7.3,2026-06-19T02:08:41.275000+00:00,10,3.0.10,2026-03-25T19:04:13.367000+00:00,349,^17.4.0,11,,False
npm,npm:@appium/docutils->normalize-package-data,latest_reject,ok,consumer_favored,-1.0,@appium/docutils,normalize-package-data,7.0.0,7,2024-09-25T17:09:13.389000+00:00,9.0.0,2026-05-15T18:47:12.491000+00:00,45,2.5.1,2026-06-18T21:22:20.846000+00:00,631,8.0.0,2,,False
npm,npm:lit-analyzer->parse5,latest_reject,ok,consumer_favored,-1.0,lit-analyzer,parse5,7.0.0,7,2022-04-20T11:16:39.188000+00:00,8.0.1,2026-04-19T20:16:16.612000+00:00,71,2.0.0-pre.2,2022-05-24T22:03:56.490000+00:00,34,5.1.0,1,,False
npm,npm:lit-analyzer->parse5,latest_reject,ok,consumer_favored,-1.0,lit-analyzer,parse5,7.0.0,7,2022-04-20T11:16:39.188000+00:00,8.0.1,2026-04-19T20:16:16.612000+00:00,71,2.0.0-pre.3,2023-06-14T17:16:21.166000+00:00,420,5.1.0,4,,False
npm,npm:lit-analyzer->parse5,latest_reject,ok,consumer_favored,-1.0,lit-analyzer,parse5,7.0.0,7,2022-04-20T11:16:39.188000+00:00,8.0.1,2026-04-19T20:16:16.612000+00:00,71,2.0.0,2023-10-25T21:01:26.145000+00:00,553,5.1.0,4,,False
npm,npm:lit-analyzer->parse5,latest_reject,ok,consumer_favored,-1.0,lit-analyzer,parse5,7.0.0,7,2022-04-20T11:16:39.188000+00:00,8.0.1,2026-04-19T20:16:16.612000+00:00,71,2.0.1,2023-10-25T21:08:43.297000+00:00,553,5.1.0,4,,False
npm,npm:lit-analyzer->parse5,latest_reject,ok,consumer_favored,-1.0,lit-analyzer,parse5,7.0.0,7,2022-04-20T11:16:39.188000+00:00,8.0.1,2026-04-19T20:16:16.612000+00:00,71,2.0.2,2023-12-11T23:49:54.271000+00:00,600,5.1.0,4,,False
npm,npm:lit-analyzer->parse5,latest_reject,ok,consumer_favored,-1.0,lit-analyzer,parse5,7.0.0,7,2022-04-20T11:16:39.188000+00:00,8.0.1,2026-04-19T20:16:16.612000+00:00,71,2.0.3,2024-01-09T01:03:53.904000+00:00,628,5.1.0,4,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.2,2024-12-16T23:26:55.954000+00:00,99,^7.6.0,3,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.3,2025-02-10T15:08:27.907000+00:00,155,^7.6.0,5,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.4,2025-02-20T01:14:48.916000+00:00,164,^7.6.0,5,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.5,2025-04-02T08:52:22.617000+00:00,205,^7.6.0,5,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.6,2025-04-29T07:07:16.813000+00:00,232,^7.6.0,5,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.7,2025-09-18T05:24:23.828000+00:00,374,^7.6.0,7,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.8,2026-02-03T04:32:45.418000+00:00,512,^7.6.0,7,,False
npm,npm:@azure/static-web-apps-cli->concurrently,latest_reject,ok,consumer_favored,-1.0,@azure/static-web-apps-cli,concurrently,9.0.0,9,2024-09-08T12:27:57.501000+00:00,9.2.3,2026-06-18T12:38:30.944000+00:00,11,2.0.9,2026-04-21T08:08:07.847000+00:00,589,^7.6.0,7,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.17.2-rc.0,2022-01-28T20:26:56.702000+00:00,1,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.17.4-rc.2,2022-03-25T22:52:57.096000+00:00,57,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.18.3-rc.1,2022-05-20T18:24:48.604000+00:00,113,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.19.1,2022-06-13T20:50:41.140000+00:00,137,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.21.1,2022-07-25T19:00:39.583000+00:00,179,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.22.1,2022-10-14T21:25:43.711000+00:00,260,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.22.6-rc.1,2023-07-05T20:01:06.520000+00:00,524,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.23.2-rc.0,2023-10-10T20:07:14.192000+00:00,621,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.24.1,2023-12-12T18:36:38.891000+00:00,684,^2.6.7,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.25.3-rc.2,2024-04-18T18:51:26.602000+00:00,812,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.26.2-rc.0,2024-06-24T20:21:11.311000+00:00,879,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.28.0-rc.3,2024-09-05T12:42:13.533000+00:00,952,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,11.0.0-rc.1,2024-10-18T21:35:18.021000+00:00,995,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,11.0.3-rc.0,2024-12-03T19:13:26.298000+00:00,1041,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,11.2.1-rc.0,2025-04-15T22:46:28.566000+00:00,1174,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,11.4.2-rc.1,2025-06-05T19:32:27.454000+00:00,1225,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,11.6.1-rc.1,2025-10-03T19:13:02.566000+00:00,1345,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,10.28.2-rc.0,2025-11-05T18:28:34.480000+00:00,1378,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,11.9.2-rc.2,2026-01-22T21:26:39.359000+00:00,1456,^2.7.0,4,,False
npm,npm:@splitsoftware/splitio->node-fetch,latest_reject,ok,consumer_favored,-1.0,@splitsoftware/splitio,node-fetch,4.0.0-beta.1,4,2022-01-27T00:27:50.280000+00:00,2.7.0,2023-08-23T17:18:39.396000+00:00,1041,11.11.2,2026-06-26T14:45:07.963000+00:00,1611,^2.7.0,4,,False
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,1.2.0,2021-06-20T12:26:21.629000+00:00,402,^2.3.0,7,2.3.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,2.0.1,2021-06-30T09:21:17.456000+00:00,412,^2.3.0,7,2.3.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,3.0.0-next.0,2021-07-12T14:58:39.637000+00:00,424,^2.3.0,7,2.3.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,3.0.0-next.3,2021-07-14T15:50:10.919000+00:00,426,^2.3.0,7,2.3.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,3.1.1,2021-09-19T14:20:30.981000+00:00,493,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.0.1,2021-09-27T11:41:16.956000+00:00,501,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.1.2,2021-10-13T16:39:55.935000+00:00,517,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,5.0.0,2021-10-15T16:11:39.766000+00:00,519,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,5.1.1,2021-11-18T17:43:39.311000+00:00,553,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,7.0.0-alpha.1,2022-03-08T15:18:16.993000+00:00,663,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,7.0.0-rc.1,2022-03-10T13:42:49.863000+00:00,665,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,7.0.0-rc.3,2022-03-13T15:55:05.652000+00:00,668,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,8.1.0,2022-04-15T14:08:21.386000+00:00,701,2.3.1,8,2.3.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,8.2.0,2022-05-26T10:24:38.480000+00:00,742,2.4.0,9,2.4.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,8.2.2,2022-06-24T13:55:49.547000+00:00,771,2.4.0,9,2.4.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,9.0.0,2022-07-17T14:50:15.921000+00:00,794,2.4.0,9,2.4.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,9.1.0-next.2,2022-08-31T16:25:17.910000+00:00,839,2.4.0,9,2.4.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,9.0.4,2022-11-06T15:29:14.345000+00:00,906,2.4.1,10,2.4.1,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,10.0.0-alpha.1,2024-09-21T17:42:41.512000+00:00,1591,2.7.0,19,2.7.0,True
npm,npm:@liaoliaots/nestjs-redis->tslib,latest_reject,ok,consumer_favored,-1.0,@liaoliaots/nestjs-redis,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,10.0.0,2024-09-25T17:52:29.251000+00:00,1595,2.7.0,19,2.7.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,5.8.8-dev.0,2023-10-06T07:12:57.012000+00:00,0,2.5.1,1,,False
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.0.0-dev.157,2023-11-10T20:56:24.440000+00:00,35,3.0.1,2,3.0.1,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.0.0-dev.246,2023-12-12T16:15:44.653000+00:00,67,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.0.2-dev.0,2024-01-08T08:23:59.857000+00:00,94,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.1.1-dev.4,2024-02-06T22:39:07.887000+00:00,123,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.1.10,2024-03-14T20:41:25.408000+00:00,160,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.2.2-dev.7,2024-04-17T15:42:09.268000+00:00,194,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.2.9-dev.16,2024-05-31T07:05:05.352000+00:00,238,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.2.10-dev.82,2024-07-03T21:39:46.680000+00:00,271,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.3.4-dev.13,2024-08-06T16:55:59.221000+00:00,305,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.3.11-dev.13,2024-09-24T05:22:18.852000+00:00,353,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.3.14-dev.60,2024-11-01T07:56:12.513000+00:00,392,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.4.4-dev.18,2025-01-23T18:54:02.466000+00:00,475,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.4.11-dev.2,2025-03-18T18:31:57.136000+00:00,529,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.4.16-dev.0,2025-05-12T06:56:43.555000+00:00,584,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.4.17-dev.72,2025-08-05T16:04:31.533000+00:00,669,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.5.7-dev.5,2025-09-26T21:48:36.859000+00:00,721,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.6.1-dev.0,2025-11-11T17:02:46.664000+00:00,767,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.6.3-dev.10,2025-12-16T18:45:30.170000+00:00,802,3.1.0,3,3.1.0,True
npm,npm:@mikro-orm/knex->knex,latest_reject,ok,consumer_favored,-1.0,@mikro-orm/knex,knex,3.0.0,3,2023-10-06T06:55:49.142000+00:00,3.3.0,2026-06-26T14:56:43.597000+00:00,3,6.6.16-dev.0,2026-06-22T10:14:13.076000+00:00,990,3.2.10,14,3.2.10,True
npm,npm:broccoli-caching-writer->debug,latest_reject,ok,consumer_favored,-1.0,broccoli-caching-writer,debug,4.0.0,4,2018-09-11T08:58:14.825000+00:00,4.4.3,2025-09-13T17:25:19.732000+00:00,289,3.1.0,2025-12-15T20:20:36.469000+00:00,2652,^3.0.0,16,,False
npm,npm:@bitgo-forks/bitcoinjs-lib->wif,latest_reject,ok,consumer_favored,-1.0,@bitgo-forks/bitcoinjs-lib,wif,5.0.0,5,2024-06-25T11:45:46.816000+00:00,5.0.0,2024-06-25T11:45:46.816000+00:00,734,7.1.0-master.10,2025-07-10T17:41:52.416000+00:00,380,^2.0.1,1,,False
npm,npm:@bitgo-forks/bitcoinjs-lib->wif,latest_reject,ok,consumer_favored,-1.0,@bitgo-forks/bitcoinjs-lib,wif,5.0.0,5,2024-06-25T11:45:46.816000+00:00,5.0.0,2024-06-25T11:45:46.816000+00:00,734,7.1.0-master.11,2025-07-10T18:12:39.748000+00:00,380,^2.0.1,1,,False
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.5.6,2018-05-24T14:22:10.433000+00:00,0,1.5.6,2,1.5.6,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.5.8,2018-05-28T12:49:32.874000+00:00,3,1.5.8,4,1.5.8,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.5.11,2018-06-06T08:59:00.132000+00:00,12,1.5.11,7,1.5.11,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.5.13,2018-06-30T13:45:15.681000+00:00,36,1.5.13,9,1.5.13,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.1-0,2018-07-18T13:10:15.016000+00:00,54,1.7.1-0,12,1.7.1-0,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.0-1,2018-07-18T15:01:18.133000+00:00,55,1.7.0-1,14,1.7.0-1,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.0,2018-07-19T16:01:51.306000+00:00,56,1.7.0,17,1.7.0,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.2-0,2018-07-19T18:10:40.900000+00:00,56,1.7.2-0,19,1.7.2-0,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.3,2018-07-23T07:03:10.749000+00:00,59,1.7.3,22,1.7.3,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.5,2018-08-16T14:54:52.862000+00:00,84,1.7.5,24,1.7.5,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.8,2018-09-21T07:38:15.521000+00:00,119,1.7.8,27,1.7.8,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.7.10,2018-10-23T09:37:51.308000+00:00,151,1.7.10,29,1.7.10,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.8.1,2019-01-15T08:21:44.827000+00:00,235,1.8.1,32,1.8.1,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.8.3,2019-02-18T08:37:27.837000+00:00,269,1.8.3,34,1.8.3,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.9.0,2020-02-01T23:20:17.324000+00:00,618,1.9.0,37,1.9.0,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.10.0,2021-01-07T16:18:48.111000+00:00,959,1.10.0,39,1.10.0,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.11.1,2021-07-05T08:22:28.841000+00:00,1137,1.11.1,42,1.11.1,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.11.5,2023-04-16T07:15:15.968000+00:00,1787,1.11.5,44,1.11.5,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.13.1,2024-11-06T16:55:35.228000+00:00,2358,1.12.1,49,1.12.1,True
npm,npm:@webassemblyjs/wast-parser->@webassemblyjs/helper-api-error,latest_reject,ok,consumer_favored,-1.0,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.5.5,1,2018-05-24T14:18:16.169000+00:00,1.14.1,2024-11-06T21:53:35.964000+00:00,600,1.14.1,2024-11-06T21:53:42.277000+00:00,2358,1.13.2,52,1.13.2,True
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,9.17.0,2025-04-25T19:01:03.942000+00:00,30,1.8.4,1,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.0.0-beta.1,2025-04-28T18:35:51.293000+00:00,33,1.9.0,1,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.0.0-beta.2,2025-05-12T17:22:52.914000+00:00,46,1.9.0,1,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,9.18.0,2025-06-01T02:04:50.004000+00:00,66,1.9.0,1,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.0.0-rc.1,2025-06-03T19:12:21.687000+00:00,69,1.9.0,1,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.0.0,2025-08-18T18:29:25.674000+00:00,145,1.11.0,2,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.0.1,2025-09-09T19:42:10.052000+00:00,167,1.11.0,2,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.1.0,2025-10-08T21:02:39.459000+00:00,196,1.12.2,3,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.1.1,2025-11-12T00:03:59.882000+00:00,230,1.13.2,3,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.1.2,2025-12-04T22:59:25.235000+00:00,253,1.13.2,3,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.2.0,2026-01-26T23:06:39.974000+00:00,306,1.13.3,3,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.2.1,2026-03-08T20:33:18.767000+00:00,347,1.13.6,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.2.2,2026-03-09T18:42:40.996000+00:00,348,1.13.6,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.3.0,2026-04-09T18:58:28.704000+00:00,379,1.15.0,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.4.0,2026-04-23T21:25:55.564000+00:00,393,1.15.0,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.5.1,2026-05-06T20:39:42.795000+00:00,406,1.16.0,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.5.2,2026-05-07T18:33:34.363000+00:00,407,1.16.0,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.6.0,2026-05-31T02:30:47.812000+00:00,430,1.16.1,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.7.0,2026-06-18T05:58:59.662000+00:00,448,1.17.0,4,,False
npm,npm:@appium/base-driver->axios,latest_reject,ok,consumer_favored,-1.0,@appium/base-driver,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,10.7.1,2026-06-18T21:22:21.062000+00:00,449,1.18.0,4,,False
npm,npm:eslint-config-airbnb-base->semver,latest_reject,ok,consumer_favored,-1.0,eslint-config-airbnb-base,semver,7.0.0,7,2019-12-14T19:36:54.748000+00:00,7.8.5,2026-06-19T18:32:48.972000+00:00,10,15.0.0,2021-11-09T07:20:04.037000+00:00,695,^6.3.0,15,,False
npm,npm:broccoli-caching-writer->rimraf,latest_reject,ok,consumer_favored,-1.0,broccoli-caching-writer,rimraf,6.0.0,6,2024-07-08T22:21:17.952000+00:00,6.1.3,2026-02-16T00:59:39.538000+00:00,133,3.1.0,2025-12-15T20:20:36.469000+00:00,524,^2.2.8,5,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.0.0,2025-04-04T08:56:39.272000+00:00,8,^1.8.3,1,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.1.0,2025-04-08T18:35:01.211000+00:00,13,^1.8.3,1,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.2.2,2025-04-25T09:38:53.809000+00:00,29,^1.8.3,1,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.4.0,2025-05-30T18:23:05.738000+00:00,65,^1.8.3,1,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.6.0,2025-06-17T17:07:43.519000+00:00,82,^1.8.3,1,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.8.0,2025-07-22T18:45:16.604000+00:00,118,^1.8.3,1,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.9.0,2025-08-06T16:36:53.037000+00:00,132,^1.8.3,2,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.10.1,2025-09-04T17:17:44.917000+00:00,161,^1.8.3,2,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.12.0,2025-09-25T17:41:16.376000+00:00,182,^1.8.3,2,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.13.1,2025-10-15T17:05:17.004000+00:00,202,^1.8.3,3,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.14.1,2025-11-10T20:29:37.605000+00:00,229,^1.8.3,3,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.14.3,2025-11-27T14:48:41.763000+00:00,245,^1.8.3,3,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,2.15.0,2025-11-28T18:20:44.929000+00:00,247,^1.8.3,3,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,3.0.1,2026-01-06T08:52:27.337000+00:00,285,^1.8.3,3,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,3.0.3,2026-01-19T17:03:14.568000+00:00,298,^1.8.3,3,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,3.1.2,2026-02-18T17:46:58.055000+00:00,328,^1.8.3,4,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,3.2.0,2026-03-18T20:14:26.592000+00:00,357,^1.8.3,4,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,3.2.2,2026-04-03T15:17:56.555000+00:00,372,1.13.6,4,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,3.4.1,2026-05-26T17:24:57.777000+00:00,425,1.13.6,4,,False
npm,npm:@usebruno/cli->axios,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,axios,0.30.0,0.30,2025-03-26T17:55:30.023000+00:00,1.18.1,2026-06-22T18:28:17.985000+00:00,7,3.5.0,2026-06-23T16:16:33.324000+00:00,453,1.16.0,4,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.1.0,2023-02-07T22:14:53.813000+00:00,71,^10.1.0,2,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.2.2,2023-02-17T07:29:10.951000+00:00,80,^10.1.0,2,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.4.3,2023-04-01T08:25:13.817000+00:00,123,^10.1.0,3,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.6.2,2023-09-01T12:19:43.200000+00:00,276,^10.1.0,3,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.11.0,2023-10-04T22:34:30.746000+00:00,310,^10.1.0,3,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,1.0.0,2023-11-02T17:06:20.577000+00:00,338,^10.1.0,3,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,1.4.0,2024-01-30T09:50:31.579000+00:00,427,^10.1.0,4,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,1.11.0,2024-03-12T21:23:50.907000+00:00,470,^10.1.0,4,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,1.20.3,2024-07-10T09:22:34.749000+00:00,589,^10.1.0,4,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,1.29.1,2024-09-18T20:20:31.852000+00:00,660,^10.1.0,4,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,1.36.0,2024-12-05T16:36:53.294000+00:00,737,^10.1.0,4,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,1.38.2,2025-01-08T16:04:04.091000+00:00,771,^10.1.0,4,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,2.1.0,2025-04-08T18:35:01.211000+00:00,861,^10.1.0,5,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,2.5.0,2025-06-11T18:35:35.614000+00:00,925,^10.1.0,5,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,2.9.0,2025-08-06T16:36:53.037000+00:00,981,^10.1.0,6,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,2.13.0,2025-10-14T18:34:53.690000+00:00,1050,^10.1.0,7,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,2.14.4,2025-11-28T11:10:19.809000+00:00,1095,^10.1.0,7,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,3.0.3,2026-01-19T17:03:14.568000+00:00,1147,^10.1.0,8,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,3.2.1,2026-03-31T11:09:56.353000+00:00,1218,^10.1.0,9,,False
npm,npm:@usebruno/cli->fs-extra,latest_reject,ok,consumer_favored,-1.0,@usebruno/cli,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,3.5.0,2026-06-23T16:16:33.324000+00:00,1302,^10.1.0,10,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.0.0,2024-10-06T20:49:40.587000+00:00,12,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.0,2024-11-11T20:12:26.627000+00:00,48,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.2,2024-12-20T19:35:21.592000+00:00,87,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.4,2025-01-13T22:52:06.262000+00:00,111,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.6,2025-02-02T18:23:12.174000+00:00,130,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.8,2025-03-08T11:24:08.026000+00:00,164,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.10,2025-04-03T21:44:37.601000+00:00,191,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.12,2025-05-23T21:01:40.973000+00:00,241,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.1.14,2025-07-01T19:02:48.061000+00:00,279,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.2.0,2025-08-24T20:37:40.732000+00:00,334,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.3.0,2025-10-13T21:25:07.557000+00:00,384,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,10.3.2,2025-11-12T21:41:06.232000+00:00,414,^2.0.0,1,2.0.0,True
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.0.1,2025-11-17T01:53:37.463000+00:00,418,^3.0.0,1,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.1.0,2025-12-13T17:55:10.596000+00:00,444,^3.0.0,1,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.1.2,2026-02-14T19:33:41.152000+00:00,508,^3.0.0,1,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.1.4,2026-02-16T18:44:47.020000+00:00,509,^3.0.0,1,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.1.6,2026-03-15T20:15:03.019000+00:00,537,^3.0.0,1,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.1.8,2026-04-06T19:34:43.293000+00:00,559,^3.0.0,1,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.1.10,2026-05-10T17:14:03.369000+00:00,592,^3.0.0,1,,False
npm,npm:@inquirer/core->mute-stream,latest_reject,ok,consumer_favored,-1.0,@inquirer/core,mute-stream,2.0.0,2,2024-09-24T19:12:06.702000+00:00,4.0.0,2026-05-08T18:36:55.064000+00:00,52,11.2.1,2026-05-29T21:56:35.283000+00:00,612,^3.0.0,1,,False
npm,npm:whence->eval-estree-expression,latest_reject,ok,consumer_favored,-1.0,whence,eval-estree-expression,3.0.0,3,2025-04-19T08:46:25.532000+00:00,4.0.0,2026-06-10T09:19:23.692000+00:00,19,2.1.0,2025-08-07T18:41:12.717000+00:00,110,^3.0.0,1,3.0.0,True
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.3c73a4c6f6073abdf1608121a200c3d4d87b1aa8,2024-06-03T07:53:44.432000+00:00,0,0.5.11,1,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.f6c00790e260ea5a9b6b86abac5fea02b05d569c,2024-09-05T11:51:42.161000+00:00,94,0.5.11,2,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.fccfa141baa6df7776ec7cb83f7fe923626ba6f5,2024-09-26T11:41:45.284000+00:00,115,0.5.15,2,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-next.f6dca5adf05ef6bed9605a1535999ab0bbbf063e,2024-10-26T00:28:31.773000+00:00,145,0.5.15,2,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-next.837384c065457f44cba22eb6fb56079cc4b04a2b,2024-12-05T00:31:32.441000+00:00,185,0.5.15,2,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.82afe56cecefd0078d534e25909834ecf5fdd404,2025-01-23T08:39:12.480000+00:00,234,0.5.15,2,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.689f00d9f15ff1e3504c1adf6baa0f0157bfde4f,2025-02-18T16:29:47.848000+00:00,260,0.5.15,2,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.3e198200d32a65f20bd375086da6b1501e469c51,2025-03-25T09:38:53.956000+00:00,295,0.5.15,2,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-next.990615b2ed4dd2f0589b4fda91418246d7b9450e,2025-05-08T00:34:53.341000+00:00,339,0.5.15,3,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,5.17.0,2025-07-02T12:00:50.787000+00:00,394,0.5.15,4,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.3b5e0826c739e9bb7beb72717bc7cc4538f4f50e,2025-07-23T11:13:29.551000+00:00,415,0.5.15,4,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-next.965570e6e12a33ad098ddb3174a9750fddb03be2,2025-08-29T00:34:51.547000+00:00,452,0.5.15,4,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.1f56e9319665c8cc385eb5e4178ceb6741c6d490,2025-10-06T13:52:43.217000+00:00,490,0.5.15,4,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.038987fe1b9ce8964cdd7e5b43cae5f2b7ed98d9,2025-11-14T08:49:24.330000+00:00,529,0.5.15,4,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-next.7aeba25dd6b00a17482ac91437b82b44a94ba79a,2026-01-24T00:38:11.196000+00:00,600,0.5.15,5,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.d10c5aa57568583ead73f4d80d09c0809fe8aa4b,2026-03-09T14:16:14.849000+00:00,644,0.5.15,5,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.6722bec700fcba86792c689e6560a298ffc47f85,2026-04-20T20:00:26.578000+00:00,686,0.5.15,5,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.e9d4b12f68810d13af01303fe182f9f589be6ed3,2026-05-21T14:28:24.468000+00:00,717,0.5.17,5,,False
npm,npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.6.0-beta.0,0.6,2024-06-03T00:17:51.543000+00:00,0.6.2,2025-11-26T02:49:52.455000+00:00,215,0.0.0-experimental.87e345cdcb5267177e2d0fc4eb64e5c2399c1ad0,2026-06-29T20:23:13.859000+00:00,756,0.5.17,5,,False
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.2.2-feat-runtime-remote-actions.1,2024-09-16T14:17:23.158000+00:00,144,^9.2.0,7,9.4.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.3.16-mme-lgc-langgraph-package.7,2024-11-25T15:34:43.367000+00:00,215,^9.2.0,8,9.5.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.5.0-coagents-v0-3.0,2025-01-07T16:49:05.735000+00:00,258,^9.2.0,9,9.6.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.5.14,2025-01-27T20:27:18.502000+00:00,278,^9.2.0,9,9.6.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.6.0-next.9,2025-02-24T13:39:54.964000+00:00,305,^9.2.0,9,9.6.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,0.0.0-mme-mastra-20250331124527,2025-03-31T12:45:44.494000+00:00,340,^9.2.0,9,9.6.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,0.0.0-suhas-cpk-2410-investigate-tool-call-issues-20250430175814,2025-04-30T17:58:30.015000+00:00,371,^9.2.0,9,9.6.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.8.14-next.2,2025-05-28T17:39:58.244000+00:00,399,^9.2.0,10,9.7.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.9.2-next.8,2025-06-23T11:27:26.981000+00:00,424,^9.2.0,10,9.7.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,0.0.0-suhas-ent-o11y-20250718171516,2025-07-18T17:15:35.096000+00:00,450,^9.2.0,10,9.7.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.10.4,2025-09-08T22:57:35.810000+00:00,502,^9.2.0,16,9.9.4,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,0.0.0-feat-cpk-1-5-20251022074322,2025-10-22T07:44:03.579000+00:00,545,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,0.0.0-feat-cpk-1-5-20251117180711,2025-11-17T18:07:54.182000+00:00,572,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.50.0-beta.13,2025-12-10T22:15:04.091000+00:00,595,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.51.3-next.1,2026-01-21T23:48:18.886000+00:00,637,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.51.4-next.6,2026-02-12T14:47:24.948000+00:00,659,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,0.0.0-feat-a2ui-cpk-theme-20260311102023,2026-03-11T10:21:15.611000+00:00,685,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.56.1,2026-04-16T16:05:23.066000+00:00,722,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/runtime->pino,latest_reject,ok,consumer_favored,-1.0,@copilotkit/runtime,pino,9.0.0,9,2024-04-24T14:41:47.934000+00:00,10.3.1,2026-02-09T15:50:56.728000+00:00,140,1.61.2,2026-06-25T08:18:05.970000+00:00,791,^9.2.0,23,9.14.0,True
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.6.0-next.7,2025-02-21T13:52:56.932000+00:00,1,^8.0.7,1,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.8.2,2025-03-26T16:53:00.288000+00:00,34,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,0.0.0-mme-awp-20250410115933,2025-04-10T11:59:48.996000+00:00,48,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.8.12-next.0,2025-05-09T09:45:19.121000+00:00,77,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.8.14-next.0,2025-05-22T04:53:24.181000+00:00,90,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.9.0-next.2,2025-06-12T15:54:46.917000+00:00,112,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.9.2-next.20,2025-07-08T15:37:10.016000+00:00,138,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.10.0-next.4,2025-07-23T19:58:06.126000+00:00,153,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,0.0.0-feature-add-reinforcement-learning-support-20250903135907,2025-09-03T13:59:46.413000+00:00,195,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,0.0.0-tyler-fix-stale-closure-20251005162631,2025-10-05T16:27:13.333000+00:00,227,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,0.0.0-feat-cpk-1-5-20251104211725,2025-11-04T21:18:10.244000+00:00,257,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,0.0.0-feat-cpk-1-5-latest-vnext-20251119225643,2025-11-19T22:57:26.139000+00:00,272,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.50.0-beta.5,2025-12-05T13:08:19.898000+00:00,288,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,2.0.0-next.1,2026-01-09T15:49:05.652000+00:00,323,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.51.4-next.8,2026-02-13T19:50:37.512000+00:00,358,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.52.2-next.4,2026-03-05T21:28:35.194000+00:00,378,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,0.0.0-fix-license-verifier-client-bundle-20260402220111,2026-04-02T22:02:04.251000+00:00,406,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.56.5-canary.1777664617,2026-05-01T19:47:41.194000+00:00,435,^8.0.7,3,,False
npm,npm:@copilotkit/react-core->react-markdown,latest_reject,ok,consumer_favored,-1.0,@copilotkit/react-core,react-markdown,10.0.0,10,2025-02-20T13:01:16.563000+00:00,10.1.0,2025-03-07T10:32:53.222000+00:00,479,1.61.2,2026-06-25T08:16:26.625000+00:00,489,^8.0.7,3,,False
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,0.2.1,2025-06-04T09:58:33.923000+00:00,0,0.2.0,1,0.2.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,1.0.0-rc.1,2025-06-06T12:45:49.906000+00:00,2,0.2.0,1,0.2.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,1.0.0-rc.2,2025-06-11T20:44:34.091000+00:00,7,0.2.0,1,0.2.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,0.3.0,2025-06-12T10:04:57.905000+00:00,8,0.2.0,1,0.2.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,0.4.0,2025-06-13T16:08:38.473000+00:00,9,0.2.0,1,0.2.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,0.5.0,2025-06-27T20:10:56.944000+00:00,23,0.2.0,1,0.2.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,0.6.0,2025-07-17T17:37:15.290000+00:00,43,0.2.0,1,0.2.0,True
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,0.7.0,2025-08-06T10:02:56.808000+00:00,63,0.3.0,1,,False
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,0.8.0,2025-08-07T10:18:46.272000+00:00,64,0.3.0,1,,False
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,1.0.0,2025-09-12T16:15:29.830000+00:00,100,0.3.0,1,,False
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,1.1.0,2025-12-09T18:39:03.794000+00:00,188,0.3.0,1,,False
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,1.1.1,2026-01-21T16:00:08.457000+00:00,231,0.4.0,1,,False
npm,npm:@bufbuild/protovalidate->@bufbuild/cel,latest_reject,ok,consumer_favored,-1.0,@bufbuild/protovalidate,@bufbuild/cel,0.2.0,0.2,2025-06-04T06:43:22.853000+00:00,0.6.0,2026-06-01T14:18:08.184000+00:00,28,1.2.0,2026-04-22T11:29:27.487000+00:00,322,0.4.0,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.34.1,2024-02-29T23:00:06.170000+00:00,3,0.11.0,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.44.0-0,2024-04-15T07:57:00.057000+00:00,48,0.11.2,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.50.0-9,2024-05-16T14:58:48.992000+00:00,79,0.11.25,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.55.0-0,2024-06-15T14:39:34.325000+00:00,109,0.11.27,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.60.0-8,2024-07-15T17:22:41.184000+00:00,139,0.11.37,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.63.0-10,2024-08-11T09:56:41.047000+00:00,166,0.11.39,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.69.0-0,2024-09-02T08:44:02.622000+00:00,188,0.11.39,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.72.0-9,2024-10-18T20:36:06.740000+00:00,235,0.11.39,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.75.5,2024-11-29T14:06:26.883000+00:00,276,0.11.59,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.84.0-10,2025-01-23T13:05:36.178000+00:00,331,0.11.59,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.86.30,2025-03-06T16:31:40.073000+00:00,373,0.11.59,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.92.0-14,2025-04-26T19:24:31.552000+00:00,425,0.11.59,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.100.0-2,2025-07-09T21:06:54.661000+00:00,499,0.11.59,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.100.0,2025-09-03T07:51:14.419000+00:00,554,0.11.59,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.103.0-3,2025-10-20T14:57:23.134000+00:00,601,0.11.59,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.103.0-67,2025-12-10T21:30:20.673000+00:00,653,0.11.60,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.105.0-31,2026-01-27T10:38:39.967000+00:00,700,0.11.60,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.112.0-32,2026-04-07T16:56:01.491000+00:00,770,0.11.60,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.112.0-91,2026-05-25T22:54:10.179000+00:00,819,0.11.60,1,,False
npm,npm:@promptbook/utils->spacetrim,latest_reject,ok,consumer_favored,-1.0,@promptbook/utils,spacetrim,0.10.0,0.10,2024-02-26T17:51:43.954000+00:00,0.13.0,2025-12-10T12:51:20.907000+00:00,201,0.112.0,2026-06-29T11:02:45.632000+00:00,853,0.11.60,1,,False
npm,npm:eslintcc->eslint,latest_reject,ok,consumer_favored,-1.0,eslintcc,eslint,9.0.0-alpha.0,9,2023-12-29T23:47:43.765000+00:00,10.6.0,2026-06-26T20:09:18.001000+00:00,3,0.8.1,2024-01-03T15:17:50.907000+00:00,4,8.56.0,1,,False
npm,npm:eslintcc->eslint,latest_reject,ok,consumer_favored,-1.0,eslintcc,eslint,9.0.0-alpha.0,9,2023-12-29T23:47:43.765000+00:00,10.6.0,2026-06-26T20:09:18.001000+00:00,3,0.8.2,2024-06-07T07:14:03.049000+00:00,160,8.57.0,13,,False
npm,npm:eslintcc->eslint,latest_reject,ok,consumer_favored,-1.0,eslintcc,eslint,9.0.0-alpha.0,9,2023-12-29T23:47:43.765000+00:00,10.6.0,2026-06-26T20:09:18.001000+00:00,3,0.8.3,2024-06-07T07:30:15.271000+00:00,160,8.57.0,13,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.3.0,2020-05-17T20:07:40.267000+00:00,3,^1.9.3,1,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.4.0,2020-11-09T07:41:29.928000+00:00,179,^1.9.3,4,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.5.0,2021-03-23T21:58:03.156000+00:00,313,^1.9.3,5,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.6.0,2021-07-07T17:29:02.276000+00:00,419,^1.9.3,7,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.7.0,2022-05-27T22:56:27.347000+00:00,743,^1.9.3,9,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.8.0,2023-06-20T06:31:58.260000+00:00,1132,^1.9.3,14,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.9.1,2025-04-03T00:16:59.952000+00:00,1785,^1.9.3,21,,False
npm,npm:tsyringe->tslib,latest_reject,ok,consumer_favored,-1.0,tsyringe,tslib,2.0.0,2,2020-05-13T23:08:45.637000+00:00,2.8.1,2024-10-31T22:42:48.624000+00:00,606,4.10.0,2025-04-16T02:47:14.328000+00:00,1798,^1.9.3,21,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,7.23.0,2021-03-26T20:59:20.079000+00:00,13,^6.10.0,5,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,7.31.0,2021-07-17T21:59:32.155000+00:00,126,^6.10.0,19,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.1.0,2021-10-22T22:07:13.312000+00:00,223,^6.10.0,20,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.8.0,2022-01-28T21:13:48.881000+00:00,321,^6.10.0,26,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.16.0,2022-05-20T22:38:12.352000+00:00,433,^6.10.0,28,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.23.0,2022-08-26T22:31:35.377000+00:00,531,^6.10.0,28,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.30.0,2022-12-16T23:17:40.145000+00:00,643,^6.10.0,30,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.38.0,2023-04-07T23:08:08.798000+00:00,755,^6.10.0,31,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.46.0,2023-07-28T16:05:20.605000+00:00,867,^6.12.4,31,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.54.0,2023-11-17T21:45:20.725000+00:00,979,^6.12.4,31,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,9.0.0-beta.1,2024-02-23T22:04:16.384000+00:00,1077,^6.12.4,31,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,9.4.0,2024-05-31T20:34:30.232000+00:00,1175,^6.12.4,33,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,8.57.1,2024-09-16T15:20:44.208000+00:00,1283,^6.12.4,36,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,9.17.0,2024-12-13T21:29:34.528000+00:00,1371,^6.12.4,36,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,9.24.0,2025-04-04T19:20:41.757000+00:00,1483,^6.12.4,36,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,9.30.0,2025-06-27T20:39:59.532000+00:00,1567,^6.12.4,36,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,9.37.0,2025-10-03T20:32:18.550000+00:00,1665,^6.12.4,36,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,10.0.0-rc.0,2026-01-09T15:40:59.890000+00:00,1763,^6.12.4,36,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,10.0.3,2026-03-06T22:53:20.533000+00:00,1819,^6.14.0,37,,False
npm,npm:eslint->ajv,latest_reject,ok,consumer_favored,-1.0,eslint,ajv,8.0.0-beta.0,8,2021-03-13T11:08:25.177000+00:00,8.20.0,2026-04-24T15:22:16.529000+00:00,66,10.6.0,2026-06-26T20:09:18.001000+00:00,1931,^6.14.0,38,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-25bcd1c4e22d827dd072ba5fd8c32722b4732540,2022-11-29T00:25:20.235000+00:00,0,10.0.0,1,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-5ab0be71196b39019a87d29166737cd787024917,2023-02-23T15:05:04.319000+00:00,86,10.0.0,2,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,4.10.2,2023-05-03T13:07:00.402000+00:00,155,10.0.0,3,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,4.12.0-beta.3,2023-07-18T15:09:22.420000+00:00,231,10.0.0,3,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-next.0ae5ef00782aafc84a9709bce6ccb4219762b998,2023-09-13T00:25:52.634000+00:00,288,10.0.0,3,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.df227dfdad0b0fe14fbbedb06a92fc3dcba103e0,2023-11-15T08:52:48.295000+00:00,351,10.0.0,3,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.a9e9dcd32607b6734b6de5aff3903288e03c9bfa,2024-02-27T10:09:50.514000+00:00,455,10.0.0,4,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-next.0742c5784d2f1f99e9ed8569e56d46a67119c56a,2024-04-18T00:23:36.627000+00:00,506,10.0.0,4,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.32c4b04580cc12400710050c8198e46b3644cfd4,2024-07-10T19:47:19.724000+00:00,590,11.2.0,4,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.fed75ee8e64c57dbed0b670b25ef026b69baab10,2024-09-19T21:26:42.688000+00:00,661,11.2.0,4,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-next.77e66829c8c9c19a6fd9c80944bb2395c7d7f714,2024-11-07T00:28:59.933000+00:00,709,11.2.0,4,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.3ab5babf5ce19c5a5c8030718c6569b661631960,2025-01-17T14:11:46.383000+00:00,780,10.0.0,5,,False
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.da0467de7eccc163e893e9b332505a79a5d52ec7,2025-03-11T16:57:31.398000+00:00,833,11.2.0,5,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.32a96e212ac6550182455c62b032966a13f0a362,2025-05-20T15:51:56.459000+00:00,903,11.2.0,5,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.40d1f18551408e7d01444dc515d9e8fffefe287a,2025-07-17T12:33:11.253000+00:00,961,11.2.0,5,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-next.6df41d57bcc9a1075bfdf986fe57760632bb78b9,2025-09-17T00:33:45.858000+00:00,1023,11.2.0,7,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.a1edcc9d9fab426bad8fd1a111e6d06cb07849be,2025-11-17T10:32:35.733000+00:00,1084,11.2.0,7,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.d719023621a54ab1052440c1957fce2c20655ba5,2026-02-27T16:12:36.262000+00:00,1186,11.2.0,8,11.2.0,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.4d3719a327155a5ea3919c02fbafb41e0fd1ac8d,2026-04-28T12:46:53.663000+00:00,1246,11.3.4,9,11.3.4,True
npm,npm:@strapi/strapi->fs-extra,latest_reject,conflict,consumer_favored,-1.0,@strapi/strapi,fs-extra,11.0.0,11,2022-11-28T19:13:59.435000+00:00,11.3.6,2026-06-29T20:16:12.494000+00:00,0,0.0.0-experimental.87e345cdcb5267177e2d0fc4eb64e5c2399c1ad0,2026-06-29T20:23:13.859000+00:00,1309,11.3.4,11,11.3.4,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,29.46.1,2024-05-29T12:01:31.351000+00:00,207,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,29.49.1,2024-06-24T13:26:33.625000+00:00,233,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,29.53.0,2024-08-08T14:33:20.959000+00:00,278,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,29.55.3,2024-10-21T14:23:39.395000+00:00,352,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,29.58.9,2025-02-04T14:01:17.466000+00:00,458,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,31.0.0,2025-04-08T20:54:12.231000+00:00,521,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,33.1.2,2025-05-20T21:14:52.125000+00:00,563,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,33.5.0,2025-06-27T09:07:08.851000+00:00,600,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,35.0.3,2025-08-05T08:12:02.870000+00:00,639,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,35.1.10,2025-10-13T17:39:32.643000+00:00,709,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,35.3.2,2025-11-05T20:08:40.983000+00:00,732,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,35.5.10,2026-01-14T16:27:58.438000+00:00,802,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,35.8.2,2026-02-20T17:47:45.320000+00:00,839,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,35.13.0,2026-04-14T09:47:42.756000+00:00,892,^11.0.0,1,11.0.0,True
npm,npm:@netlify/build->read-package-up,latest_reject,ok,consumer_favored,-1.0,@netlify/build,read-package-up,11.0.0,11,2023-11-04T09:30:03.983000+00:00,12.0.0,2025-11-07T18:11:04.147000+00:00,234,36.0.1,2026-06-18T23:00:09.636000+00:00,957,^11.0.0,1,11.0.0,True
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.11.0-alpha.20250603.1,2025-06-03T12:24:45.378000+00:00,0,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.11.1,2025-06-11T23:44:31.731000+00:00,9,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.11.1-alpha.20250618.1,2025-06-18T12:21:52.213000+00:00,15,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.11.1-alpha.20250718.1,2025-07-18T12:16:35.301000+00:00,45,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.12.0-alpha.20250805.1,2025-08-05T12:22:34.779000+00:00,63,^0.200.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.13.1-alpha.20250911.1,2025-09-11T12:25:25.327000+00:00,100,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.0-alpha.20250917.1,2025-09-17T12:17:12.628000+00:00,106,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.0-alpha.20251002.1,2025-10-02T12:16:01.635000+00:00,121,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.0-alpha.20251009.1,2025-10-09T12:22:19.929000+00:00,128,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.0-alpha.20251022.1,2025-10-22T12:20:53.032000+00:00,141,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.0-alpha.20251030.1,2025-10-30T12:21:22.387000+00:00,149,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.0-alpha.20251111.1,2025-11-11T13:17:21.225000+00:00,161,^0.204.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.2,2025-11-14T14:52:38.781000+00:00,164,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.14.2-alpha.20251125.1,2025-11-25T13:23:43.283000+00:00,175,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.15.1-alpha.20260127.1,2026-01-27T13:23:17.214000+00:00,238,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.15.1-alpha.20260203.1,2026-02-03T13:33:04.347000+00:00,245,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.15.1-alpha.20260211.1,2026-02-11T13:23:32.593000+00:00,253,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.16.0-alpha.20260302.1,2026-03-02T13:24:40.207000+00:00,272,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.16.0-alpha.20260309.1,2026-03-09T12:22:14.604000+00:00,279,^0.208.0,1,,False
npm,npm:@azure/monitor-opentelemetry->@opentelemetry/instrumentation-http,latest_reject,ok,consumer_favored,-1.0,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,0.202.0,0.202,2025-06-02T15:19:07.661000+00:00,0.219.0,2026-06-11T12:37:54.512000+00:00,18,1.18.1,2026-05-29T19:48:16.129000+00:00,361,^0.218.0,1,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk->org.opensearch:opensearch,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-remote-metadata-sdk,org.opensearch:opensearch,3.0.0-alpha1,3,2025-03-19T00:57:05+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.0.0.0-alpha1,2025-03-19T00:57:05+00:00,0,3.0.0-alpha1,1,3.0.0-alpha1,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk->org.opensearch:opensearch,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-remote-metadata-sdk,org.opensearch:opensearch,3.0.0-alpha1,3,2025-03-19T00:57:05+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.0.0.0-beta1,2025-04-23T03:36:47+00:00,35,3.0.0-beta1,2,3.0.0-beta1,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk->org.opensearch:opensearch,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-remote-metadata-sdk,org.opensearch:opensearch,3.0.0-alpha1,3,2025-03-19T00:57:05+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,2.19.2.0,2025-04-30T01:02:53+00:00,42,2.19.2,2,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk->org.opensearch:opensearch,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-remote-metadata-sdk,org.opensearch:opensearch,3.0.0-alpha1,3,2025-03-19T00:57:05+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.0.0.0,2025-05-06T21:46:48+00:00,48,3.0.0,3,3.0.0,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk->org.opensearch:opensearch,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-remote-metadata-sdk,org.opensearch:opensearch,3.0.0-alpha1,3,2025-03-19T00:57:05+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.1.0.0,2025-06-24T21:12:14+00:00,97,3.1.0,4,3.1.0,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk->org.opensearch:opensearch,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-remote-metadata-sdk,org.opensearch:opensearch,3.0.0-alpha1,3,2025-03-19T00:57:05+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.7.0.0,2026-06-09T22:47:40+00:00,447,3.7.0,5,3.7.0,True
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,1.0.0,2021-08-27T02:10:25+00:00,5218,4.12,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,1.2.1,2021-12-11T07:16:42+00:00,5324,4.12,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,1.2.4,2022-01-17T22:43:27+00:00,5362,4.12,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.0.0-rc1,2022-05-02T23:22:19+00:00,5467,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.0.1,2022-06-16T01:17:00+00:00,5511,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.2.0,2022-08-12T20:35:13+00:00,5568,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.3.0,2022-09-14T02:03:28+00:00,5601,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,1.3.7,2022-12-13T23:24:06+00:00,5692,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,1.3.8,2023-02-02T21:50:47+00:00,5743,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.7.0,2023-05-02T22:50:43+00:00,5832,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.9.0,2023-07-24T19:34:32+00:00,5914,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.10.0,2023-09-25T21:57:55+00:00,5978,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,1.3.14,2023-12-12T20:17:54+00:00,6055,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.13.0,2024-04-02T23:30:35+00:00,6168,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,1.3.17,2024-06-06T20:26:26+00:00,6232,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.16.0,2024-08-07T22:53:49+00:00,6295,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.18.0,2024-11-05T23:27:25+00:00,6385,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.19.1,2025-02-27T23:04:16+00:00,6499,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,2.19.2,2025-04-30T01:02:53+00:00,6560,4.13.2,4,,False
maven,maven:org.opensearch:os->junit:junit,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:os,junit:junit,3.8.1,3,2007-05-14T21:34:18+00:00,4.13.2,2021-02-13T16:31:54+00:00,1962,3.7.0,2026-06-09T22:47:40+00:00,6966,4.13.2,4,,False
maven,maven:org.opensearch:opensearch-job-scheduler->org.opensearch:opensearch-job-scheduler-spi,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-job-scheduler,org.opensearch:opensearch-job-scheduler-spi,3.0.0.0-alpha1,3,2025-03-19T00:57:06+00:00,3.7.0.0,2026-06-09T22:47:40+00:00,20,3.0.0.0-alpha1,2025-03-19T00:57:06+00:00,0,3.0.0.0-alpha1,1,3.0.0.0-alpha1,True
maven,maven:org.opensearch:opensearch-job-scheduler->org.opensearch:opensearch-job-scheduler-spi,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-job-scheduler,org.opensearch:opensearch-job-scheduler-spi,3.0.0.0-alpha1,3,2025-03-19T00:57:06+00:00,3.7.0.0,2026-06-09T22:47:40+00:00,20,3.0.0.0-beta1,2025-04-23T03:36:48+00:00,35,3.0.0.0-beta1,2,3.0.0.0-beta1,True
maven,maven:org.opensearch:opensearch-job-scheduler->org.opensearch:opensearch-job-scheduler-spi,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-job-scheduler,org.opensearch:opensearch-job-scheduler-spi,3.0.0.0-alpha1,3,2025-03-19T00:57:06+00:00,3.7.0.0,2026-06-09T22:47:40+00:00,20,2.19.2.0,2025-04-30T01:02:54+00:00,42,2.19.2.0,2,,False
maven,maven:org.opensearch:opensearch-job-scheduler->org.opensearch:opensearch-job-scheduler-spi,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-job-scheduler,org.opensearch:opensearch-job-scheduler-spi,3.0.0.0-alpha1,3,2025-03-19T00:57:06+00:00,3.7.0.0,2026-06-09T22:47:40+00:00,20,3.0.0.0,2025-05-06T21:46:49+00:00,48,3.0.0.0,3,3.0.0.0,True
maven,maven:org.opensearch:opensearch-job-scheduler->org.opensearch:opensearch-job-scheduler-spi,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-job-scheduler,org.opensearch:opensearch-job-scheduler-spi,3.0.0.0-alpha1,3,2025-03-19T00:57:06+00:00,3.7.0.0,2026-06-09T22:47:40+00:00,20,3.1.0.0,2025-06-24T21:12:15+00:00,97,3.1.0.0,4,3.1.0.0,True
maven,maven:org.opensearch:opensearch-job-scheduler->org.opensearch:opensearch-job-scheduler-spi,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-job-scheduler,org.opensearch:opensearch-job-scheduler-spi,3.0.0.0-alpha1,3,2025-03-19T00:57:06+00:00,3.7.0.0,2026-06-09T22:47:40+00:00,20,3.7.0.0,2026-06-09T22:47:40+00:00,447,3.7.0.0,5,3.7.0.0,True
maven,maven:org.opensearch:opensearch-secure-sm->org.opensearch:opensearch-agent-policy,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-secure-sm,org.opensearch:opensearch-agent-policy,3.0.0-beta1,3,2025-04-23T03:36:48+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.0.0,2025-05-06T21:46:48+00:00,13,3.0.0,1,3.0.0-beta1,True
maven,maven:org.opensearch:opensearch-secure-sm->org.opensearch:opensearch-agent-policy,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-secure-sm,org.opensearch:opensearch-agent-policy,3.0.0-beta1,3,2025-04-23T03:36:48+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.1.0,2025-06-24T21:12:14+00:00,62,3.1.0,2,,False
maven,maven:org.opensearch:opensearch-secure-sm->org.opensearch:opensearch-agent-policy,checker_accept_calibration,ok,provider_favored,1.0,org.opensearch:opensearch-secure-sm,org.opensearch:opensearch-agent-policy,3.0.0-beta1,3,2025-04-23T03:36:48+00:00,3.7.0,2026-06-09T22:47:40+00:00,20,3.7.0,2026-06-09T22:47:40+00:00,412,3.7.0,4,3.7.0,True
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->org.slf4j:slf4j-api,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.slf4j:slf4j-api,2.0.0-alpha0,2,2019-06-12T23:18:43+00:00,2.0.17,2025-02-25T16:43:14.416000+00:00,489,1.3.0,2026-06-04T13:22:03+00:00,2548,1.7.36,30,,False
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->org.slf4j:slf4j-api,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.slf4j:slf4j-api,2.0.0-alpha0,2,2019-06-12T23:18:43+00:00,2.0.17,2025-02-25T16:43:14.416000+00:00,489,1.3.1,2026-06-10T12:42:57+00:00,2554,2.0.18,30,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.1,2026-03-16T03:22:03+00:00,3027,4.12.6,142,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.89,2026-03-17T05:59:01+00:00,3028,4.12.6,143,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.95,2026-03-18T12:39:22+00:00,3029,4.12.6,145,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.100,2026-03-20T09:21:28+00:00,3031,4.12.6,146,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.16,2026-03-25T10:40:53+00:00,3036,4.12.6,150,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.115,2026-03-28T02:22:43+00:00,3039,4.12.15,152,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.24,2026-03-31T07:53:17+00:00,3042,4.12.15,154,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.30,2026-04-02T07:00:41+00:00,3044,4.12.22,160,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,5.27.14,2026-04-06T10:54:19+00:00,3048,4.9.32,163,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.138,2026-04-07T20:00:18+00:00,3050,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.143,2026-04-09T11:29:09+00:00,3051,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.147,2026-04-17T03:16:36+00:00,3059,4.12.22,168,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.10.152,2026-04-22T04:37:30+00:00,3064,4.12.22,171,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.54,2026-04-27T18:07:29+00:00,3070,4.12.22,173,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.63,2026-04-30T06:46:12+00:00,3072,4.12.22,174,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.73,2026-05-08T10:15:16+00:00,3080,4.12.22,175,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.84,2026-05-19T04:34:47+00:00,3091,4.12.22,177,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.94,2026-05-25T13:17:48+00:00,3097,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.106,2026-06-02T04:41:51+00:00,3105,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.core.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.4.19,4,2017-11-30T14:50:19+00:00,4.12.39,2026-05-21T20:59:12+00:00,39,7.11.116,2026-06-10T11:22:09+00:00,3113,4.12.22,179,4.12.22,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779912098,2026-05-27T20:01:54+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779913398,2026-05-27T20:23:34+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779914796,2026-05-27T20:46:53+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779915760,2026-05-27T21:02:56+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779917239,2026-05-27T21:27:35+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779957053,2026-05-28T08:31:08+00:00,4470,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780044621,2026-05-29T08:50:38+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780074684,2026-05-29T17:11:40+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780077354,2026-05-29T17:56:08+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780085398,2026-05-29T20:10:15+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780097109,2026-05-29T23:25:25+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780302613,2026-06-01T08:30:29+00:00,4474,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780386370,2026-06-02T07:46:26+00:00,4475,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780477143,2026-06-03T08:59:20+00:00,4476,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780564287,2026-06-04T09:11:44+00:00,4477,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780647869,2026-06-05T08:24:45+00:00,4478,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780907662,2026-06-08T08:34:39+00:00,4481,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780908788,2026-06-08T08:53:24+00:00,4481,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780992916,2026-06-09T08:15:33+00:00,4482,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1781084045,2026-06-10T09:34:22+00:00,4483,2.13.0,139,2.13.0,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.5.32,2024-04-22T06:55:17+00:00,2756,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.5.44,2024-04-25T13:29:48+00:00,2759,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.5.55,2024-04-30T13:41:45+00:00,2764,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.5.71,2024-05-05T15:07:19+00:00,2770,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.5.84,2024-05-08T20:26:14+00:00,2773,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.5.94,2024-05-14T18:20:12+00:00,2779,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.7.15,2024-06-06T06:54:10+00:00,2801,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.7.139,2024-08-25T16:09:38+00:00,2882,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.7.151,2024-08-31T08:46:09+00:00,2887,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.7.161,2024-09-06T03:52:48+00:00,2893,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.8.6,2024-09-25T05:51:28+00:00,2912,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.13.2,2024-11-13T02:40:12+00:00,2961,5.1.5,15,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.13.57,2025-01-10T03:43:13+00:00,3019,5.1.5,15,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.14.8,2025-01-20T14:39:42+00:00,3030,5.1.5,15,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.25.22,2026-02-20T06:10:34+00:00,3425,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,3.0.4,2026-03-23T17:59:37+00:00,3457,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,3.0.9,2026-04-03T15:58:47+00:00,3468,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,4.1.12,2026-04-18T16:05:05+00:00,3483,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,4.1.25,2026-05-05T04:23:30+00:00,3499,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,4.3.4,2026-06-10T06:18:12+00:00,3535,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.5.32,2024-04-22T06:55:17+00:00,4246,2.13.4.2,188,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.5.44,2024-04-25T13:29:48+00:00,4249,2.13.4.2,188,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.5.55,2024-04-30T13:41:45+00:00,4254,2.13.4.2,188,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.5.71,2024-05-05T15:07:19+00:00,4259,2.13.4.2,190,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.5.84,2024-05-08T20:26:14+00:00,4262,2.13.4.2,190,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.5.94,2024-05-14T18:20:12+00:00,4268,2.13.4.2,190,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.7.15,2024-06-06T06:54:10+00:00,4291,2.13.4.2,190,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.7.139,2024-08-25T16:09:38+00:00,4371,2.13.4.2,191,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.7.151,2024-08-31T08:46:09+00:00,4377,2.13.4.2,192,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.7.161,2024-09-06T03:52:48+00:00,4383,2.13.4.2,192,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.8.6,2024-09-25T05:51:28+00:00,4402,2.13.4.2,192,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.13.2,2024-11-13T02:40:12+00:00,4450,2.13.4.2,195,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.13.57,2025-01-10T03:43:13+00:00,4509,2.13.4.2,196,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.14.8,2025-01-20T14:39:42+00:00,4519,2.13.4.2,196,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.25.22,2026-02-20T06:10:34+00:00,4915,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,3.0.4,2026-03-23T17:59:37+00:00,4946,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,3.0.9,2026-04-03T15:58:47+00:00,4957,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,4.1.12,2026-04-18T16:05:05+00:00,4972,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,4.1.25,2026-05-05T04:23:30+00:00,4989,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,4.3.4,2026-06-10T06:18:12+00:00,5025,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.29.11,2024-09-26T07:07:24+00:00,5242,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.36.11,2025-01-07T12:26:03+00:00,5346,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.37.3,2025-01-17T06:02:39+00:00,5355,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.41.30,2025-02-17T08:30:24+00:00,5387,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.52.2,2025-04-08T07:08:56+00:00,5436,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.83.0,2025-12-08T18:01:23+00:00,5681,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.85.5,2026-01-06T09:08:00+00:00,5710,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.88.0,2026-01-29T08:55:59+00:00,5733,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.95.5,2026-02-24T06:49:58+00:00,5758,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.96.1,2026-03-05T08:26:18+00:00,5768,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.99.0,2026-03-11T18:20:28+00:00,5774,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,2.105.3,2026-03-14T14:47:07+00:00,5777,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,3.0.3,2026-03-18T18:51:23+00:00,5781,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,3.1.9,2026-03-23T17:51:20+00:00,5786,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,3.3.7,2026-03-26T18:06:05+00:00,5789,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,4.2.4,2026-03-31T02:22:31+00:00,5793,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,3.3.21,2026-04-06T11:14:11+00:00,5800,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,4.3.1,2026-04-15T07:03:16+00:00,5808,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,4.9.1,2026-05-26T17:37:02+00:00,5850,1.19.1,95,1.19.1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->com.sun.jersey.contribs:jersey-multipart,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.1.0-ea,1,2010-05-20T07:21:13+00:00,1.19.4,2017-05-24T15:55:24+00:00,3323,4.11.0,2026-06-10T11:10:28+00:00,5865,1.19.1,95,1.19.1,True
maven,maven:org.opensearch:opensearch-search-relevance->com.google.guava:guava,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-search-relevance,com.google.guava:guava,33.0.0-android,33,2023-12-18T20:37:22.560000+00:00,33.4.8-jre,2025-04-14T17:25:22.422000+00:00,441,3.1.0.0,2025-06-24T21:12:14+00:00,554,32.1.3-jre,30,,False
maven,maven:org.opensearch:opensearch-search-relevance->com.google.guava:guava,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-search-relevance,com.google.guava:guava,33.0.0-android,33,2023-12-18T20:37:22.560000+00:00,33.4.8-jre,2025-04-14T17:25:22.422000+00:00,441,3.7.0.0,2026-06-09T22:47:40+00:00,904,33.6.0-jre,30,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.29.11,2024-09-26T07:07:24+00:00,560,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.36.11,2025-01-07T12:26:03+00:00,663,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.37.3,2025-01-17T06:02:39+00:00,672,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.41.30,2025-02-17T08:30:24+00:00,704,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.52.2,2025-04-08T07:08:56+00:00,754,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.83.0,2025-12-08T18:01:23+00:00,998,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.85.5,2026-01-06T09:08:00+00:00,1027,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.88.0,2026-01-29T08:55:59+00:00,1050,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.95.5,2026-02-24T06:49:58+00:00,1076,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.96.1,2026-03-05T08:26:18+00:00,1085,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.99.0,2026-03-11T18:20:28+00:00,1091,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,2.105.3,2026-03-14T14:47:07+00:00,1094,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,3.0.3,2026-03-18T18:51:23+00:00,1098,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,3.1.9,2026-03-23T17:51:20+00:00,1103,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,3.3.7,2026-03-26T18:06:05+00:00,1106,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,4.2.4,2026-03-31T02:22:31+00:00,1110,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,3.3.21,2026-04-06T11:14:11+00:00,1117,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,4.3.1,2026-04-15T07:03:16+00:00,1126,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,4.9.1,2026-05-26T17:37:02+00:00,1167,1.8.41,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,2.0.0,2,2023-03-16T06:10:41+00:00,1.16.29,2026-06-09T09:06:51+00:00,20,4.11.0,2026-06-10T11:10:28+00:00,1182,1.8.41,4,,False
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->org.slf4j:slf4j-log4j12,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.slf4j:slf4j-log4j12,2.0.0-alpha0,2,2019-06-12T23:19:36+00:00,2.0.17,2025-02-25T16:44:33.370000+00:00,489,1.3.0,2026-06-04T13:22:03+00:00,2548,1.7.36,30,,False
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->org.slf4j:slf4j-log4j12,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.slf4j:slf4j-log4j12,2.0.0-alpha0,2,2019-06-12T23:19:36+00:00,2.0.17,2025-02-25T16:44:33.370000+00:00,489,1.3.1,2026-06-10T12:42:57+00:00,2554,2.0.18,30,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.29.11,2024-09-26T07:07:24+00:00,647,3.4.10,6,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.36.11,2025-01-07T12:26:03+00:00,750,3.4.10,8,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.37.3,2025-01-17T06:02:39+00:00,760,3.4.10,8,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.41.30,2025-02-17T08:30:24+00:00,791,3.4.10,8,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.52.2,2025-04-08T07:08:56+00:00,841,3.4.10,10,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.83.0,2025-12-08T18:01:23+00:00,1086,3.4.10,16,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.85.5,2026-01-06T09:08:00+00:00,1114,3.4.10,16,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.88.0,2026-01-29T08:55:59+00:00,1137,3.4.10,16,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.95.5,2026-02-24T06:49:58+00:00,1163,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.96.1,2026-03-05T08:26:18+00:00,1172,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.99.0,2026-03-11T18:20:28+00:00,1179,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,2.105.3,2026-03-14T14:47:07+00:00,1181,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,3.0.3,2026-03-18T18:51:23+00:00,1186,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,3.1.9,2026-03-23T17:51:20+00:00,1191,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,3.3.7,2026-03-26T18:06:05+00:00,1194,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,4.2.4,2026-03-31T02:22:31+00:00,1198,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,3.3.21,2026-04-06T11:14:11+00:00,1204,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,4.3.1,2026-04-15T07:03:16+00:00,1213,3.4.10,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,4.9.1,2026-05-26T17:37:02+00:00,1255,3.4.10,21,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.cxf:cxf-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,4.0.0,4,2022-12-18T14:49:10+00:00,3.6.11,2026-05-14T19:32:43+00:00,46,4.11.0,2026-06-10T11:10:28+00:00,1269,3.4.10,21,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.1,2026-03-16T03:22:03+00:00,4960,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.89,2026-03-17T05:59:01+00:00,4961,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.95,2026-03-18T12:39:22+00:00,4963,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.100,2026-03-20T09:21:28+00:00,4965,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.16,2026-03-25T10:40:53+00:00,4970,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.115,2026-03-28T02:22:43+00:00,4972,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.24,2026-03-31T07:53:17+00:00,4975,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.30,2026-04-02T07:00:41+00:00,4977,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,5.27.14,2026-04-06T10:54:19+00:00,4982,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.138,2026-04-07T20:00:18+00:00,4983,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.143,2026-04-09T11:29:09+00:00,4985,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.147,2026-04-17T03:16:36+00:00,4992,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.10.152,2026-04-22T04:37:30+00:00,4997,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.54,2026-04-27T18:07:29+00:00,5003,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.63,2026-04-30T06:46:12+00:00,5005,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.73,2026-05-08T10:15:16+00:00,5014,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.84,2026-05-19T04:34:47+00:00,5024,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.94,2026-05-25T13:17:48+00:00,5031,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.106,2026-06-02T04:41:51+00:00,5038,1.2.8,5,1.2.8,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,7.11.116,2026-06-10T11:22:09+00:00,5047,1.2.8,5,1.2.8,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-aos-client->tools.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-aos-client,tools.jackson.core:jackson-core,3.0.0-rc1,3,2025-03-07T23:26:51+00:00,3.0.0-rc4,2025-05-10T23:13:09+00:00,415,3.7.0.0,2026-06-09T22:47:40+00:00,458,3.1.3,4,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.1,2026-03-16T03:22:03+00:00,1934,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.89,2026-03-17T05:59:01+00:00,1935,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.95,2026-03-18T12:39:22+00:00,1937,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.100,2026-03-20T09:21:28+00:00,1938,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.16,2026-03-25T10:40:53+00:00,1944,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.115,2026-03-28T02:22:43+00:00,1946,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.24,2026-03-31T07:53:17+00:00,1949,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.30,2026-04-02T07:00:41+00:00,1951,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,5.27.14,2026-04-06T10:54:19+00:00,1956,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.138,2026-04-07T20:00:18+00:00,1957,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.143,2026-04-09T11:29:09+00:00,1959,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.147,2026-04-17T03:16:36+00:00,1966,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.10.152,2026-04-22T04:37:30+00:00,1971,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.54,2026-04-27T18:07:29+00:00,1977,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.63,2026-04-30T06:46:12+00:00,1979,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.73,2026-05-08T10:15:16+00:00,1988,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.84,2026-05-19T04:34:47+00:00,1998,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.94,2026-05-25T13:17:48+00:00,2005,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.106,2026-06-02T04:41:51+00:00,2012,15.3,8,15.3,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.openjdk.nashorn:nashorn-core,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.0,15,2020-11-27T10:11:13+00:00,15.6,2024-12-26T05:35:24.845000+00:00,550,7.11.116,2026-06-10T11:22:09+00:00,2021,15.3,8,15.3,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v1-rev20220801-2.0.0,2022-08-02T08:24:15+00:00,18,2.0.0,1,2.0.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v1-rev20221107-2.0.0,2022-11-09T09:33:39+00:00,117,2.0.1,2,2.0.1,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20230105-2.0.0,2023-01-06T09:28:15+00:00,175,2.1.1,5,2.1.1,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v1-rev20230316-2.0.0,2023-03-17T21:47:23+00:00,246,2.2.0,8,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v1-rev20230504-2.0.0,2023-05-09T08:26:03+00:00,298,2.2.0,8,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v1-rev20230608-2.0.0,2023-06-09T08:25:56+00:00,329,2.2.0,8,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20230831-2.0.0,2023-09-02T09:28:04+00:00,414,2.2.0,8,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v3-rev20231012-2.0.0,2023-10-13T08:29:41+00:00,455,2.2.0,8,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20231113-2.0.0,2023-11-14T09:35:15+00:00,487,2.2.0,8,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20240111-2.0.0,2024-01-12T09:26:47+00:00,546,2.2.0,8,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v1-rev20240201-2.0.0,2024-02-02T09:25:58+00:00,567,2.2.0,9,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v3-rev20240307-2.0.0,2024-03-08T09:48:18+00:00,602,2.2.0,9,2.2.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v3-rev20240529-2.0.0,2024-05-30T08:30:35+00:00,685,2.5.0,14,2.5.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20240905-2.0.0,2024-09-11T08:01:35+00:00,789,2.7.0,15,2.7.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20241031-2.0.0,2024-11-05T09:11:57+00:00,844,2.7.0,15,2.7.0,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20250124-2.0.0,2025-01-28T09:03:17+00:00,928,2.7.2,17,2.7.2,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20250410-2.0.0,2025-04-23T10:21:43+00:00,1013,2.7.2,17,2.7.2,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20250501-2.0.0,2025-05-03T08:12:58+00:00,1023,2.7.2,17,2.7.2,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v2-rev20260505-2.0.0,2026-05-07T07:57:57+00:00,1392,2.7.2,18,2.7.2,True
maven,maven:com.google.apis:google-api-services-displayvideo->com.google.api-client:google-api-client,latest_reject,ok,consumer_favored,-1.0,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.0.0,2,2022-07-14T14:15:07+00:00,2.8.0,2025-05-20T17:57:55+00:00,405,v4-rev20260606-2.0.0,2026-06-10T07:58:42+00:00,1426,2.7.2,18,2.7.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.0.114,2024-01-09T04:55:54+00:00,4325,2.10.5,147,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.1.13,2024-02-06T12:25:46+00:00,4353,2.10.5,147,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.1.44,2024-03-15T10:50:40+00:00,4391,2.10.5,151,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.1.58,2024-04-22T05:09:31+00:00,4429,2.10.5,151,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.1.66,2024-04-29T09:21:06+00:00,4436,2.10.5,151,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.1.75,2024-05-08T10:43:41+00:00,4445,2.10.5,152,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.3.7,2024-06-14T14:32:04+00:00,4482,2.10.5,152,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.4.36,2024-09-12T12:22:04+00:00,4572,2.10.5,154,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.8.12,2025-01-07T02:29:42+00:00,4688,2.10.5,158,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.10.2,2025-01-17T13:23:57+00:00,4699,2.10.5,158,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,2.22.8,2025-04-08T10:53:01+00:00,4780,2.10.5,160,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,3.3.32,2025-12-22T06:47:31+00:00,5038,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,3.4.5,2026-03-08T11:40:22+00:00,5114,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,3.7.2,2026-03-17T06:30:48+00:00,5123,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,4.0.3,2026-03-26T08:26:10+00:00,5132,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,4.0.7,2026-04-02T10:06:10+00:00,5139,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,4.0.15,2026-04-19T14:51:05+00:00,5156,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,5.0.21,2026-05-05T06:17:43+00:00,5172,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,5.0.30,2026-05-22T06:34:10+00:00,5189,2.10.5,162,2.10.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.0.0-RC2,2,2012-03-07T04:49:01+00:00,2.18.4,2025-05-07T01:38:02.605000+00:00,418,5.2.0,2026-06-10T11:15:53+00:00,5208,2.10.5,162,2.10.5,True
maven,maven:org.opensearch:fips-demo-installer-cli->org.bouncycastle:bc-fips,latest_reject,ok,consumer_favored,-1.0,org.opensearch:fips-demo-installer-cli,org.bouncycastle:bc-fips,2.0.0,2,2024-07-30T02:57:06.868000+00:00,2.1.0,2025-01-26T04:08:34.950000+00:00,519,3.7.0,2026-06-09T22:47:40+00:00,679,2.1.2,2,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1779912098,2026-05-27T20:01:55+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1779913398,2026-05-27T20:23:34+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1779914796,2026-05-27T20:46:53+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1779915760,2026-05-27T21:02:56+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1779917239,2026-05-27T21:27:35+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1779957053,2026-05-28T08:31:08+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1780044621,2026-05-29T08:50:38+00:00,927,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1780074684,2026-05-29T17:11:40+00:00,927,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1780077354,2026-05-29T17:56:08+00:00,927,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1780085398,2026-05-29T20:10:15+00:00,928,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1780097109,2026-05-29T23:25:25+00:00,928,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1780302613,2026-06-01T08:30:29+00:00,930,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.18-beta-1780386370,2026-06-02T07:46:26+00:00,931,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.19-beta-1780477143,2026-06-03T08:59:20+00:00,932,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.19-beta-1780564287,2026-06-04T09:11:44+00:00,933,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.19-beta-1780647869,2026-06-05T08:24:45+00:00,934,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.19-beta-1780907662,2026-06-08T08:34:39+00:00,937,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.19-beta-1780908788,2026-06-08T08:53:24+00:00,937,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.19-beta-1780992916,2026-06-09T08:15:33+00:00,938,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->org.jetbrains.kotlin:kotlin-stdlib-jdk8,latest_reject,ok,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.0.0-Beta1,2,2023-11-13T18:14:55.279000+00:00,2.2.0,2025-06-23T06:16:18.335000+00:00,371,0.1.19-beta-1781084045,2026-06-10T09:34:22+00:00,939,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1779912098,2026-05-27T20:01:55+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1779913398,2026-05-27T20:23:34+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1779914796,2026-05-27T20:46:53+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1779915760,2026-05-27T21:02:56+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1779917239,2026-05-27T21:27:35+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1779957053,2026-05-28T08:31:08+00:00,926,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1780044621,2026-05-29T08:50:38+00:00,927,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1780074684,2026-05-29T17:11:40+00:00,927,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1780077354,2026-05-29T17:56:08+00:00,927,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1780085398,2026-05-29T20:10:15+00:00,928,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1780097109,2026-05-29T23:25:25+00:00,928,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1780302613,2026-06-01T08:30:29+00:00,930,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.18-beta-1780386370,2026-06-02T07:46:26+00:00,931,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.19-beta-1780477143,2026-06-03T08:59:20+00:00,932,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.19-beta-1780564287,2026-06-04T09:11:44+00:00,933,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.19-beta-1780647869,2026-06-05T08:24:45+00:00,934,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.19-beta-1780907662,2026-06-08T08:34:39+00:00,937,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.19-beta-1780908788,2026-06-08T08:53:24+00:00,937,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.19-beta-1780992916,2026-06-09T08:15:33+00:00,938,2.1.0,42,2.1.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-server->org.jetbrains.kotlin:kotlin-stdlib,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.0.0-Beta1,2,2023-11-13T18:15:04.233000+00:00,2.2.0,2025-06-23T06:17:20.898000+00:00,371,0.1.19-beta-1781084045,2026-06-10T09:34:22+00:00,939,2.1.0,42,2.1.0,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,2.19.0.0,2025-02-11T23:42:58+00:00,604,2.21.0,3,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,2.19.1.0,2025-02-27T23:04:17+00:00,620,2.21.0,3,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,3.0.0.0-alpha1,2025-03-19T00:57:06+00:00,640,2.21.0,3,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,3.0.0.0-beta1,2025-04-23T03:36:47+00:00,675,2.21.0,3,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,2.19.2.0,2025-04-30T01:02:54+00:00,682,2.21.0,3,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,3.0.0.0,2025-05-06T21:46:48+00:00,688,2.21.0,3,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,3.1.0.0,2025-06-24T21:12:14+00:00,737,2.21.0,3,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->org.apache.logging.log4j:log4j-api,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,3.0.0-alpha1,3,2023-06-18T00:23:58+00:00,2.26.0,2026-05-02T20:01:49+00:00,58,3.7.0.0,2026-06-09T22:47:40+00:00,1087,2.25.4,3,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.1,2026-03-16T03:22:03+00:00,1138,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.89,2026-03-17T05:59:01+00:00,1139,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.95,2026-03-18T12:39:22+00:00,1141,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.100,2026-03-20T09:21:28+00:00,1142,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.16,2026-03-25T10:40:53+00:00,1147,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.115,2026-03-28T02:22:43+00:00,1150,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.24,2026-03-31T07:53:17+00:00,1153,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.30,2026-04-02T07:00:41+00:00,1155,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.138,2026-04-07T20:00:18+00:00,1161,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.143,2026-04-09T11:29:09+00:00,1162,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.147,2026-04-17T03:16:36+00:00,1170,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.10.152,2026-04-22T04:37:30+00:00,1175,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.54,2026-04-27T18:07:29+00:00,1181,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.63,2026-04-30T06:46:12+00:00,1183,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.73,2026-05-08T10:15:16+00:00,1191,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.84,2026-05-19T04:34:47+00:00,1202,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.94,2026-05-25T13:17:48+00:00,1209,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.106,2026-06-02T04:41:51+00:00,1216,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.orbit.com.google.api-client:google-api-client,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,1.33.1.wso2v2,1,2023-02-01T12:21:23+00:00,1.33.4.wso2v1,2026-02-02T10:48:28+00:00,147,7.11.116,2026-06-10T11:22:09+00:00,1224,2.2.0.wso2v1,2,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.1,2026-03-16T03:22:03+00:00,3086,4.8.37,84,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.89,2026-03-17T05:59:01+00:00,3087,4.8.37,84,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.95,2026-03-18T12:39:22+00:00,3089,4.8.37,84,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.100,2026-03-20T09:21:28+00:00,3091,4.8.37,84,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.16,2026-03-25T10:40:53+00:00,3096,4.8.37,85,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.115,2026-03-28T02:22:43+00:00,3098,4.8.37,85,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.24,2026-03-31T07:53:17+00:00,3102,4.8.37,85,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.30,2026-04-02T07:00:41+00:00,3103,4.8.37,85,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,5.27.14,2026-04-06T10:54:19+00:00,3108,4.8.50,87,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.138,2026-04-07T20:00:18+00:00,3109,4.8.37,89,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.143,2026-04-09T11:29:09+00:00,3111,4.8.37,90,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.147,2026-04-17T03:16:36+00:00,3118,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.10.152,2026-04-22T04:37:30+00:00,3123,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.54,2026-04-27T18:07:29+00:00,3129,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.63,2026-04-30T06:46:12+00:00,3131,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.73,2026-05-08T10:15:16+00:00,3140,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.84,2026-05-19T04:34:47+00:00,3150,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.94,2026-05-25T13:17:48+00:00,3157,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.106,2026-06-02T04:41:51+00:00,3164,4.8.37,92,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon.registry:org.wso2.carbon.registry.common,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.6.11,4,2017-10-02T07:35:18+00:00,4.9.11,2026-06-05T05:08:03+00:00,24,7.11.116,2026-06-10T11:22:09+00:00,3173,4.8.37,93,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.1,2026-03-16T03:22:03+00:00,930,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.89,2026-03-17T05:59:01+00:00,931,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.95,2026-03-18T12:39:22+00:00,932,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.100,2026-03-20T09:21:28+00:00,934,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.16,2026-03-25T10:40:53+00:00,939,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.115,2026-03-28T02:22:43+00:00,942,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.24,2026-03-31T07:53:17+00:00,945,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.30,2026-04-02T07:00:41+00:00,947,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,5.27.14,2026-04-06T10:54:19+00:00,951,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.138,2026-04-07T20:00:18+00:00,953,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.143,2026-04-09T11:29:09+00:00,954,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.147,2026-04-17T03:16:36+00:00,962,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.10.152,2026-04-22T04:37:30+00:00,967,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.54,2026-04-27T18:07:29+00:00,973,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.63,2026-04-30T06:46:12+00:00,975,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.73,2026-05-08T10:15:16+00:00,983,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.84,2026-05-19T04:34:47+00:00,994,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.94,2026-05-25T13:17:48+00:00,1001,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.106,2026-06-02T04:41:51+00:00,1008,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.apache.santuario:xmlsec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,4.0.0-M1,4,2023-08-28T12:52:50+00:00,3.0.6,2025-04-07T13:25:36+00:00,448,7.11.116,2026-06-10T11:22:09+00:00,1016,2.3.4,6,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.1,2026-03-16T03:22:03+00:00,3027,4.12.6,142,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.89,2026-03-17T05:59:01+00:00,3028,4.12.6,143,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.95,2026-03-18T12:39:22+00:00,3029,4.12.6,145,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.100,2026-03-20T09:21:28+00:00,3031,4.12.6,146,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.16,2026-03-25T10:40:53+00:00,3036,4.12.6,150,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.115,2026-03-28T02:22:43+00:00,3039,4.12.15,152,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.24,2026-03-31T07:53:17+00:00,3042,4.12.15,154,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.30,2026-04-02T07:00:41+00:00,3044,4.12.22,160,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,5.27.14,2026-04-06T10:54:19+00:00,3048,4.9.32,163,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.138,2026-04-07T20:00:18+00:00,3050,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.143,2026-04-09T11:29:09+00:00,3051,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.147,2026-04-17T03:16:36+00:00,3059,4.12.22,168,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.10.152,2026-04-22T04:37:30+00:00,3064,4.12.22,171,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.54,2026-04-27T18:07:29+00:00,3070,4.12.22,173,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.63,2026-04-30T06:46:12+00:00,3072,4.12.22,174,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.73,2026-05-08T10:15:16+00:00,3080,4.12.22,175,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.84,2026-05-19T04:34:47+00:00,3091,4.12.22,177,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.94,2026-05-25T13:17:48+00:00,3097,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.106,2026-06-02T04:41:51+00:00,3105,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.server.admin,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.4.19,4,2017-11-30T14:50:52+00:00,4.12.39,2026-05-21T20:59:55+00:00,39,7.11.116,2026-06-10T11:22:09+00:00,3113,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.21,2023-01-13T14:41:12+00:00,25,3.5.0,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.29,2023-02-13T05:20:59+00:00,56,3.5.0,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.39,2023-03-20T03:22:37+00:00,91,3.5.0,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.81,2023-09-18T06:40:26+00:00,273,3.5.0,4,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.169,2024-02-07T05:54:51+00:00,415,3.5.0,4,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.186,2024-04-24T03:25:07+00:00,492,3.5.0,5,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.197,2024-06-07T02:45:53+00:00,536,3.5.0,5,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.2.226,2024-09-04T18:54:23+00:00,626,3.5.9,6,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.3.19,2025-01-07T11:50:50+00:00,750,3.5.9,8,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.3.81,2025-02-17T22:45:13+00:00,792,3.5.9,8,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.3.226,2025-12-08T13:35:30+00:00,1085,3.5.9,16,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.3.234,2026-02-10T17:11:02+00:00,1150,3.5.9,18,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.5.5,2026-02-17T17:00:16+00:00,1157,3.5.9,19,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.5.13,2026-02-27T05:43:55+00:00,1166,3.5.9,19,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.5.21,2026-03-10T14:49:35+00:00,1177,3.5.9,19,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.6.2,2026-03-17T05:04:39+00:00,1184,3.5.9,19,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.5.32,2026-04-28T07:55:17+00:00,1226,3.5.9,19,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.6.12,2026-05-12T16:34:13+00:00,1241,3.5.9,19,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.6.20,2026-05-26T19:10:16+00:00,1255,3.5.9,21,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,4.0.0,4,2022-12-18T14:53:08+00:00,3.6.11,2026-05-14T19:43:53+00:00,46,1.6.28,2026-06-10T09:21:44+00:00,1269,3.5.9,21,,False
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->com.github.ben-manes.caffeine:caffeine,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,com.github.ben-manes.caffeine:caffeine,3.0.0,3,2021-02-21T21:41:49+00:00,3.2.0,2025-01-17T21:34:11.435000+00:00,528,1.3.0,2026-06-04T13:22:03+00:00,1928,3.1.8,17,3.1.8,True
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->com.github.ben-manes.caffeine:caffeine,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,com.github.ben-manes.caffeine:caffeine,3.0.0,3,2021-02-21T21:41:49+00:00,3.2.0,2025-01-17T21:34:11.435000+00:00,528,1.3.1,2026-06-10T12:42:57+00:00,1934,3.2.4,17,,False
maven,maven:org.opensearch:opensearch->org.yaml:snakeyaml,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch,org.yaml:snakeyaml,2.0,2,2023-02-26T11:07:37+00:00,2.4,2025-02-15T10:54:50.568000+00:00,499,3.7.0,2026-06-09T22:47:40+00:00,1199,2.6,5,,False
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->org.apache.hadoop:hadoop-mapreduce-client-core,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.hadoop:hadoop-mapreduce-client-core,3.0.0-alpha1,3,2016-08-30T15:17:37+00:00,3.5.0,2026-03-24T17:04:59+00:00,97,1.3.0,2026-06-04T13:22:03+00:00,3564,3.4.2,31,3.4.2,True
maven,maven:com.google.cloud.gcs.analytics:gcs-analytics-core-parent->org.apache.hadoop:hadoop-mapreduce-client-core,latest_reject,conflict,consumer_favored,-1.0,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.hadoop:hadoop-mapreduce-client-core,3.0.0-alpha1,3,2016-08-30T15:17:37+00:00,3.5.0,2026-03-24T17:04:59+00:00,97,1.3.1,2026-06-10T12:42:57+00:00,3570,3.4.3,31,3.4.3,True
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.3.18,2025-01-06T09:14:08+00:00,0,1.0.15,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.3.23,2025-01-20T10:05:15+00:00,14,1.0.15,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.3.81,2025-02-17T22:45:13+00:00,42,1.0.15,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.3.223,2025-12-03T10:57:03+00:00,331,1.0.15,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.3.227,2025-12-18T06:34:39+00:00,346,1.0.15,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.3.232,2026-01-30T09:44:35+00:00,389,1.0.15,1,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.0,2026-02-16T16:27:20+00:00,406,1.0.15,2,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.5,2026-02-17T17:00:16+00:00,407,1.0.15,2,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.10,2026-02-25T06:16:18+00:00,415,1.0.15,2,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.14,2026-02-28T04:55:31+00:00,417,1.0.15,2,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.19,2026-03-09T10:02:11+00:00,427,1.0.15,3,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.24,2026-03-12T04:36:51+00:00,429,1.0.15,3,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.6.1,2026-03-17T04:30:25+00:00,434,1.0.15,3,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.29,2026-04-03T10:21:36+00:00,452,1.0.15,3,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.5.32,2026-04-28T07:55:17+00:00,477,1.0.15,4,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.6.10,2026-05-11T07:19:20+00:00,490,1.0.15,4,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.6.14,2026-05-19T12:47:40+00:00,498,1.0.15,4,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.6.19,2026-05-25T19:26:22+00:00,504,1.0.15,4,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.6.23,2026-05-29T06:51:07+00:00,508,1.0.15,4,,False
maven,maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1,2025-01-06T06:01:33+00:00,1.1.2,2026-04-17T06:33:24+00:00,73,1.6.28,2026-06-10T09:21:44+00:00,520,1.0.15,4,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.50.8,2025-03-31T06:29:45+00:00,23,2.13.2,2,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.52.3,2025-04-08T09:55:51+00:00,31,2.13.2,2,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.82.1,2025-12-08T09:34:53+00:00,275,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.85.1,2025-12-19T12:22:53+00:00,286,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.86.2,2026-01-22T08:37:16+00:00,320,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.91.3,2026-02-17T07:51:46+00:00,346,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.95.7,2026-02-26T05:23:46+00:00,355,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.97.0,2026-03-05T16:03:14+00:00,362,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.97.9,2026-03-11T03:10:14+00:00,368,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.105.0,2026-03-13T15:15:16+00:00,370,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,2.106.1,2026-03-18T02:45:15+00:00,375,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,3.1.4,2026-03-21T08:28:06+00:00,378,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,3.1.11,2026-03-24T07:21:44+00:00,381,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,3.3.7,2026-03-26T18:06:05+00:00,383,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,3.3.13,2026-03-30T16:40:31+00:00,387,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,4.2.9,2026-04-04T05:24:55+00:00,392,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,4.2.13,2026-04-08T06:07:18+00:00,396,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,3.3.29,2026-04-18T15:15:33+00:00,406,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,4.9.2,2026-05-27T18:57:15+00:00,445,2.13.2,5,,False
maven,maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,3.0-rc1,3,2025-03-07T23:13:26.032000+00:00,3.0-rc5,2025-05-22T16:28:45.590000+00:00,403,4.11.0,2026-06-10T11:10:28+00:00,459,2.13.2,5,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779912098,2026-05-27T20:01:55+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779913398,2026-05-27T20:23:34+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779914796,2026-05-27T20:46:53+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779915760,2026-05-27T21:02:56+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779917239,2026-05-27T21:27:35+00:00,4469,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1779957053,2026-05-28T08:31:08+00:00,4470,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780044621,2026-05-29T08:50:38+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780074684,2026-05-29T17:11:40+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780077354,2026-05-29T17:56:08+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780085398,2026-05-29T20:10:15+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780097109,2026-05-29T23:25:25+00:00,4471,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780302613,2026-06-01T08:30:29+00:00,4474,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.18-beta-1780386370,2026-06-02T07:46:26+00:00,4475,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780477143,2026-06-03T08:59:20+00:00,4476,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780564287,2026-06-04T09:11:44+00:00,4477,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780647869,2026-06-05T08:24:45+00:00,4478,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780907662,2026-06-08T08:34:39+00:00,4481,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780908788,2026-06-08T08:53:24+00:00,4481,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1780992916,2026-06-09T08:15:33+00:00,4482,2.13.0,139,2.13.0,True
maven,maven:com.sonatype.central.testing.amazon:codegen-core->com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.3.2,2,2014-03-02T05:33:40+00:00,2.18.4,2025-05-07T00:49:11.032000+00:00,418,0.1.19-beta-1781084045,2026-06-10T09:34:22+00:00,4483,2.13.0,139,2.13.0,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.1,2026-03-16T03:22:03+00:00,4776,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.89,2026-03-17T05:59:01+00:00,4777,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.95,2026-03-18T12:39:22+00:00,4778,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.100,2026-03-20T09:21:28+00:00,4780,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.16,2026-03-25T10:40:53+00:00,4785,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.115,2026-03-28T02:22:43+00:00,4788,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.24,2026-03-31T07:53:17+00:00,4791,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.30,2026-04-02T07:00:41+00:00,4793,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,5.27.14,2026-04-06T10:54:19+00:00,4797,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.138,2026-04-07T20:00:18+00:00,4798,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.143,2026-04-09T11:29:09+00:00,4800,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.147,2026-04-17T03:16:36+00:00,4808,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.10.152,2026-04-22T04:37:30+00:00,4813,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.54,2026-04-27T18:07:29+00:00,4818,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.63,2026-04-30T06:46:12+00:00,4821,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.73,2026-05-08T10:15:16+00:00,4829,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.84,2026-05-19T04:34:47+00:00,4840,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.94,2026-05-25T13:17:48+00:00,4846,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.106,2026-06-02T04:41:51+00:00,4854,1.2.2,8,1.2.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.owasp.encoder:encoder-jsp,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.1,1,2013-02-16T01:29:27+00:00,1.3.1,2024-08-20T09:56:57.971000+00:00,678,7.11.116,2026-06-10T11:22:09+00:00,4862,1.2.2,8,1.2.2,True
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.5.32,2024-04-22T06:55:17+00:00,5849,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.5.44,2024-04-25T13:29:48+00:00,5852,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.5.55,2024-04-30T13:41:45+00:00,5857,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.5.71,2024-05-05T15:07:19+00:00,5862,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.5.84,2024-05-08T20:26:14+00:00,5865,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.5.94,2024-05-14T18:20:12+00:00,5871,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.7.15,2024-06-06T06:54:10+00:00,5894,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.7.139,2024-08-25T16:09:38+00:00,5974,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.7.151,2024-08-31T08:46:09+00:00,5980,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.7.161,2024-09-06T03:52:48+00:00,5986,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.8.6,2024-09-25T05:51:28+00:00,6005,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.13.2,2024-11-13T02:40:12+00:00,6054,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.13.57,2025-01-10T03:43:13+00:00,6112,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.14.8,2025-01-20T14:39:42+00:00,6122,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,2.25.22,2026-02-20T06:10:34+00:00,6518,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,3.0.4,2026-03-23T17:59:37+00:00,6549,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,3.0.9,2026-04-03T15:58:47+00:00,6560,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,4.1.12,2026-04-18T16:05:05+00:00,6575,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,4.1.25,2026-05-05T04:23:30+00:00,6592,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-myaccount->javax.servlet:servlet-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,3.0-alpha-1,3,2008-04-17T00:23:05+00:00,3.0-alpha-1,2008-04-17T00:23:05+00:00,6647,4.3.4,2026-06-10T06:18:12+00:00,6628,2.5,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.0.114,2024-01-09T04:55:54+00:00,4142,2.13.4.2,184,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.1.13,2024-02-06T12:25:46+00:00,4170,2.13.4.2,184,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.1.44,2024-03-15T10:50:40+00:00,4208,2.13.4.2,188,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.1.58,2024-04-22T05:09:31+00:00,4246,2.13.4.2,188,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.1.66,2024-04-29T09:21:06+00:00,4253,2.13.4.2,188,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.1.75,2024-05-08T10:43:41+00:00,4262,2.13.4.2,190,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.3.7,2024-06-14T14:32:04+00:00,4299,2.13.4.2,190,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.4.36,2024-09-12T12:22:04+00:00,4389,2.13.4.2,192,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.8.12,2025-01-07T02:29:42+00:00,4505,2.13.4.2,196,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.10.2,2025-01-17T13:23:57+00:00,4516,2.13.4.2,196,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,2.22.8,2025-04-08T10:53:01+00:00,4597,2.13.4.2,198,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,3.3.32,2025-12-22T06:47:31+00:00,4855,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,3.4.5,2026-03-08T11:40:22+00:00,4931,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,3.7.2,2026-03-17T06:30:48+00:00,4940,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,4.0.3,2026-03-26T08:26:10+00:00,4949,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,4.0.7,2026-04-02T10:06:10+00:00,4956,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,4.0.15,2026-04-19T14:51:05+00:00,4973,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,5.0.21,2026-05-05T06:17:43+00:00,4989,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,5.0.30,2026-05-22T06:34:10+00:00,5006,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.identity.apps:identity-apps-core->com.fasterxml.jackson.core:jackson-databind,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.0.6,2,2012-09-06T03:22:46+00:00,2.18.4,2025-05-07T00:29:33.860000+00:00,418,5.2.0,2026-06-10T11:15:53+00:00,5025,2.13.4.2,200,2.13.4.2,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.1,2026-03-16T03:22:03+00:00,3027,4.12.6,142,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.89,2026-03-17T05:59:01+00:00,3028,4.12.6,143,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.95,2026-03-18T12:39:22+00:00,3029,4.12.6,145,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.100,2026-03-20T09:21:28+00:00,3031,4.12.6,146,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.16,2026-03-25T10:40:53+00:00,3036,4.12.6,150,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.115,2026-03-28T02:22:43+00:00,3039,4.12.15,152,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.24,2026-03-31T07:53:17+00:00,3042,4.12.15,154,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.30,2026-04-02T07:00:41+00:00,3044,4.12.22,160,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,5.27.14,2026-04-06T10:54:19+00:00,3048,4.9.32,163,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.138,2026-04-07T20:00:18+00:00,3050,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.143,2026-04-09T11:29:09+00:00,3051,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.147,2026-04-17T03:16:36+00:00,3059,4.12.22,168,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.10.152,2026-04-22T04:37:30+00:00,3064,4.12.22,171,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.54,2026-04-27T18:07:29+00:00,3070,4.12.22,173,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.63,2026-04-30T06:46:12+00:00,3072,4.12.22,174,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.73,2026-05-08T10:15:16+00:00,3080,4.12.22,176,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.84,2026-05-19T04:34:47+00:00,3091,4.12.22,177,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.94,2026-05-25T13:17:48+00:00,3097,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.106,2026-06-02T04:41:51+00:00,3105,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.securevault,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.4.19,4,2017-11-30T14:34:57+00:00,4.12.39,2026-05-21T20:29:45+00:00,39,7.11.116,2026-06-10T11:22:09+00:00,3113,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.1,2026-03-16T03:22:03+00:00,3027,4.12.6,142,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.89,2026-03-17T05:59:01+00:00,3028,4.12.6,143,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.95,2026-03-18T12:39:22+00:00,3029,4.12.6,145,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.100,2026-03-20T09:21:28+00:00,3031,4.12.6,146,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.16,2026-03-25T10:40:53+00:00,3036,4.12.6,150,4.12.6,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.115,2026-03-28T02:22:43+00:00,3039,4.12.15,152,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.24,2026-03-31T07:53:17+00:00,3042,4.12.15,154,4.12.15,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.30,2026-04-02T07:00:41+00:00,3044,4.12.22,160,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,5.27.14,2026-04-06T10:54:19+00:00,3048,4.9.32,163,,False
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.138,2026-04-07T20:00:18+00:00,3050,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.143,2026-04-09T11:29:09+00:00,3051,4.12.22,165,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.147,2026-04-17T03:16:36+00:00,3059,4.12.22,168,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.10.152,2026-04-22T04:37:30+00:00,3064,4.12.22,171,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.54,2026-04-27T18:07:29+00:00,3070,4.12.22,173,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.63,2026-04-30T06:46:12+00:00,3072,4.12.22,174,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.73,2026-05-08T10:15:16+00:00,3080,4.12.22,176,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.84,2026-05-19T04:34:47+00:00,3091,4.12.22,177,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.94,2026-05-25T13:17:48+00:00,3097,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.106,2026-06-02T04:41:51+00:00,3105,4.12.22,179,4.12.22,True
maven,maven:org.wso2.carbon.identity.framework:identity-framework->org.wso2.carbon:org.wso2.carbon.base,latest_reject,conflict,consumer_favored,-1.0,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.4.19,4,2017-11-30T14:35:00+00:00,4.12.39,2026-05-21T20:29:51+00:00,39,7.11.116,2026-06-10T11:22:09+00:00,3113,4.12.22,179,4.12.22,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,2.19.0.0,2025-02-11T23:42:58+00:00,4741,2.18.2,161,2.18.2,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,2.19.1.0,2025-02-27T23:04:17+00:00,4757,2.18.2,161,2.18.2,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,3.0.0.0-alpha1,2025-03-19T00:57:06+00:00,4776,2.18.2,162,2.18.2,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,3.0.0.0-beta1,2025-04-23T03:36:47+00:00,4811,2.18.2,164,2.18.2,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,2.19.2.0,2025-04-30T01:02:54+00:00,4818,2.18.2,165,2.18.2,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,3.0.0.0,2025-05-06T21:46:48+00:00,4825,2.18.2,165,2.18.2,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,3.1.0.0,2025-06-24T21:12:14+00:00,4874,2.18.2,166,2.18.2,True
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-remote-client->com.fasterxml.jackson.core:jackson-core,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.0.0-RC1,2,2012-02-19T07:19:15+00:00,2.18.4,2025-05-07T00:14:02.927000+00:00,418,3.7.0.0,2026-06-09T22:47:40+00:00,5224,2.21.3,166,,False
maven,maven:org.opensearch:opensearch-remote-metadata-sdk-ddb-client->software.amazon.awssdk:kms,latest_reject,ok,consumer_favored,-1.0,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,software.amazon.awssdk:kms,2.29.18,2,2024-11-20T21:24:51+00:00,2.46.7,2026-06-09T21:17:13+00:00,20,3.7.0.0,2026-06-09T22:47:40+00:00,566,2.32.29,200,2.32.29,True
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1779912098,2026-05-27T20:01:54+00:00,2213,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1779913398,2026-05-27T20:23:34+00:00,2213,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1779914796,2026-05-27T20:46:53+00:00,2213,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1779915760,2026-05-27T21:02:56+00:00,2213,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1779917239,2026-05-27T21:27:35+00:00,2213,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1779957053,2026-05-28T08:31:08+00:00,2214,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1780044621,2026-05-29T08:50:38+00:00,2215,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1780074684,2026-05-29T17:11:40+00:00,2215,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1780077354,2026-05-29T17:56:08+00:00,2215,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1780085398,2026-05-29T20:10:15+00:00,2215,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1780097109,2026-05-29T23:25:25+00:00,2216,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1780302613,2026-06-01T08:30:29+00:00,2218,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.18-beta-1780386370,2026-06-02T07:46:26+00:00,2219,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.19-beta-1780477143,2026-06-03T08:59:20+00:00,2220,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.19-beta-1780564287,2026-06-04T09:11:44+00:00,2221,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.19-beta-1780647869,2026-06-05T08:24:45+00:00,2222,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.19-beta-1780907662,2026-06-08T08:34:39+00:00,2225,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.19-beta-1780908788,2026-06-08T08:53:24+00:00,2225,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.19-beta-1780992916,2026-06-09T08:15:33+00:00,2226,1.69.0,95,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-client->software.amazon.smithy:smithy-aws-traits,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.0.0,1,2020-05-04T21:44:11+00:00,1.58.0,2025-05-20T18:59:03+00:00,405,0.1.19-beta-1781084045,2026-06-10T09:34:22+00:00,2227,1.69.0,95,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,2.13.6,2025-02-17T08:46:44+00:00,20,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,2.22.8,2025-04-08T10:53:01+00:00,70,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,3.3.28,2025-11-20T15:46:21+00:00,296,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,3.3.32,2025-12-22T06:47:31+00:00,328,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,3.3.37,2026-02-18T17:10:58+00:00,386,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,3.4.4,2026-03-07T08:13:33+00:00,403,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,3.5.0,2026-03-11T13:21:10+00:00,407,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,3.7.1,2026-03-17T02:25:08+00:00,412,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,4.0.1,2026-03-20T17:03:54+00:00,416,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,4.0.3,2026-03-26T08:26:10+00:00,422,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,4.0.5,2026-03-28T08:23:35+00:00,424,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,4.0.7,2026-04-02T10:06:10+00:00,429,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,5.0.10,2026-04-09T08:15:18+00:00,436,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,4.0.15,2026-04-19T14:51:05+00:00,446,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,5.0.17,2026-04-30T11:53:53+00:00,457,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,5.0.20,2026-05-05T04:30:49+00:00,462,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,5.0.24,2026-05-14T11:13:59+00:00,471,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,5.0.30,2026-05-22T06:34:10+00:00,479,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,5.1.3,2026-05-29T08:53:04+00:00,486,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,2.0.0,2,2025-01-28T03:52:08+00:00,2.0.0,2025-01-28T03:52:08+00:00,517,5.2.0,2026-06-10T11:15:53+00:00,498,1.2.11-wso2v16,1,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.0.114,2024-01-09T04:55:54+00:00,2652,5.1.5,13,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.1.13,2024-02-06T12:25:46+00:00,2680,5.1.5,13,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.1.44,2024-03-15T10:50:40+00:00,2718,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.1.58,2024-04-22T05:09:31+00:00,2756,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.1.66,2024-04-29T09:21:06+00:00,2763,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.1.75,2024-05-08T10:43:41+00:00,2772,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.3.7,2024-06-14T14:32:04+00:00,2810,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.4.36,2024-09-12T12:22:04+00:00,2899,5.1.5,14,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.8.12,2025-01-07T02:29:42+00:00,3016,5.1.5,15,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.10.2,2025-01-17T13:23:57+00:00,3026,5.1.5,15,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,2.22.8,2025-04-08T10:53:01+00:00,3107,5.1.5,15,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,3.3.32,2025-12-22T06:47:31+00:00,3365,5.1.5,15,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,3.4.5,2026-03-08T11:40:22+00:00,3441,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,3.7.2,2026-03-17T06:30:48+00:00,3450,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,4.0.3,2026-03-26T08:26:10+00:00,3459,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,4.0.7,2026-04-02T10:06:10+00:00,3466,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,4.0.15,2026-04-19T14:51:05+00:00,3484,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,5.0.21,2026-05-05T06:17:43+00:00,3499,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,5.0.30,2026-05-22T06:34:10+00:00,3516,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.2,5,2016-10-04T13:55:09+00:00,5.6.0,2026-02-11T15:53:56+00:00,138,5.2.0,2026-06-10T11:15:53+00:00,3535,5.1.5,16,5.1.5,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.29.11,2024-09-26T07:07:24+00:00,1533,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.36.11,2025-01-07T12:26:03+00:00,1636,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.37.3,2025-01-17T06:02:39+00:00,1646,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.41.30,2025-02-17T08:30:24+00:00,1677,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.52.2,2025-04-08T07:08:56+00:00,1727,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.83.0,2025-12-08T18:01:23+00:00,1972,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.85.5,2026-01-06T09:08:00+00:00,2000,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.88.0,2026-01-29T08:55:59+00:00,2023,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.95.5,2026-02-24T06:49:58+00:00,2049,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.96.1,2026-03-05T08:26:18+00:00,2058,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.99.0,2026-03-11T18:20:28+00:00,2065,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,2.105.3,2026-03-14T14:47:07+00:00,2068,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,3.0.3,2026-03-18T18:51:23+00:00,2072,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,3.1.9,2026-03-23T17:51:20+00:00,2077,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,3.3.7,2026-03-26T18:06:05+00:00,2080,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,4.2.4,2026-03-31T02:22:31+00:00,2084,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,3.3.21,2026-04-06T11:14:11+00:00,2090,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,4.3.1,2026-04-15T07:03:16+00:00,2099,1.14.0.wso2v1,3,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,4.9.1,2026-05-26T17:37:02+00:00,2141,1.14.0.wso2v1,4,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.wso2.orbit.commons-codec:commons-codec,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1,2020-07-15T14:34:58+00:00,1.22.0.wso2v1,2026-04-27T09:09:30+00:00,63,4.11.0,2026-06-10T11:10:28+00:00,2155,1.14.0.wso2v1,4,1.14.0.wso2v1,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.29.11,2024-09-26T07:07:24+00:00,4424,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.36.11,2025-01-07T12:26:03+00:00,4528,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.37.3,2025-01-17T06:02:39+00:00,4537,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.41.30,2025-02-17T08:30:24+00:00,4569,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.52.2,2025-04-08T07:08:56+00:00,4618,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.83.0,2025-12-08T18:01:23+00:00,4863,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.85.5,2026-01-06T09:08:00+00:00,4892,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.88.0,2026-01-29T08:55:59+00:00,4915,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.95.5,2026-02-24T06:49:58+00:00,4940,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.96.1,2026-03-05T08:26:18+00:00,4950,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.99.0,2026-03-11T18:20:28+00:00,4956,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,2.105.3,2026-03-14T14:47:07+00:00,4959,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,3.0.3,2026-03-18T18:51:23+00:00,4963,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,3.1.9,2026-03-23T17:51:20+00:00,4968,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,3.3.7,2026-03-26T18:06:05+00:00,4971,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,4.2.4,2026-03-31T02:22:31+00:00,4975,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,3.3.21,2026-04-06T11:14:11+00:00,4982,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,4.3.1,2026-04-15T07:03:16+00:00,4990,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,4.9.1,2026-05-26T17:37:02+00:00,5032,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-console->org.apache.felix:org.apache.felix.scr.ds-annotations,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.0,1,2012-08-15T08:10:44+00:00,1.2.10,2017-09-08T08:42:33+00:00,3216,4.11.0,2026-06-10T11:10:28+00:00,5047,1.2.4,5,1.2.4,True
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.0.114,2024-01-09T04:55:54+00:00,2230,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.1.13,2024-02-06T12:25:46+00:00,2258,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.1.44,2024-03-15T10:50:40+00:00,2296,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.1.58,2024-04-22T05:09:31+00:00,2334,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.1.66,2024-04-29T09:21:06+00:00,2341,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.1.75,2024-05-08T10:43:41+00:00,2350,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.3.7,2024-06-14T14:32:04+00:00,2387,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.4.36,2024-09-12T12:22:04+00:00,2477,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.8.12,2025-01-07T02:29:42+00:00,2594,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.10.2,2025-01-17T13:23:57+00:00,2604,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,2.22.8,2025-04-08T10:53:01+00:00,2685,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,3.3.32,2025-12-22T06:47:31+00:00,2943,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,3.4.5,2026-03-08T11:40:22+00:00,3019,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,3.7.2,2026-03-17T06:30:48+00:00,3028,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,4.0.3,2026-03-26T08:26:10+00:00,3037,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,4.0.7,2026-04-02T10:06:10+00:00,3044,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,4.0.15,2026-04-19T14:51:05+00:00,3062,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,5.0.21,2026-05-05T06:17:43+00:00,3077,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,5.0.30,2026-05-22T06:34:10+00:00,3094,4.4.39,19,,False
maven,maven:org.wso2.identity.apps:identity-apps-core->org.wso2.carbon:org.wso2.carbon.logging,latest_reject,conflict,consumer_favored,-1.0,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.19,4,2017-11-30T14:34:51+00:00,4.4.37,2019-03-08T09:49:10+00:00,2670,5.2.0,2026-06-10T11:15:53+00:00,3113,4.4.39,19,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1779912098,2026-05-27T20:01:55+00:00,975,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1779913398,2026-05-27T20:23:34+00:00,975,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1779914796,2026-05-27T20:46:53+00:00,975,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1779915760,2026-05-27T21:02:56+00:00,975,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1779917239,2026-05-27T21:27:35+00:00,975,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1779957053,2026-05-28T08:31:08+00:00,975,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1780044621,2026-05-29T08:50:38+00:00,976,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1780074684,2026-05-29T17:11:40+00:00,977,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1780077354,2026-05-29T17:56:08+00:00,977,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1780085398,2026-05-29T20:10:15+00:00,977,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1780097109,2026-05-29T23:25:25+00:00,977,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1780302613,2026-06-01T08:30:29+00:00,979,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.18-beta-1780386370,2026-06-02T07:46:26+00:00,980,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.19-beta-1780477143,2026-06-03T08:59:20+00:00,981,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.19-beta-1780564287,2026-06-04T09:11:44+00:00,982,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.19-beta-1780647869,2026-06-05T08:24:45+00:00,983,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.19-beta-1780907662,2026-06-08T08:34:39+00:00,986,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.19-beta-1780908788,2026-06-08T08:53:24+00:00,986,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.19-beta-1780992916,2026-06-09T08:15:33+00:00,987,1.69.0,24,,False
maven,maven:com.sonatype.central.testing.amazon:codegen-aws-sdk->software.amazon.smithy:smithy-aws-endpoints,latest_reject,conflict,consumer_favored,-1.0,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.39.0,1,2023-09-25T14:39:21+00:00,1.58.0,2025-05-20T18:58:42+00:00,405,0.1.19-beta-1781084045,2026-06-10T09:34:22+00:00,988,1.69.0,24,,False
pypi,pypi:101editor->django,checker_accept_calibration,ok,provider_favored,1.0,101editor,django,5.0a1,5,2023-09-18T22:48:31.458640+00:00,6.1b1,2026-06-24T17:34:04.435675+00:00,5,0.1.0,2026-06-24T10:35:08.775125+00:00,1009,>=3.2,56,5.2.15,True
pypi,pypi:4dcanas->scipy,checker_accept_calibration,conflict,provider_favored,1.0,4dcanas,scipy,1.0.0,1,2017-10-25T09:57:56.827050+00:00,1.18.0,2026-06-19T14:59:45.203789+00:00,10,0.1.0,2025-12-31T21:21:57.727459+00:00,2989,>=1.7.0,74,1.16.3,True
pypi,pypi:4dcanas->scipy,checker_accept_calibration,conflict,provider_favored,1.0,4dcanas,scipy,1.0.0,1,2017-10-25T09:57:56.827050+00:00,1.18.0,2026-06-19T14:59:45.203789+00:00,10,0.2.0,2026-01-10T22:45:11.766990+00:00,2999,"<2.0.0,>=1.7.0",75,1.17.0,True
pypi,pypi:2real-team-framework->chevron,checker_accept_calibration,ok,provider_favored,1.0,2real-team-framework,chevron,0.14.0,0.14,2021-01-02T22:47:57.847122+00:00,0.14.0,2021-01-02T22:47:57.847122+00:00,2004,0.2.0,2026-03-19T18:26:18.621833+00:00,1901,>=0.14,1,0.14.0,True
pypi,pypi:2real-team-framework->chevron,checker_accept_calibration,ok,provider_favored,1.0,2real-team-framework,chevron,0.14.0,0.14,2021-01-02T22:47:57.847122+00:00,0.14.0,2021-01-02T22:47:57.847122+00:00,2004,0.3.0,2026-06-28T18:37:45.116200+00:00,2002,>=0.14,1,0.14.0,True
pypi,pypi:2real-team-framework->chevron,checker_accept_calibration,ok,provider_favored,1.0,2real-team-framework,chevron,0.14.0,0.14,2021-01-02T22:47:57.847122+00:00,0.14.0,2021-01-02T22:47:57.847122+00:00,2004,0.3.1,2026-06-28T22:25:48.965355+00:00,2002,>=0.14,1,0.14.0,True
pypi,pypi:2real-team-framework->chevron,checker_accept_calibration,ok,provider_favored,1.0,2real-team-framework,chevron,0.14.0,0.14,2021-01-02T22:47:57.847122+00:00,0.14.0,2021-01-02T22:47:57.847122+00:00,2004,0.3.2,2026-06-29T00:35:58.535753+00:00,2003,>=0.14,1,0.14.0,True
pypi,pypi:3s-rnds-client->django,checker_accept_calibration,ok,provider_favored,1.0,3s-rnds-client,django,5.0a1,5,2023-09-18T22:48:31.458640+00:00,6.1b1,2026-06-24T17:34:04.435675+00:00,5,0.1.0,2026-04-13T20:12:07.688705+00:00,937,>=4.2,54,5.2.13,True
pypi,pypi:3s-rnds-client->django,checker_accept_calibration,ok,provider_favored,1.0,3s-rnds-client,django,5.0a1,5,2023-09-18T22:48:31.458640+00:00,6.1b1,2026-06-24T17:34:04.435675+00:00,5,0.1.1,2026-04-14T01:42:37.341744+00:00,938,>=4.2,54,5.2.13,True
pypi,pypi:3s-rnds-client->django,checker_accept_calibration,ok,provider_favored,1.0,3s-rnds-client,django,5.0a1,5,2023-09-18T22:48:31.458640+00:00,6.1b1,2026-06-24T17:34:04.435675+00:00,5,0.1.2,2026-04-20T00:21:14.568516+00:00,944,>=4.2,54,5.2.13,True
pypi,pypi:3s-rnds-client->django,checker_accept_calibration,ok,provider_favored,1.0,3s-rnds-client,django,5.0a1,5,2023-09-18T22:48:31.458640+00:00,6.1b1,2026-06-24T17:34:04.435675+00:00,5,0.1.3,2026-04-21T02:29:11.883349+00:00,945,>=4.2,54,5.2.13,True
pypi,pypi:3s-rnds-client->django,checker_accept_calibration,ok,provider_favored,1.0,3s-rnds-client,django,5.0a1,5,2023-09-18T22:48:31.458640+00:00,6.1b1,2026-06-24T17:34:04.435675+00:00,5,0.1.4,2026-04-21T13:04:40.283174+00:00,945,>=4.2,54,5.2.13,True
pypi,pypi:4attempt-demo->pyqt6,checker_accept_calibration,ok,provider_favored,1.0,4attempt-demo,pyqt6,6.0.0,6,2021-01-04T18:33:29.083895+00:00,6.11.0,2026-03-30T09:16:03.713844+00:00,91,1.0.0,2026-06-08T22:49:27.538801+00:00,1981,>=6.4.0,31,6.11.0,True
pypi,pypi:0g-storage-sdk->pycryptodome,checker_accept_calibration,ok,provider_favored,1.0,0g-storage-sdk,pycryptodome,3.0rc1,3,2014-06-14T20:47:28.026882+00:00,3.23.0,2025-05-17T17:20:05.057905+00:00,408,0.1.0,2025-10-30T22:57:25.625877+00:00,4156,>=3.23.0,58,3.23.0,True
pypi,pypi:0g-storage-sdk->pycryptodome,checker_accept_calibration,ok,provider_favored,1.0,0g-storage-sdk,pycryptodome,3.0rc1,3,2014-06-14T20:47:28.026882+00:00,3.23.0,2025-05-17T17:20:05.057905+00:00,408,0.2.0,2025-10-31T00:43:34.065461+00:00,4156,>=3.23.0,58,3.23.0,True
pypi,pypi:0g-storage-sdk->pycryptodome,checker_accept_calibration,ok,provider_favored,1.0,0g-storage-sdk,pycryptodome,3.0rc1,3,2014-06-14T20:47:28.026882+00:00,3.23.0,2025-05-17T17:20:05.057905+00:00,408,0.2.1,2025-10-31T00:53:11.520752+00:00,4156,>=3.23.0,58,3.23.0,True
pypi,pypi:0g-storage-sdk->pycryptodome,checker_accept_calibration,ok,provider_favored,1.0,0g-storage-sdk,pycryptodome,3.0rc1,3,2014-06-14T20:47:28.026882+00:00,3.23.0,2025-05-17T17:20:05.057905+00:00,408,0.3.0,2026-02-17T13:04:33.711380+00:00,4265,>=3.23.0,58,3.23.0,True
pypi,pypi:0g-storage-sdk->pycryptodome,checker_accept_calibration,ok,provider_favored,1.0,0g-storage-sdk,pycryptodome,3.0rc1,3,2014-06-14T20:47:28.026882+00:00,3.23.0,2025-05-17T17:20:05.057905+00:00,408,0.4.0,2026-05-18T18:56:16.628818+00:00,4355,>=3.23.0,58,3.23.0,True
pypi,pypi:102203551-topsis->pandas,checker_accept_calibration,ok,provider_favored,1.0,102203551-topsis,pandas,2.0.0,2,2023-04-03T14:10:47.709938+00:00,3.0.4,2026-06-28T15:29:45.196849+00:00,1,1.0.5,2025-01-19T22:57:30.014697+00:00,657,>=1.0.0,13,2.2.3,True
pypi,pypi:0byte->httpx,checker_accept_calibration,ok,provider_favored,1.0,0byte,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.1.0,2026-03-10T21:55:25.810739+00:00,467,>=0.24,2,0.28.1,True
pypi,pypi:0byte->httpx,checker_accept_calibration,ok,provider_favored,1.0,0byte,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.1.1,2026-03-10T21:59:44.214246+00:00,467,>=0.24,2,0.28.1,True
pypi,pypi:0byte->httpx,checker_accept_calibration,ok,provider_favored,1.0,0byte,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.1.2,2026-03-10T22:02:02.557671+00:00,467,>=0.24,2,0.28.1,True
pypi,pypi:0byte->httpx,checker_accept_calibration,ok,provider_favored,1.0,0byte,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.1.3,2026-03-10T22:04:25.778213+00:00,467,>=0.24,2,0.28.1,True
pypi,pypi:0byte->httpx,checker_accept_calibration,ok,provider_favored,1.0,0byte,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.2.0,2026-03-12T07:23:01.653152+00:00,468,>=0.24,2,0.28.1,True
pypi,pypi:0byte->httpx,checker_accept_calibration,ok,provider_favored,1.0,0byte,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.2.1,2026-03-12T07:34:27.531978+00:00,468,>=0.24,2,0.28.1,True
pypi,pypi:1cijferho->fastexcel,checker_accept_calibration,ok,provider_favored,1.0,1cijferho,fastexcel,0.14.0,0.14,2025-04-30T08:56:57.271562+00:00,0.20.2,2026-05-04T12:28:12.173864+00:00,56,0.1.0,2025-10-10T08:31:40.002471+00:00,162,>=0.12.1,1,0.14.0,True
pypi,pypi:2025-assignment2-expenses-manager->pydantic,checker_accept_calibration,ok,provider_favored,1.0,2025-assignment2-expenses-manager,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,0.1.1,2025-12-05T17:46:06.044725+00:00,976,"<3.0.0,>=2.12.4",77,2.12.5,True
pypi,pypi:2025-assignment2-expenses-manager->pydantic,checker_accept_calibration,ok,provider_favored,1.0,2025-assignment2-expenses-manager,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,0.1.2,2025-12-05T18:27:34.987658+00:00,976,"<3.0.0,>=2.12.4",77,2.12.5,True
pypi,pypi:2025-assignment2-expenses-manager->pydantic,checker_accept_calibration,ok,provider_favored,1.0,2025-assignment2-expenses-manager,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,0.1.3,2025-12-10T14:31:17.685982+00:00,981,"<3.0.0,>=2.12.4",77,2.12.5,True
pypi,pypi:2025-assignment2-expenses-manager->pydantic,checker_accept_calibration,ok,provider_favored,1.0,2025-assignment2-expenses-manager,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,0.1.4,2025-12-10T15:23:04.647882+00:00,981,"<3.0.0,>=2.12.4",77,2.12.5,True
pypi,pypi:2025-assignment2-expenses-manager->pydantic,checker_accept_calibration,ok,provider_favored,1.0,2025-assignment2-expenses-manager,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,0.1.5,2025-12-10T21:17:11.936562+00:00,982,"<3.0.0,>=2.12.4",77,2.12.5,True
pypi,pypi:2025-assignment2-expenses-manager->pydantic,checker_accept_calibration,ok,provider_favored,1.0,2025-assignment2-expenses-manager,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,0.1.6,2025-12-12T21:08:46.700103+00:00,984,"<3.0.0,>=2.12.4",77,2.12.5,True
pypi,pypi:2025-assignment2-expenses-manager->pydantic,checker_accept_calibration,ok,provider_favored,1.0,2025-assignment2-expenses-manager,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,0.1.7,2025-12-12T21:21:56.855443+00:00,984,"<3.0.0,>=2.12.4",77,2.12.5,True
pypi,pypi:0xchron-polymarket-mcp->dotenv,checker_accept_calibration,ok,provider_favored,1.0,0xchron-polymarket-mcp,dotenv,0.9.9,0.9,2025-02-19T22:15:01.647773+00:00,0.9.9,2025-02-19T22:15:01.647773+00:00,495,0.1.0,2026-06-21T07:57:01.766515+00:00,486,>=0.9.9,1,0.9.9,True
pypi,pypi:0xchron-polymarket-mcp->dotenv,checker_accept_calibration,ok,provider_favored,1.0,0xchron-polymarket-mcp,dotenv,0.9.9,0.9,2025-02-19T22:15:01.647773+00:00,0.9.9,2025-02-19T22:15:01.647773+00:00,495,0.1.1,2026-06-21T08:01:30.235119+00:00,486,>=0.9.9,1,0.9.9,True
pypi,pypi:21cmmc->matplotlib,checker_accept_calibration,ok,provider_favored,1.0,21cmmc,matplotlib,3.0.0rc2,3,2018-08-28T01:51:53.122401+00:00,3.11.0,2026-06-12T02:27:34.161828+00:00,17,1.0.0.dev0,2020-01-30T23:28:40.154776+00:00,520,>=2.1,11,3.1.2,True
pypi,pypi:21cmmc->matplotlib,checker_accept_calibration,ok,provider_favored,1.0,21cmmc,matplotlib,3.0.0rc2,3,2018-08-28T01:51:53.122401+00:00,3.11.0,2026-06-12T02:27:34.161828+00:00,17,1.0.0.dev1,2020-01-31T16:35:23.760082+00:00,521,>=2.1,11,3.1.2,True
pypi,pypi:21cmmc->matplotlib,checker_accept_calibration,ok,provider_favored,1.0,21cmmc,matplotlib,3.0.0rc2,3,2018-08-28T01:51:53.122401+00:00,3.11.0,2026-06-12T02:27:34.161828+00:00,17,1.0.0.dev2,2020-02-05T20:39:19.418336+00:00,526,>=2.1,13,3.1.3,True
pypi,pypi:21cmmc->matplotlib,checker_accept_calibration,ok,provider_favored,1.0,21cmmc,matplotlib,3.0.0rc2,3,2018-08-28T01:51:53.122401+00:00,3.11.0,2026-06-12T02:27:34.161828+00:00,17,1.0.0.dev3,2020-09-24T16:26:31.219529+00:00,758,>=2.1,20,3.3.2,True
pypi,pypi:17-learnai-mcp-demo->mcp,checker_accept_calibration,ok,provider_favored,1.0,17-learnai-mcp-demo,mcp,1.0.0,1,2024-11-25T14:27:34.367301+00:00,1.28.1,2026-06-26T12:57:27.218095+00:00,3,0.1.0,2025-07-14T08:30:25.985566+00:00,230,>=1.11.0,26,1.11.0,True
pypi,pypi:227checkergenerator->aiogram,checker_accept_calibration,ok,provider_favored,1.0,227checkergenerator,aiogram,3.0.0a12,3,2021-07-31T22:20:47.755511+00:00,3.29.0,2026-06-14T17:25:23.064506+00:00,15,1.0.0,2026-06-01T01:52:27.153219+00:00,1765,>=3.0.0,53,3.28.2,True
pypi,pypi:227checkergenerator->aiogram,checker_accept_calibration,ok,provider_favored,1.0,227checkergenerator,aiogram,3.0.0a12,3,2021-07-31T22:20:47.755511+00:00,3.29.0,2026-06-14T17:25:23.064506+00:00,15,1.0.1,2026-06-01T01:53:57.349795+00:00,1765,>=3.0.0,53,3.28.2,True
pypi,pypi:2nd-opinion-cli->anthropic,checker_accept_calibration,ok,provider_favored,1.0,2nd-opinion-cli,anthropic,0.55.0,0.55,2025-06-23T18:52:24.478681+00:00,0.113.0,2026-06-29T14:57:22.257200+00:00,0,0.1.0,2026-06-17T09:53:44.883801+00:00,358,>=0.69,1,,False
pypi,pypi:1wlf-tms-mcp->httpx,checker_accept_calibration,ok,provider_favored,1.0,1wlf-tms-mcp,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.1.0,2026-03-21T07:38:44.241290+00:00,477,>=0.27.0,2,0.28.1,True
pypi,pypi:1wlf-tms-mcp->httpx,checker_accept_calibration,ok,provider_favored,1.0,1wlf-tms-mcp,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.1.1,2026-03-23T05:01:00.002079+00:00,479,>=0.27.0,2,0.28.1,True
pypi,pypi:1wlf-tms-mcp->httpx,checker_accept_calibration,ok,provider_favored,1.0,1wlf-tms-mcp,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,0.1.2,2026-03-23T05:06:53.752667+00:00,479,>=0.27.0,2,0.28.1,True
pypi,pypi:21st-sdk->requests,checker_accept_calibration,ok,provider_favored,1.0,21st-sdk,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.1,2026-03-07T03:00:39.629931+00:00,4546,>=2.31.0,77,2.32.5,True
pypi,pypi:21st-sdk->requests,checker_accept_calibration,ok,provider_favored,1.0,21st-sdk,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.2,2026-03-17T18:01:51.403873+00:00,4556,>=2.31.0,77,2.32.5,True
pypi,pypi:21st-sdk->requests,checker_accept_calibration,ok,provider_favored,1.0,21st-sdk,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.3,2026-03-17T23:05:58.917854+00:00,4557,>=2.31.0,77,2.32.5,True
pypi,pypi:21st-sdk->requests,checker_accept_calibration,ok,provider_favored,1.0,21st-sdk,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.4,2026-03-19T15:12:56.304828+00:00,4558,>=2.31.0,77,2.32.5,True
pypi,pypi:21st-sdk->requests,checker_accept_calibration,ok,provider_favored,1.0,21st-sdk,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.5,2026-04-06T19:27:26.677954+00:00,4577,>=2.31.0,79,2.33.1,True
pypi,pypi:3cx-xapi-python-sdk->httpx,checker_accept_calibration,ok,provider_favored,1.0,3cx-xapi-python-sdk,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,1.0.1,2026-04-26T15:36:23.424989+00:00,514,>=0.27,2,0.28.1,True
pypi,pypi:3cx-xapi-python-sdk->httpx,checker_accept_calibration,ok,provider_favored,1.0,3cx-xapi-python-sdk,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,1.0.2,2026-04-27T11:36:25.770246+00:00,514,>=0.27,2,0.28.1,True
pypi,pypi:3cx-xapi-python-sdk->httpx,checker_accept_calibration,ok,provider_favored,1.0,3cx-xapi-python-sdk,httpx,0.28.0,0.28,2024-11-28T14:54:55.141752+00:00,0.28.1,2024-12-06T15:37:21.509172+00:00,570,1.1.0,2026-04-28T23:03:39.582548+00:00,516,>=0.27,2,0.28.1,True
pypi,pypi:360solutions-bc-mcp->h11,checker_accept_calibration,ok,provider_favored,1.0,360solutions-bc-mcp,h11,0.16.0,0.16,2025-04-24T03:35:24.344199+00:00,0.16.0,2025-04-24T03:35:24.344199+00:00,431,0.5.3,2026-05-08T17:01:49.205863+00:00,379,==0.16.0,1,0.16.0,True
pypi,pypi:360solutions-bc-mcp->h11,checker_accept_calibration,ok,provider_favored,1.0,360solutions-bc-mcp,h11,0.16.0,0.16,2025-04-24T03:35:24.344199+00:00,0.16.0,2025-04-24T03:35:24.344199+00:00,431,0.5.5,2026-05-15T16:50:00.877387+00:00,386,==0.16.0,1,0.16.0,True
pypi,pypi:360solutions-bc-mcp->h11,checker_accept_calibration,ok,provider_favored,1.0,360solutions-bc-mcp,h11,0.16.0,0.16,2025-04-24T03:35:24.344199+00:00,0.16.0,2025-04-24T03:35:24.344199+00:00,431,0.5.6,2026-05-18T10:52:31.918003+00:00,389,==0.16.0,1,0.16.0,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.0,2026-03-28T23:11:20.886748+00:00,4568,>=2.28,78,2.33.0,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.1,2026-03-29T00:40:12.266571+00:00,4568,>=2.28,78,2.33.0,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.2,2026-03-29T13:26:05.728161+00:00,4568,>=2.28,78,2.33.0,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.3,2026-03-30T23:58:11.584025+00:00,4570,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.4,2026-04-01T22:35:55.220310+00:00,4572,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.5,2026-04-14T22:06:30.050784+00:00,4585,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.6,2026-04-16T13:53:33.709124+00:00,4586,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.7,2026-04-21T21:49:02.828568+00:00,4592,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.8,2026-04-23T11:05:37.134941+00:00,4593,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.9,2026-04-25T20:18:41.772721+00:00,4596,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.11,2026-04-29T23:28:36.324513+00:00,4600,>=2.28,79,2.33.1,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.12,2026-05-25T08:51:41.845927+00:00,4625,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.13,2026-05-27T08:04:24.636222+00:00,4627,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.14,2026-05-27T23:00:38.331866+00:00,4628,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.15,2026-05-28T22:39:42.465806+00:00,4629,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.16,2026-06-01T08:42:01.803800+00:00,4632,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.17,2026-06-07T21:28:42.469698+00:00,4639,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.18,2026-06-16T00:41:04.120616+00:00,4647,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.19,2026-06-24T22:15:09.061490+00:00,4656,>=2.28,83,2.34.2,True
pypi,pypi:1bcoder->requests,checker_accept_calibration,ok,provider_favored,1.0,1bcoder,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.1.20,2026-06-28T01:51:01.410043+00:00,4659,>=2.28,83,2.34.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.2,2026-06-10T11:05:18.184697+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.3,2026-06-10T11:19:37.670886+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.4,2026-06-10T11:27:36.995503+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.5,2026-06-10T11:35:25.864588+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.6,2026-06-10T11:40:15.579234+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.7,2026-06-10T11:44:55.196046+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.8,2026-06-10T12:05:11.053353+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.10,2026-06-10T12:21:51.352209+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.1.11,2026-06-10T12:28:02.681189+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.2.0,2026-06-10T12:34:28.724819+00:00,913,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.3.0,2026-06-16T14:12:18.117075+00:00,919,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.3.1,2026-06-16T14:29:19.785206+00:00,919,>=2.6.2,24,2.6.2,True
pypi,pypi:3x-ui-manage-keys->aiohappyeyeballs,checker_accept_calibration,conflict,provider_favored,1.0,3x-ui-manage-keys,aiohappyeyeballs,2.0.0,2,2023-12-10T05:38:12.842049+00:00,2.6.2,2026-05-20T15:12:23.328892+00:00,40,0.4.0,2026-06-16T14:34:58.759501+00:00,919,>=2.6.2,24,2.6.2,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.1.0,2026-03-18T22:46:50.735745+00:00,1939,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.1.1,2026-03-19T15:31:18.636055+00:00,1939,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.1.2,2026-03-19T22:34:55.740936+00:00,1940,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.2.0,2026-03-20T14:11:23.010130+00:00,1940,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,1.2.1,2026-03-21T04:21:26.086366+00:00,1941,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.2.2,2026-03-21T04:31:33.469362+00:00,1941,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.2.3,2026-03-21T05:50:16.677018+00:00,1941,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.2.4,2026-03-22T21:34:29.253295+00:00,1943,>=8.0,21,8.3.1,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.3.0,2026-04-06T17:31:12.433507+00:00,1957,>=8.0,22,8.3.2,True
pypi,pypi:3brown1blue->click,checker_accept_calibration,ok,provider_favored,1.0,3brown1blue,click,8.0.0a1,8,2020-11-25T18:19:38.433373+00:00,8.4.2,2026-06-24T17:45:13.730054+00:00,5,0.3.1,2026-04-06T17:38:01.051179+00:00,1957,>=8.0,22,8.3.2,True
pypi,pypi:4th-ir-ai-models->requests,checker_accept_calibration,ok,provider_favored,1.0,4th-ir-ai-models,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.5.0,2024-09-13T15:20:40.885463+00:00,4006,>=2.31.0,75,2.32.3,True
pypi,pypi:4th-ir-ai-models->requests,checker_accept_calibration,ok,provider_favored,1.0,4th-ir-ai-models,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.5.1,2024-10-08T15:23:25.727753+00:00,4031,>=2.31.0,75,2.32.3,True
pypi,pypi:4th-ir-ai-models->requests,checker_accept_calibration,ok,provider_favored,1.0,4th-ir-ai-models,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.5.2,2024-10-16T15:00:47.567456+00:00,4039,>=2.31.0,75,2.32.3,True
pypi,pypi:4th-ir-ai-models->requests,checker_accept_calibration,ok,provider_favored,1.0,4th-ir-ai-models,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.5.3,2024-11-15T12:41:15.175457+00:00,4069,>=2.32.3,75,2.32.3,True
pypi,pypi:0x-web3->pytest-watch,checker_accept_calibration,ok,provider_favored,1.0,0x-web3,pytest-watch,4.0.0,4,2016-04-06T05:50:50.092133+00:00,4.2.0,2018-05-20T19:52:16.194039+00:00,2962,4.7.1,2018-12-20T17:01:56.935091+00:00,988,==4.*,3,4.2.0,True
pypi,pypi:0x-web3->pytest-watch,checker_accept_calibration,ok,provider_favored,1.0,0x-web3,pytest-watch,4.0.0,4,2016-04-06T05:50:50.092133+00:00,4.2.0,2018-05-20T19:52:16.194039+00:00,2962,4.7.1.post0,2018-12-28T22:50:10.332661+00:00,996,==4.*,3,4.2.0,True
pypi,pypi:0x-web3->pytest-watch,checker_accept_calibration,ok,provider_favored,1.0,0x-web3,pytest-watch,4.0.0,4,2016-04-06T05:50:50.092133+00:00,4.2.0,2018-05-20T19:52:16.194039+00:00,2962,4.7.1.post1,2018-12-28T22:54:10.237835+00:00,996,==4.*,3,4.2.0,True
pypi,pypi:0x-web3->pytest-watch,checker_accept_calibration,ok,provider_favored,1.0,0x-web3,pytest-watch,4.0.0,4,2016-04-06T05:50:50.092133+00:00,4.2.0,2018-05-20T19:52:16.194039+00:00,2962,5.0.0a5,2019-02-13T22:27:10.748298+00:00,1043,==4.*,3,4.2.0,True
pypi,pypi:0x-web3->pytest-watch,checker_accept_calibration,ok,provider_favored,1.0,0x-web3,pytest-watch,4.0.0,4,2016-04-06T05:50:50.092133+00:00,4.2.0,2018-05-20T19:52:16.194039+00:00,2962,4.8.2,2019-02-14T01:50:09.316575+00:00,1043,==4.*,3,4.2.0,True
pypi,pypi:0x-web3->pytest-watch,checker_accept_calibration,ok,provider_favored,1.0,0x-web3,pytest-watch,4.0.0,4,2016-04-06T05:50:50.092133+00:00,4.2.0,2018-05-20T19:52:16.194039+00:00,2962,4.8.2.1,2019-02-14T02:20:19.502332+00:00,1043,==4.*,3,4.2.0,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.0a1,2024-10-23T19:58:35.522654+00:00,568,>=2,45,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.0a2,2024-10-24T21:48:27.360721+00:00,570,>=2,45,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.1,2024-11-13T01:33:18.206366+00:00,589,>=2,46,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.2,2024-11-16T02:44:46.953743+00:00,592,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.3,2024-11-16T02:48:04.785052+00:00,592,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.4,2024-11-16T03:01:06.530104+00:00,592,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.5,2024-11-16T03:06:49.879742+00:00,592,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.7,2024-11-16T03:09:50.743822+00:00,592,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.8,2024-11-18T22:11:32.143780+00:00,595,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.9,2024-11-18T23:01:51.305684+00:00,595,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.10,2024-11-18T23:25:41.219081+00:00,595,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.11,2024-11-19T21:56:39.816478+00:00,596,>=2,47,2.9.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.12,2024-11-24T21:51:45.850870+00:00,601,>=2,49,2.10.1,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.13,2024-12-01T00:53:04.363645+00:00,607,>=2,50,2.10.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.14,2024-12-01T17:28:53.334376+00:00,607,>=2,50,2.10.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.15,2024-12-02T21:29:19.301911+00:00,609,>=2,50,2.10.2,True
pypi,pypi:0fdb5604->pydantic,checker_accept_calibration,ok,provider_favored,1.0,0fdb5604,pydantic,2.0a1,2,2023-04-03T20:45:03.388278+00:00,2.14.0a1,2026-05-22T13:23:40.570634+00:00,38,1.0.16,2024-12-04T22:15:06.766151+00:00,611,>=2,51,2.10.3,True
pypi,pypi:42-taskmaster->cerberus,latest_reject,conflict,consumer_favored,-1.0,42-taskmaster,cerberus,1.0.1,1,2016-09-01T08:02:44.069912+00:00,1.3.8,2025-11-06T18:29:38.815527+00:00,235,1.0.0,2024-04-03T14:45:05.457654+00:00,2771,==1.3.5,10,1.3.5,True
pypi,pypi:42-taskmaster->cerberus,latest_reject,conflict,consumer_favored,-1.0,42-taskmaster,cerberus,1.0.1,1,2016-09-01T08:02:44.069912+00:00,1.3.8,2025-11-06T18:29:38.815527+00:00,235,1.0.1,2024-04-05T08:54:27.511449+00:00,2773,==1.3.5,10,1.3.5,True
pypi,pypi:42-taskmaster->cerberus,latest_reject,conflict,consumer_favored,-1.0,42-taskmaster,cerberus,1.0.1,1,2016-09-01T08:02:44.069912+00:00,1.3.8,2025-11-06T18:29:38.815527+00:00,235,1.0.2,2024-05-13T13:13:18.992806+00:00,2811,==1.3.5,10,1.3.5,True
pypi,pypi:2u-enterprise-data->mysql-connector-python,latest_reject,conflict,consumer_favored,-1.0,2u-enterprise-data,mysql-connector-python,9.0.0,9,2024-07-01T10:58:51.488750+00:00,9.7.0,2026-04-23T07:15:43.703856+00:00,67,10.22.1,2026-03-11T08:58:15.905561+00:00,617,<9.6,7,9.5.0,True
pypi,pypi:360solutions-bc-mcp->requests,latest_reject,conflict,consumer_favored,-1.0,360solutions-bc-mcp,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.5.3,2026-05-08T17:01:49.205863+00:00,4608,==2.33.1,80,2.33.1,True
pypi,pypi:360solutions-bc-mcp->requests,latest_reject,conflict,consumer_favored,-1.0,360solutions-bc-mcp,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.5.5,2026-05-15T16:50:00.877387+00:00,4615,==2.33.1,83,2.33.1,True
pypi,pypi:360solutions-bc-mcp->requests,latest_reject,conflict,consumer_favored,-1.0,360solutions-bc-mcp,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.5.6,2026-05-18T10:52:31.918003+00:00,4618,==2.33.1,83,2.33.1,True
pypi,pypi:3q->click-spinner,latest_reject,conflict,consumer_favored,-1.0,3q,click-spinner,0.1.1,0.1,2016-09-04T11:01:19.327626+00:00,0.2.0,2026-06-23T19:25:06.228564+00:00,6,0.1.1,2020-06-25T08:31:17.473717+00:00,1389,"<0.2.0,>=0.1.10",8,0.1.10,True
pypi,pypi:3q->click-spinner,latest_reject,conflict,consumer_favored,-1.0,3q,click-spinner,0.1.1,0.1,2016-09-04T11:01:19.327626+00:00,0.2.0,2026-06-23T19:25:06.228564+00:00,6,0.1.2,2020-06-25T08:38:48.875962+00:00,1389,"<0.2.0,>=0.1.10",8,0.1.10,True
pypi,pypi:3q->click-spinner,latest_reject,conflict,consumer_favored,-1.0,3q,click-spinner,0.1.1,0.1,2016-09-04T11:01:19.327626+00:00,0.2.0,2026-06-23T19:25:06.228564+00:00,6,0.1.3,2020-06-25T14:35:06.889643+00:00,1390,"<0.2.0,>=0.1.10",8,0.1.10,True
pypi,pypi:3q->click-spinner,latest_reject,conflict,consumer_favored,-1.0,3q,click-spinner,0.1.1,0.1,2016-09-04T11:01:19.327626+00:00,0.2.0,2026-06-23T19:25:06.228564+00:00,6,0.1.4,2020-06-25T15:12:38.153213+00:00,1390,"<0.2.0,>=0.1.10",8,0.1.10,True
pypi,pypi:3q->click-spinner,latest_reject,conflict,consumer_favored,-1.0,3q,click-spinner,0.1.1,0.1,2016-09-04T11:01:19.327626+00:00,0.2.0,2026-06-23T19:25:06.228564+00:00,6,0.1.5,2020-06-26T04:31:00.076422+00:00,1390,"<0.2.0,>=0.1.10",8,0.1.10,True
pypi,pypi:3q->click-spinner,latest_reject,conflict,consumer_favored,-1.0,3q,click-spinner,0.1.1,0.1,2016-09-04T11:01:19.327626+00:00,0.2.0,2026-06-23T19:25:06.228564+00:00,6,0.1.6,2020-06-26T04:35:08.770886+00:00,1390,"<0.2.0,>=0.1.10",8,0.1.10,True
pypi,pypi:21x-sdk->web3,latest_reject,conflict,consumer_favored,-1.0,21x-sdk,web3,7.0.0b1,7,2024-02-28T20:10:25.119862+00:00,7.16.0,2026-05-01T21:22:17.015254+00:00,59,1.0.1,2025-04-15T16:55:30.650870+00:00,411,==7.6.0,22,7.6.0,True
pypi,pypi:2keys->aiohttp,latest_reject,conflict,consumer_favored,-1.0,2keys,aiohttp,4.0.0a0,4,2019-01-09T01:08:05.114526+00:00,3.14.1,2026-06-07T21:05:37.471101+00:00,22,0.5.1,2020-04-24T11:26:54.163754+00:00,471,==3.6.2,2,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.2,2026-06-10T11:05:18.184697+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.3,2026-06-10T11:19:37.670886+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.4,2026-06-10T11:27:36.995503+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.5,2026-06-10T11:35:25.864588+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.6,2026-06-10T11:40:15.579234+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.7,2026-06-10T11:44:55.196046+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.8,2026-06-10T12:05:11.053353+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.10,2026-06-10T12:21:51.352209+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.1.11,2026-06-10T12:28:02.681189+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.2.0,2026-06-10T12:34:28.724819+00:00,716,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.3.0,2026-06-16T14:12:18.117075+00:00,722,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.3.1,2026-06-16T14:29:19.785206+00:00,722,>=25.1.0,1,,False
pypi,pypi:3x-ui-manage-keys->aiofiles,latest_reject,conflict,consumer_favored,-1.0,3x-ui-manage-keys,aiofiles,24.1.0,24,2024-06-24T11:02:01.529179+00:00,25.1.0,2025-10-09T20:51:03.174611+00:00,263,0.4.0,2026-06-16T14:34:58.759501+00:00,722,==24.1.0,1,24.1.0,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1001,2024-07-08T03:50:21.747197+00:00,1355,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1002,2024-07-09T19:03:12.539291+00:00,1357,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1004,2024-07-10T05:19:37.821283+00:00,1357,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1005,2024-07-10T06:57:58.128969+00:00,1357,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1006,2024-07-12T03:22:21.404932+00:00,1359,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1007,2024-07-12T04:19:01.457492+00:00,1359,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1008,2024-07-12T05:00:36.431095+00:00,1359,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1009,2024-07-12T18:00:56.259167+00:00,1359,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1010,2024-07-12T18:31:03.109142+00:00,1360,==3.4.1,6,3.4.1,True
pypi,pypi:42towels->pyreadline3,latest_reject,conflict,consumer_favored,-1.0,42towels,pyreadline3,3.0,3,2020-10-21T18:30:22.818777+00:00,3.5.6,2026-05-14T17:55:03.262700+00:00,46,0.1.1011,2024-07-20T18:19:51.445739+00:00,1367,==3.4.1,6,3.4.1,True
pypi,pypi:3m->nvitop,latest_reject,conflict,consumer_favored,-1.0,3m,nvitop,1.0.0,1,2023-02-01T13:06:39.793137+00:00,1.7.0,2026-05-16T07:51:03.921862+00:00,44,0.1.0,2024-03-24T08:41:17.961974+00:00,416,==1.2.0,8,1.2.0,True
pypi,pypi:3m->nvitop,latest_reject,conflict,consumer_favored,-1.0,3m,nvitop,1.0.0,1,2023-02-01T13:06:39.793137+00:00,1.7.0,2026-05-16T07:51:03.921862+00:00,44,0.1.1,2024-03-24T12:35:44.713200+00:00,416,==1.2.0,8,1.2.0,True
pypi,pypi:3m->nvitop,latest_reject,conflict,consumer_favored,-1.0,3m,nvitop,1.0.0,1,2023-02-01T13:06:39.793137+00:00,1.7.0,2026-05-16T07:51:03.921862+00:00,44,0.1.3,2024-03-24T13:28:16.686152+00:00,417,==1.2.0,8,1.2.0,True
pypi,pypi:3di-cmd-client->requests,latest_reject,conflict,consumer_favored,-1.0,3di-cmd-client,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.2,2020-12-18T09:21:19.476885+00:00,2641,==2.25.0,62,2.25.0,True
pypi,pypi:3di-cmd-client->requests,latest_reject,conflict,consumer_favored,-1.0,3di-cmd-client,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.1a0,2020-12-18T09:22:52.854371+00:00,2641,==2.25.0,62,2.25.0,True
pypi,pypi:3di-cmd-client->requests,latest_reject,conflict,consumer_favored,-1.0,3di-cmd-client,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.1b0,2020-12-18T11:16:41.380225+00:00,2641,==2.25.0,62,2.25.0,True
pypi,pypi:3di-cmd-client->requests,latest_reject,conflict,consumer_favored,-1.0,3di-cmd-client,requests,2.0.0,2,2013-09-24T18:39:33.154169+00:00,2.34.2,2026-05-14T19:25:26.443000+00:00,46,0.0.3,2020-12-21T14:47:18.729890+00:00,2644,==2.25.0,62,2.25.0,True
pypi,pypi:128autograder-python->schema,latest_reject,conflict,consumer_favored,-1.0,128autograder-python,schema,0.7.0,0.7,2019-02-25T22:43:25.388553+00:00,0.7.8,2025-10-11T13:15:40.281823+00:00,261,6.0.0rc1,2026-04-12T17:15:18.037328+00:00,2602,==0.7.5,9,0.7.5,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.0.1,2025-01-04T00:39:35.762243+00:00,1117,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.0.2,2025-01-04T01:19:10.271814+00:00,1117,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.0.3,2025-01-04T22:18:10.350174+00:00,1118,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.0.4,2025-01-04T22:44:45.967242+00:00,1118,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.0.5,2025-01-04T23:35:08.468127+00:00,1118,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.0.6,2025-01-20T06:16:10.001890+00:00,1133,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.1.0,2025-02-04T19:28:35.462970+00:00,1148,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.2.0,2025-03-20T20:53:14.200254+00:00,1192,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.2.1,2025-03-22T18:32:33.325280+00:00,1194,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.2.2,2025-03-22T19:24:06.875546+00:00,1194,==2.0.1,5,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,5.2.3,2025-11-02T17:17:54.086978+00:00,1419,==2.0.1,6,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,6.0.0rc2,2026-04-12T16:53:07.560005+00:00,1580,==2.0.1,9,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,6.0.0rc3,2026-04-12T17:25:54.161921+00:00,1580,==2.0.1,9,2.0.1,True
pypi,pypi:128autograder->tomli,latest_reject,conflict,consumer_favored,-1.0,128autograder,tomli,2.0.0,2,2021-12-13T21:14:40.068366+00:00,2.3.1,2026-03-25T21:47:44.246432+00:00,96,6.0.0rc4,2026-05-25T21:19:19.197171+00:00,1624,==2.0.1,9,2.0.1,True
pypi,pypi:2dify->kiwisolver,latest_reject,conflict,consumer_favored,-1.0,2dify,kiwisolver,1.0.0,1,2017-09-06T14:45:58.411753+00:00,1.5.0,2026-03-09T13:12:37.515160+00:00,112,1.0.1,2025-09-06T20:18:17.634596+00:00,2922,==1.4.9,18,1.4.9,True
pypi,pypi:115cli->p115cipher,latest_reject,conflict,consumer_favored,-1.0,115cli,p115cipher,0.0.1,0.0,2024-10-01T17:09:59.869264+00:00,0.0.5.2,2026-05-31T10:49:36.160349+00:00,29,0.3.0,2026-05-10T09:08:54.039125+00:00,585,==0.0.4,11,0.0.4,True
pypi,pypi:115cli->p115cipher,latest_reject,conflict,consumer_favored,-1.0,115cli,p115cipher,0.0.1,0.0,2024-10-01T17:09:59.869264+00:00,0.0.5.2,2026-05-31T10:49:36.160349+00:00,29,0.3.1,2026-05-11T13:32:02.261324+00:00,586,==0.0.4,11,0.0.4,True
pypi,pypi:115cli->p115cipher,latest_reject,conflict,consumer_favored,-1.0,115cli,p115cipher,0.0.1,0.0,2024-10-01T17:09:59.869264+00:00,0.0.5.2,2026-05-31T10:49:36.160349+00:00,29,0.3.2,2026-05-12T11:25:48.433645+00:00,587,==0.0.4,11,0.0.4,True
pypi,pypi:115cli->p115cipher,latest_reject,conflict,consumer_favored,-1.0,115cli,p115cipher,0.0.1,0.0,2024-10-01T17:09:59.869264+00:00,0.0.5.2,2026-05-31T10:49:36.160349+00:00,29,0.3.3,2026-05-18T11:49:23.919650+00:00,593,==0.0.4,11,0.0.4,True
pypi,pypi:2dify->matplotlib,latest_reject,conflict,consumer_favored,-1.0,2dify,matplotlib,3.0.0rc2,3,2018-08-28T01:51:53.122401+00:00,3.11.0,2026-06-12T02:27:34.161828+00:00,17,1.0.1,2025-09-06T20:18:17.634596+00:00,2566,==3.10.6,67,3.10.6,True
pypi,pypi:2022-2-gces-ifpf->gensim,latest_reject,conflict,consumer_favored,-1.0,2022-2-gces-ifpf,gensim,4.0.0,4,2021-03-25T13:42:52.376586+00:00,4.4.0,2025-10-18T01:47:12.563460+00:00,254,0.3.0,2023-01-30T00:46:44.320514+00:00,675,"<4.0.0,>=3.8.3",7,,False
pypi,pypi:2022-2-gces-ifpf->urllib3,latest_reject,conflict,consumer_favored,-1.0,2022-2-gces-ifpf,urllib3,2.0.0a1,2,2022-11-15T15:43:16.231069+00:00,2.7.0,2026-05-07T16:13:17.151740+00:00,53,0.3.0,2023-01-30T00:46:44.320514+00:00,75,"<2.0.0,>=1.26.13",3,,False
pypi,pypi:31->filelock,latest_reject,conflict,consumer_favored,-1.0,31,filelock,3.0.0,3,2018-01-05T10:41:10.882298+00:00,3.29.4,2026-06-13T16:11:59.582518+00:00,16,2.3.0,2025-12-07T17:40:39.429332+00:00,2893,==3.0.12,59,3.0.12,True
pypi,pypi:2dify->fonttools,latest_reject,conflict,consumer_favored,-1.0,2dify,fonttools,4.0.0,4,2019-08-22T13:34:11.570317+00:00,4.63.0,2026-05-14T12:02:38.560242+00:00,46,1.0.1,2025-09-06T20:18:17.634596+00:00,2207,==4.59.2,142,4.59.2,True
pypi,pypi:3m->faiss-cpu,latest_reject,conflict,consumer_favored,-1.0,3m,faiss-cpu,1.5.3,1,2019-07-17T05:18:53.812095+00:00,1.14.3,2026-06-13T02:19:03.427999+00:00,16,0.1.0,2024-03-24T08:41:17.961974+00:00,1712,==1.7.2,16,1.7.2,True
pypi,pypi:3m->faiss-cpu,latest_reject,conflict,consumer_favored,-1.0,3m,faiss-cpu,1.5.3,1,2019-07-17T05:18:53.812095+00:00,1.14.3,2026-06-13T02:19:03.427999+00:00,16,0.1.1,2024-03-24T12:35:44.713200+00:00,1712,==1.7.2,16,1.7.2,True
pypi,pypi:3m->faiss-cpu,latest_reject,conflict,consumer_favored,-1.0,3m,faiss-cpu,1.5.3,1,2019-07-17T05:18:53.812095+00:00,1.14.3,2026-06-13T02:19:03.427999+00:00,16,0.1.3,2024-03-24T13:28:16.686152+00:00,1712,==1.7.2,16,1.7.2,True
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.3.0,2026-03-24T09:58:20.954533+00:00,400,"<12.0,>=11.0",2,,False
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.4.0,2026-03-28T14:02:16.078225+00:00,405,"<12.0,>=11.0",2,,False
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.5.0,2026-03-31T15:27:39.262082+00:00,408,"<12.0,>=11.0",2,,False
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.6.0,2026-04-01T06:51:24.138945+00:00,408,"<12.0,>=11.0",2,,False
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.7.0,2026-04-01T08:28:45.652495+00:00,408,"<12.0,>=11.0",2,,False
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.8.0,2026-04-01T10:26:11.335277+00:00,408,"<12.0,>=11.0",2,,False
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.8.2,2026-04-02T07:29:26.054137+00:00,409,"<12.0,>=11.0",2,,False
pypi,pypi:1m-trade->websockets,latest_reject,conflict,consumer_favored,-1.0,1m-trade,websockets,15.0,15,2025-02-16T11:04:51.753050+00:00,16.0,2026-01-10T09:22:21.280709+00:00,170,0.8.3,2026-04-02T08:07:53.729132+00:00,409,"<12.0,>=11.0",2,,False
pypi,pypi:0x20bf->aiohttp,latest_reject,conflict,consumer_favored,-1.0,0x20bf,aiohttp,4.0.0a0,4,2019-01-09T01:08:05.114526+00:00,3.14.1,2026-06-07T21:05:37.471101+00:00,22,0.0.1,2022-03-08T23:49:14.391502+00:00,1154,==3.7.4.post0,2,,False
pypi,pypi:128autograder-python->dill,latest_reject,conflict,consumer_favored,-1.0,128autograder-python,dill,0.4.0,0.4,2025-04-16T00:41:47.671986+00:00,0.4.1,2026-01-19T02:36:55.663313+00:00,161,6.0.0rc1,2026-04-12T17:15:18.037328+00:00,361,==0.3.9,2,,False
pypi,pypi:2022-2-gces-ifpf->iniconfig,latest_reject,conflict,consumer_favored,-1.0,2022-2-gces-ifpf,iniconfig,2.0.0,2,2023-01-07T11:08:09.864484+00:00,2.3.0,2025-10-18T21:55:41.639305+00:00,254,0.3.0,2023-01-30T00:46:44.320514+00:00,22,"<2.0.0,>=1.1.1",1,,False
cargo,cargo:adler2->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,adler2,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,2.0.0,2024-08-04T20:25:28.045801+00:00,2083,^1.0.0,1,1.0.0,True
cargo,cargo:adler2->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,adler2,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,2.0.1,2025-06-09T22:31:53.608434+00:00,2392,^1.0.0,2,1.0.1,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.0,2019-11-06T18:21:36.278225+00:00,0,^0.3.0,1,0.3.0,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.2,2020-02-04T00:18:58.967225+00:00,89,^0.3.2,3,0.3.2,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.3,2020-02-05T00:57:05.557265+00:00,90,^0.3.3,4,0.3.3,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.5,2020-05-08T23:17:29.946517+00:00,184,^0.3.5,6,0.3.5,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.7,2020-10-23T18:04:48.706192+00:00,351,^0.3.7,8,0.3.7,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.8,2020-11-09T18:17:24.446928+00:00,368,^0.3.8,9,0.3.8,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.10,2021-01-13T11:38:58.748458+00:00,433,^0.3.10,11,0.3.10,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.12,2021-01-15T12:01:39.302229+00:00,435,^0.3.12,13,0.3.12,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.13,2021-02-23T03:56:32.375310+00:00,474,^0.3.13,14,0.3.13,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.15,2021-05-11T12:13:32.138031+00:00,551,^0.3.15,16,0.3.15,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.17,2021-08-30T10:34:54.314174+00:00,662,^0.3.17,18,0.3.17,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.19,2021-12-18T16:16:55.732648+00:00,772,^0.3.19,20,0.3.19,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.20,2022-02-06T08:38:00.884840+00:00,822,^0.3.20,21,0.3.20,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.22,2022-08-14T12:24:30.204211+00:00,1011,^0.3.22,23,0.3.22,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.24,2022-08-29T13:40:04.978883+00:00,1026,^0.3.24,25,0.3.24,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.25,2022-10-20T03:17:15.989237+00:00,1078,^0.3.25,26,0.3.25,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.27,2023-03-11T16:09:24.189152+00:00,1220,^0.3.27,28,0.3.27,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.29,2023-10-26T14:22:05.992336+00:00,1449,^0.3.29,30,0.3.29,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.30,2023-12-24T14:39:25.957357+00:00,1508,^0.3.30,31,0.3.30,True
cargo,cargo:futures-util->futures-core,checker_accept_calibration,ok,provider_favored,1.0,futures-util,futures-core,0.3.0,0.3,2019-11-06T18:19:06.666056+00:00,0.3.32,2026-02-15T13:34:00.949238+00:00,134,0.3.32,2026-02-15T13:34:23.225488+00:00,2292,^0.3.32,33,0.3.32,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.121.0,2024-01-29T20:22:31.541862+00:00,479,^2.4.1,16,2.4.2,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.202.0,2024-03-26T14:39:06.935996+00:00,536,^2.4.1,17,2.5.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.208.0,2024-05-20T16:22:19.821098+00:00,591,^2.4.1,17,2.5.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.211.1,2024-06-19T00:18:07.489935+00:00,620,^2.4.1,17,2.5.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.216.0,2024-08-22T17:33:12.308446+00:00,685,^2.4.1,18,2.6.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.221.0,2024-11-27T17:13:33.852457+00:00,782,^2.4.1,18,2.6.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.225.0,2025-02-04T21:35:22.733678+00:00,851,^2.4.1,20,2.8.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.223.1,2025-02-05T16:59:37.909649+00:00,852,^2.4.1,20,2.8.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.227.1,2025-03-07T18:29:14.841942+00:00,882,^2.4.1,21,2.9.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.233.0,2025-06-03T21:28:14.871892+00:00,970,^2.4.1,22,2.9.1,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.238.0,2025-08-26T17:45:32.185100+00:00,1054,^2.4.1,24,2.9.3,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.243.0,2025-12-03T02:01:33.956664+00:00,1152,^2.4.1,26,2.10.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.246.2,2026-04-03T20:59:50.529786+00:00,1274,^2.4.1,27,2.11.0,True
cargo,cargo:wasmparser->bitflags,checker_accept_calibration,ok,provider_favored,1.0,wasmparser,bitflags,2.0.0-rc.1,2,2022-10-07T07:26:58.492202+00:00,2.13.0,2026-06-05T23:58:31.563102+00:00,24,0.252.0,2026-06-12T19:22:35.992256+00:00,1344,^2.4.1,31,2.13.0,True
cargo,cargo:crossbeam-utils->loom,checker_accept_calibration,ok,provider_favored,1.0,crossbeam-utils,loom,0.7.0,0.7,2023-08-04T16:31:44.391593+00:00,0.7.2,2024-04-23T09:24:01.042539+00:00,797,0.8.17,2023-12-13T14:05:45.227425+00:00,130,^0.7.1,2,0.7.1,True
cargo,cargo:crossbeam-utils->loom,checker_accept_calibration,ok,provider_favored,1.0,crossbeam-utils,loom,0.7.0,0.7,2023-08-04T16:31:44.391593+00:00,0.7.2,2024-04-23T09:24:01.042539+00:00,797,0.8.18,2023-12-24T06:22:47.197785+00:00,141,^0.7.1,2,0.7.1,True
cargo,cargo:crossbeam-utils->loom,checker_accept_calibration,ok,provider_favored,1.0,crossbeam-utils,loom,0.7.0,0.7,2023-08-04T16:31:44.391593+00:00,0.7.2,2024-04-23T09:24:01.042539+00:00,797,0.8.19,2024-01-08T12:55:59.849665+00:00,156,^0.7.1,2,0.7.1,True
cargo,cargo:crossbeam-utils->loom,checker_accept_calibration,ok,provider_favored,1.0,crossbeam-utils,loom,0.7.0,0.7,2023-08-04T16:31:44.391593+00:00,0.7.2,2024-04-23T09:24:01.042539+00:00,797,0.8.20,2024-05-19T18:30:15.947799+00:00,289,^0.7.1,3,0.7.2,True
cargo,cargo:crossbeam-utils->loom,checker_accept_calibration,ok,provider_favored,1.0,crossbeam-utils,loom,0.7.0,0.7,2023-08-04T16:31:44.391593+00:00,0.7.2,2024-04-23T09:24:01.042539+00:00,797,0.8.21,2024-12-15T15:26:01.019842+00:00,498,^0.7.1,3,0.7.2,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.0,2023-11-18T00:03:12.917716+00:00,0,^1.0.0,1,1.0.0,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.61.0,2023-12-08T22:45:01.925483+00:00,20,^1.1.0,5,1.1.0,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.2,2024-01-10T15:27:23.114710+00:00,53,^1.1.2,7,1.1.2,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.3,2024-01-18T18:06:01.295698+00:00,61,^1.1.3,8,1.1.3,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.5,2024-02-08T21:27:32.927794+00:00,82,^1.1.5,10,1.1.5,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.6,2024-02-22T22:40:27.088391+00:00,96,^1.1.7,12,1.1.7,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.8,2024-04-19T21:27:01.245068+00:00,153,^1.4.0,15,1.4.0,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.9,2024-07-03T20:53:58.604397+00:00,228,^1.7.1,22,1.7.1,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.11,2024-09-09T16:00:28.835460+00:00,296,^1.7.2,23,1.7.2,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.60.12,2025-01-14T22:22:44.600751+00:00,423,^1.7.3,24,1.7.3,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.62.0,2025-03-10T15:45:51.651748+00:00,478,^1.7.4,25,1.7.4,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.62.1,2025-04-23T22:17:59.881961+00:00,522,^1.8.0,26,1.8.0,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.62.3,2025-08-04T19:03:40.345705+00:00,625,^1.8.7,31,1.8.7,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.62.4,2025-10-06T21:46:33.531011+00:00,688,^1.9.1,33,1.9.1,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.62.6,2025-12-08T23:01:21.723749+00:00,751,^1.9.3,35,1.9.3,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.63.0,2026-01-28T00:25:57.082264+00:00,802,^1.11.0,37,1.11.0,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.63.2,2026-01-31T01:39:58.239396+00:00,805,^1.11.2,39,1.11.2,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.63.3,2026-02-01T05:18:31.505550+00:00,806,^1.11.3,40,1.11.3,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.63.5,2026-02-16T20:30:30.161987+00:00,821,^1.11.5,42,1.11.5,True
cargo,cargo:aws-smithy-http->aws-smithy-runtime-api,checker_accept_calibration,ok,provider_favored,1.0,aws-smithy-http,aws-smithy-runtime-api,1.0.0,1,2023-11-18T00:01:35.163022+00:00,1.12.3,2026-06-01T19:38:10.201688+00:00,28,0.63.6,2026-03-02T20:39:22.118115+00:00,835,^1.11.6,43,1.11.6,True
cargo,cargo:foreign-types->foreign-types-macros,checker_accept_calibration,ok,provider_favored,1.0,foreign-types,foreign-types-macros,0.2.0,0.2,2019-10-13T19:23:42.180142+00:00,0.2.3,2023-03-26T17:42:18.846336+00:00,1191,0.5.0,2019-10-13T19:24:15.900127+00:00,0,^0.2,1,0.2.0,True
cargo,cargo:event-listener-strategy->event-listener,checker_accept_calibration,ok,provider_favored,1.0,event-listener-strategy,event-listener,5.0.0,5,2024-02-05T22:11:17.635556+00:00,5.4.1,2025-08-03T21:37:04.499962+00:00,330,0.5.0,2024-02-07T03:08:59.879281+00:00,1,^5.0.0,1,5.0.0,True
cargo,cargo:event-listener-strategy->event-listener,checker_accept_calibration,ok,provider_favored,1.0,event-listener-strategy,event-listener,5.0.0,5,2024-02-05T22:11:17.635556+00:00,5.4.1,2025-08-03T21:37:04.499962+00:00,330,0.5.1,2024-03-30T15:04:49.554967+00:00,53,^5.0.0,3,5.2.0,True
cargo,cargo:event-listener-strategy->event-listener,checker_accept_calibration,ok,provider_favored,1.0,event-listener-strategy,event-listener,5.0.0,5,2024-02-05T22:11:17.635556+00:00,5.4.1,2025-08-03T21:37:04.499962+00:00,330,0.5.2,2024-04-27T23:07:00.357202+00:00,82,^5.0.0,4,5.3.0,True
cargo,cargo:event-listener-strategy->event-listener,checker_accept_calibration,ok,provider_favored,1.0,event-listener-strategy,event-listener,5.0.0,5,2024-02-05T22:11:17.635556+00:00,5.4.1,2025-08-03T21:37:04.499962+00:00,330,0.5.3,2024-11-30T17:56:35.531677+00:00,298,^5.0.0,5,5.3.1,True
cargo,cargo:event-listener-strategy->event-listener,checker_accept_calibration,ok,provider_favored,1.0,event-listener-strategy,event-listener,5.0.0,5,2024-02-05T22:11:17.635556+00:00,5.4.1,2025-08-03T21:37:04.499962+00:00,330,0.5.4,2025-03-27T17:31:33.741698+00:00,415,^5.0.0,6,5.4.0,True
cargo,cargo:windows-targets->windows-link,checker_accept_calibration,ok,provider_favored,1.0,windows-targets,windows-link,0.1.0,0.1,2025-02-21T16:29:08.666613+00:00,0.2.1,2025-10-06T17:35:08.351469+00:00,266,0.53.3,2025-07-28T15:50:18.281442+00:00,156,^0.1.3,4,0.1.3,True
cargo,cargo:windows-targets->windows-link,checker_accept_calibration,ok,provider_favored,1.0,windows-targets,windows-link,0.1.0,0.1,2025-02-21T16:29:08.666613+00:00,0.2.1,2025-10-06T17:35:08.351469+00:00,266,0.53.4,2025-09-25T18:09:05.432142+00:00,216,^0.2.0,4,,False
cargo,cargo:windows-targets->windows-link,checker_accept_calibration,ok,provider_favored,1.0,windows-targets,windows-link,0.1.0,0.1,2025-02-21T16:29:08.666613+00:00,0.2.1,2025-10-06T17:35:08.351469+00:00,266,0.53.5,2025-10-06T19:18:45.726277+00:00,227,^0.2.1,4,,False
cargo,cargo:phf_macros->phf_generator,checker_accept_calibration,ok,provider_favored,1.0,phf_macros,phf_generator,0.12.0,0.12,2025-06-19T10:54:44.199469+00:00,0.14.0,2026-06-21T00:37:27.827587+00:00,8,0.12.0,2025-06-19T10:54:51.822730+00:00,0,^0.11.1,1,,False
cargo,cargo:phf_macros->phf_generator,checker_accept_calibration,ok,provider_favored,1.0,phf_macros,phf_generator,0.12.0,0.12,2025-06-19T10:54:44.199469+00:00,0.14.0,2026-06-21T00:37:27.827587+00:00,8,0.12.1,2025-06-19T11:37:49.720752+00:00,0,^0.12,2,0.12.1,True
cargo,cargo:phf_macros->phf_generator,checker_accept_calibration,ok,provider_favored,1.0,phf_macros,phf_generator,0.12.0,0.12,2025-06-19T10:54:44.199469+00:00,0.14.0,2026-06-21T00:37:27.827587+00:00,8,0.13.0,2025-08-23T11:01:13.432385+00:00,65,^0.13.0,2,,False
cargo,cargo:phf_macros->phf_generator,checker_accept_calibration,ok,provider_favored,1.0,phf_macros,phf_generator,0.12.0,0.12,2025-06-19T10:54:44.199469+00:00,0.14.0,2026-06-21T00:37:27.827587+00:00,8,0.13.1,2025-08-23T11:06:20.808422+00:00,65,^0.13.1,2,,False
cargo,cargo:phf_macros->phf_generator,checker_accept_calibration,ok,provider_favored,1.0,phf_macros,phf_generator,0.12.0,0.12,2025-06-19T10:54:44.199469+00:00,0.14.0,2026-06-21T00:37:27.827587+00:00,8,0.14.0,2026-06-21T00:37:40.436223+00:00,366,^0.14.0,2,,False
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.1.0,2021-01-22T01:47:24.838272+00:00,548,^0.1.42,43,0.1.42,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.2.0,2021-03-24T02:17:49.421291+00:00,609,^0.1.42,49,0.1.48,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.3.0,2021-05-10T00:38:06.903915+00:00,656,^0.1,51,0.1.50,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.4.0,2021-06-17T16:22:36.372917+00:00,695,^0.1,51,0.1.50,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.6.0,2022-01-22T16:55:48.745685+00:00,914,^0.1,53,0.1.52,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.7.0,2022-09-13T02:33:15.137623+00:00,1147,^0.1,58,0.1.57,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.8.0,2023-03-26T03:11:14.692086+00:00,1341,^0.1,69,0.1.68,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.9.0,2023-07-29T21:20:20.730304+00:00,1467,^0.1,73,0.1.72,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.10.0,2023-11-06T23:38:02.360674+00:00,1567,^0.1,75,0.1.74,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.11.0,2024-02-25T04:11:48.227379+00:00,1677,^0.1,78,0.1.77,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.12.0,2024-05-15T17:16:21.529848+00:00,1758,^0.1,81,0.1.80,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.13.0,2024-07-15T17:14:01.390873+00:00,1819,^0.1,82,0.1.81,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.25.0,2024-09-09T21:58:58.454704+00:00,1875,^0.1,83,0.1.82,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.26.0,2024-10-01T22:17:42.557884+00:00,1897,^0.1,84,0.1.83,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.27.0,2024-11-12T00:24:33.972279+00:00,1938,^0.1,84,0.1.83,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.28.0,2025-02-10T18:25:05.987877+00:00,2029,^0.1,87,0.1.86,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.30.0,2025-05-23T17:00:16.142489+00:00,2131,^0.1,89,0.1.88,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.30.1,2025-09-24T20:10:34.049954+00:00,2255,^0.1,90,0.1.89,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.31.0,2025-09-25T21:46:42.399608+00:00,2256,^0.1,90,0.1.89,True
cargo,cargo:opentelemetry-http->async-trait,checker_accept_calibration,ok,provider_favored,1.0,opentelemetry-http,async-trait,0.1.0,0.1,2019-07-23T16:10:00.020678+00:00,0.1.89,2025-08-14T17:34:24.542203+00:00,319,0.32.0,2026-05-08T23:41:20.917466+00:00,2481,^0.1,90,0.1.89,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.9.0,2020-10-21T23:14:25.380017+00:00,9,^0.8.0,1,0.8.0,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.9.1,2021-05-18T20:09:32.992428+00:00,218,^0.8.0,1,0.8.0,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.9.2,2022-04-14T00:46:55.481283+00:00,548,^0.8.1,2,0.8.1,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.9.3,2022-05-13T16:32:48.589484+00:00,578,^0.8.1,2,0.8.1,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.10.0,2022-11-18T21:09:49.121583+00:00,767,^0.8.1,3,0.8.2,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.10.1,2022-11-19T00:16:48.450591+00:00,767,^0.8.1,3,0.8.2,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.10.2,2023-01-22T22:17:39.436832+00:00,832,^0.8.1,3,0.8.2,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.11.0,2023-03-04T00:23:09.476227+00:00,872,^0.8.1,4,0.8.3,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.12.0,2023-09-20T21:45:55.407715+00:00,1073,^0.8.1,4,0.8.3,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.12.1,2024-01-17T17:56:12.833437+00:00,1192,^0.8.1,6,0.8.5,True
cargo,cargo:rayon-core->crossbeam-deque,checker_accept_calibration,ok,provider_favored,1.0,rayon-core,crossbeam-deque,0.8.0,0.8,2020-10-12T04:53:07.630688+00:00,0.8.6,2024-12-15T15:29:28.168345+00:00,561,1.13.0,2025-08-12T23:21:51.666309+00:00,1765,^0.8.1,7,0.8.6,True
cargo,cargo:pem->base64,checker_accept_calibration,ok,provider_favored,1.0,pem,base64,0.22.0,0.22,2024-03-02T01:27:42.371098+00:00,0.22.1,2024-04-30T23:16:40.343739+00:00,790,3.0.4,2024-04-08T13:32:44.116782+00:00,37,^0.22.0,1,0.22.0,True
cargo,cargo:pem->base64,checker_accept_calibration,ok,provider_favored,1.0,pem,base64,0.22.0,0.22,2024-03-02T01:27:42.371098+00:00,0.22.1,2024-04-30T23:16:40.343739+00:00,790,3.0.5,2025-02-21T14:37:03.781063+00:00,356,^0.22.0,2,0.22.1,True
cargo,cargo:pem->base64,checker_accept_calibration,ok,provider_favored,1.0,pem,base64,0.22.0,0.22,2024-03-02T01:27:42.371098+00:00,0.22.1,2024-04-30T23:16:40.343739+00:00,790,3.0.6,2025-10-10T13:56:14.146634+00:00,587,^0.22.0,2,0.22.1,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.0,2025-07-08T13:52:17.787501+00:00,158,^0.7.10,12,0.7.11,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.1,2025-07-11T15:01:48.279758+00:00,161,^0.7.10,13,0.7.12,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.2,2025-08-04T19:47:30.720653+00:00,186,^0.7.10,13,0.7.12,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.3,2025-09-18T19:05:11.755024+00:00,231,^0.7.13,14,0.7.13,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.4,2025-10-09T21:45:29.323779+00:00,252,^0.7.13,14,0.7.13,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.5+spec-1.0.0,2025-12-17T15:37:25.066522+00:00,320,^0.7.13,15,0.7.14,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.6+spec-1.1.0,2025-12-18T13:26:19.798448+00:00,321,^0.7.13,15,0.7.14,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.7+spec-1.1.0,2026-02-10T18:09:44.852146+00:00,375,^0.7.13,15,0.7.14,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.8+spec-1.1.0,2026-02-12T16:22:58.904900+00:00,377,^0.7.13,15,0.7.14,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.9+spec-1.1.0,2026-02-16T17:49:09.587209+00:00,381,^0.7.13,15,0.7.14,True
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.0.10+spec-1.1.0,2026-03-17T20:15:01.125894+00:00,411,^1.0.0,16,,False
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.1.0+spec-1.1.0,2026-03-23T16:31:18.052084+00:00,416,^1.0.0,16,,False
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.1.1+spec-1.1.0,2026-03-31T19:06:08.077219+00:00,425,^1.0.0,16,,False
cargo,cargo:toml_parser->winnow,checker_accept_calibration,ok,provider_favored,1.0,toml_parser,winnow,0.7.0,0.7,2025-01-30T18:45:49.167585+00:00,1.0.3,2026-05-14T17:41:53.825093+00:00,46,1.1.2+spec-1.1.0,2026-04-01T21:24:07.453914+00:00,426,^1.0.0,16,,False
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.2,2020-03-20T07:42:33.618066+00:00,1064,^1.0,106,1.0.105,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.3,2020-04-24T13:46:37.388887+00:00,1099,^1.0,107,1.0.106,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.4,2021-03-19T20:52:36.998075+00:00,1429,^1.0,125,1.0.124,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.5,2021-03-19T21:06:33.474947+00:00,1429,^1.0,125,1.0.124,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.6,2021-07-26T21:13:43.619710+00:00,1558,^1.0,127,1.0.126,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.7,2021-09-02T09:42:27.154579+00:00,1595,^1.0,131,1.0.130,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.8,2022-01-16T09:04:34.883791+00:00,1731,^1.0,134,1.0.133,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.9,2022-01-17T18:52:52.286140+00:00,1733,^1.0,134,1.0.133,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.10,2022-03-06T16:27:42.548610+00:00,1781,^1.0,137,1.0.136,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.3.11,2023-08-23T09:37:19.771094+00:00,2315,^1.0,187,1.0.185,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,1.0.0,2023-08-23T09:38:14.880887+00:00,2315,^1.0,187,1.0.185,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,1.0.1,2024-03-17T21:59:01.698376+00:00,2523,^1.0,199,1.0.197,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,1.0.2,2026-01-27T00:52:28.655566+00:00,3203,^1.0,230,1.0.228,True
cargo,cargo:siphasher->serde,checker_accept_calibration,ok,provider_favored,1.0,siphasher,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,1.0.3,2026-05-03T20:58:08.152539+00:00,3300,^1.0,230,1.0.228,True
cargo,cargo:lexical-core->lexical-util,checker_accept_calibration,ok,provider_favored,1.0,lexical-core,lexical-util,1.0.0,1,2024-09-14T22:57:29.363829+00:00,1.0.7,2025-09-21T03:34:19.801133+00:00,281,1.0.0,2024-09-14T22:59:33.317862+00:00,0,^1.0.0,1,1.0.0,True
cargo,cargo:lexical-core->lexical-util,checker_accept_calibration,ok,provider_favored,1.0,lexical-core,lexical-util,1.0.0,1,2024-09-14T22:57:29.363829+00:00,1.0.7,2025-09-21T03:34:19.801133+00:00,281,1.0.1,2024-09-15T23:19:59.927250+00:00,1,^1.0.1,2,1.0.1,True
cargo,cargo:lexical-core->lexical-util,checker_accept_calibration,ok,provider_favored,1.0,lexical-core,lexical-util,1.0.0,1,2024-09-14T22:57:29.363829+00:00,1.0.7,2025-09-21T03:34:19.801133+00:00,281,1.0.2,2024-09-25T00:24:23.289427+00:00,10,^1.0.3,4,1.0.3,True
cargo,cargo:lexical-core->lexical-util,checker_accept_calibration,ok,provider_favored,1.0,lexical-core,lexical-util,1.0.0,1,2024-09-14T22:57:29.363829+00:00,1.0.7,2025-09-21T03:34:19.801133+00:00,281,1.0.3,2024-12-06T18:55:03.060347+00:00,82,^1.0.4,5,1.0.4,True
cargo,cargo:lexical-core->lexical-util,checker_accept_calibration,ok,provider_favored,1.0,lexical-core,lexical-util,1.0.0,1,2024-09-14T22:57:29.363829+00:00,1.0.7,2025-09-21T03:34:19.801133+00:00,281,1.0.5,2024-12-08T21:01:01.113747+00:00,84,^1.0.5,6,1.0.5,True
cargo,cargo:lexical-core->lexical-util,checker_accept_calibration,ok,provider_favored,1.0,lexical-core,lexical-util,1.0.0,1,2024-09-14T22:57:29.363829+00:00,1.0.7,2025-09-21T03:34:19.801133+00:00,281,1.0.6,2025-09-21T03:35:41.665207+00:00,371,^1.0.7,8,1.0.7,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.2.1,2022-06-11T21:24:21.553768+00:00,1221,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.2.3,2022-06-25T19:42:29.495067+00:00,1235,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.2.5,2022-07-31T17:01:28.655250+00:00,1271,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.3.0,2023-01-26T19:36:25.935568+00:00,1450,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.3.2,2023-07-04T13:41:23.166897+00:00,1608,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.3.4,2024-01-17T19:15:24.846525+00:00,1806,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.3.7,2024-02-24T15:29:36.515180+00:00,1843,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.3.9,2024-02-28T21:35:22.272193+00:00,1848,^1.0.0,1,1.0.0,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.5.0,2025-03-05T13:22:10.717387+00:00,2218,^1.0.0,2,1.0.1,True
cargo,cargo:hermit-abi->rustc-std-workspace-alloc,checker_accept_calibration,ok,provider_favored,1.0,hermit-abi,rustc-std-workspace-alloc,1.0.0,1,2019-02-06T15:50:42.402765+00:00,1.0.1,2024-11-04T20:55:30.099426+00:00,602,0.5.2,2025-06-11T15:37:43.898056+00:00,2316,^1.0.0,2,1.0.1,True
cargo,cargo:proc-macro-crate->toml_edit,checker_accept_calibration,ok,provider_favored,1.0,proc-macro-crate,toml_edit,0.22.0,0.22,2024-02-05T22:48:17.731320+00:00,0.25.12+spec-1.1.0,2026-05-27T15:34:17.936505+00:00,33,3.2.0,2024-08-27T08:11:32.398532+00:00,203,^0.22.20,21,0.22.20,True
cargo,cargo:proc-macro-crate->toml_edit,checker_accept_calibration,ok,provider_favored,1.0,proc-macro-crate,toml_edit,0.22.0,0.22,2024-02-05T22:48:17.731320+00:00,0.25.12+spec-1.1.0,2026-05-27T15:34:17.936505+00:00,33,3.3.0,2025-03-06T12:32:01.383701+00:00,394,^0.22.24,25,0.22.24,True
cargo,cargo:proc-macro-crate->toml_edit,checker_accept_calibration,ok,provider_favored,1.0,proc-macro-crate,toml_edit,0.22.0,0.22,2024-02-05T22:48:17.731320+00:00,0.25.12+spec-1.1.0,2026-05-27T15:34:17.936505+00:00,33,3.4.0,2025-09-16T10:33:16.337950+00:00,588,^0.23.2,28,,False
cargo,cargo:proc-macro-crate->toml_edit,checker_accept_calibration,ok,provider_favored,1.0,proc-macro-crate,toml_edit,0.22.0,0.22,2024-02-05T22:48:17.731320+00:00,0.25.12+spec-1.1.0,2026-05-27T15:34:17.936505+00:00,33,3.5.0,2026-03-04T11:12:33.029865+00:00,757,^0.25.0,28,,False
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.7,2023-04-11T20:35:16.965773+00:00,113,^0.10.4,1,,False
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.8,2023-05-05T16:35:23.998740+00:00,136,^0.10.4,1,,False
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-pre.0,2024-01-08T20:50:41.879538+00:00,385,=0.11.0-pre.3,4,0.11.0-pre.3,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-pre.1,2024-01-10T18:50:07.296520+00:00,387,=0.11.0-pre.4,5,0.11.0-pre.4,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-pre.2,2024-01-17T15:47:41.918387+00:00,393,=0.11.0-pre.7,8,0.11.0-pre.7,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-pre.3,2024-02-01T18:50:07.961929+00:00,409,=0.11.0-pre.8,9,0.11.0-pre.8,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-pre.4,2024-07-26T21:12:41.941416+00:00,585,=0.11.0-pre.9,10,0.11.0-pre.9,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-pre.5,2025-03-05T21:18:49.529277+00:00,807,=0.11.0-pre.10,11,0.11.0-pre.10,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-rc.0,2025-05-29T14:07:12.185023+00:00,891,^0.11.0-rc.0,12,0.11.0-rc.0,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-rc.2,2025-09-02T23:08:19.092042+00:00,988,^0.11.0-rc.1,13,0.11.0-rc.1,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-rc.3,2025-09-03T21:26:29.767213+00:00,989,^0.11.0-rc.1,13,0.11.0-rc.1,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-rc.6,2026-01-24T17:25:01.737520+00:00,1131,^0.11.0-rc.8,20,0.11.0-rc.8,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-rc.7,2026-02-02T17:13:58.773212+00:00,1140,^0.11.0-rc.11,23,0.11.0-rc.11,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-rc.8,2026-02-26T18:13:26.333245+00:00,1165,^0.11,26,0.11.1,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0-rc.9,2026-03-18T23:48:10.213293+00:00,1185,^0.11,27,0.11.2,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.11.0,2026-04-02T19:08:41.704262+00:00,1200,^0.11,27,0.11.2,True
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.9,2026-04-19T16:47:09.142031+00:00,1216,^0.10.7,27,,False
cargo,cargo:sha3->digest,checker_accept_calibration,ok,provider_favored,1.0,sha3,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.12.0,2026-05-15T18:32:15.852781+00:00,1243,^0.11,28,0.11.3,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.5.0-beta.1,2022-01-15T20:28:08.831176+00:00,1547,^2.4.1,16,2.4.1,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.5.0-beta.3,2022-01-18T22:11:50.605395+00:00,1550,^2.4.1,16,2.4.1,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.5.0-rc.0,2022-02-13T23:26:35.143965+00:00,1576,^2.4.1,16,2.4.1,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.5.1,2022-04-16T12:19:00.040579+00:00,1638,^2.4.1,16,2.4.1,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.5.2,2022-04-16T16:57:02.226601+00:00,1638,^2.4.1,16,2.4.1,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.5.4,2022-04-24T14:57:40.105804+00:00,1646,^2.4.1,16,2.4.1,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.5.6,2022-06-19T21:52:41.903676+00:00,1702,^2.4.1,17,2.5.0,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.7.0,2022-09-14T20:23:39.418042+00:00,1789,^2.4.1,17,2.5.0,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.7.2,2024-04-14T11:49:11.321196+00:00,2366,^2.4.1,25,2.7.2,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.7.4,2024-09-11T22:55:19.467274+00:00,2517,^2.4.1,27,2.7.4,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.7.6,2024-09-28T03:10:04.721755+00:00,2533,^2.4.1,27,2.7.4,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.7.8,2025-03-20T03:01:54.690015+00:00,2706,^2.4.1,27,2.7.4,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.7.10,2025-12-29T01:41:06.084869+00:00,2990,^2.4.1,29,2.7.6,True
cargo,cargo:iri-string->memchr,checker_accept_calibration,ok,provider_favored,1.0,iri-string,memchr,2.0.0,2,2017-10-21T12:04:54.755658+00:00,2.8.2,2026-06-12T02:16:37.839821+00:00,17,0.7.12,2026-03-29T15:34:12.266645+00:00,3081,^2.4.1,30,2.8.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.44,2018-11-22T06:00:01.887655+00:00,0,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.53,2019-04-26T14:30:38.962189+00:00,155,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.60,2019-07-15T08:53:50.369368+00:00,235,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.68,2020-03-17T20:36:42.630322+00:00,482,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.75,2020-08-20T04:12:12.653219+00:00,637,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.83,2021-01-27T22:45:59.596615+00:00,798,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.90,2021-03-18T19:42:10.386928+00:00,848,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.98,2021-07-07T15:29:01.482505+00:00,958,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.106,2021-10-30T23:35:43.114175+00:00,1074,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.113,2022-01-20T13:05:16.415762+00:00,1155,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.121,2022-03-18T20:40:18.383430+00:00,1213,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.128,2022-08-09T19:26:04.315015+00:00,1357,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.136,2022-10-24T11:01:16.866869+00:00,1432,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.144,2023-05-08T12:19:35.462023+00:00,1628,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.151,2023-12-10T15:14:26.689307+00:00,1844,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.159,2024-09-24T15:06:08.173358+00:00,2133,^1.0.0,1,1.0.0,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.166,2024-11-26T22:55:05.341367+00:00,2197,^1.0.0,2,1.0.1,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.173,2025-06-13T17:37:24.573667+00:00,2395,^1.0.0,2,1.0.1,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,1.0.0-alpha.2,2026-01-06T10:52:21.384691+00:00,2602,^1.0.1,2,1.0.1,True
cargo,cargo:libc->rustc-std-workspace-core,checker_accept_calibration,ok,provider_favored,1.0,libc,rustc-std-workspace-core,1.0.0,1,2018-11-21T18:01:01.842213+00:00,1.0.1,2024-11-04T20:55:23.621141+00:00,602,0.2.186,2026-04-23T20:00:00.943607+00:00,2710,^1.0.1,2,1.0.1,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,2.0.0-pre.0,2023-02-04T18:11:34.200787+00:00,661,=4.0.0-rc.1,8,4.0.0-rc.1,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,2.0.0-rc.2,2023-03-26T15:28:49.417079+00:00,711,=4.0.0-rc.2,9,4.0.0-rc.2,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,2.0.0-rc.3,2023-06-24T04:00:48.537176+00:00,801,=4.0.0-rc.3,10,4.0.0-rc.3,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,2.0.0,2023-08-11T15:39:25.103742+00:00,849,^4,11,4.0.0,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,2.1.0,2023-11-16T07:50:27.646121+00:00,946,^4,13,4.1.1,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,2.1.1,2024-02-07T01:14:29.540135+00:00,1028,^4,14,4.1.2,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,2.2.0,2025-07-09T16:24:38.881019+00:00,1547,^4,16,4.2.0,True
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.0,2025-07-09T17:58:13.332257+00:00,1547,=5.0.0-pre.0,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.1,2025-09-04T15:45:03.350349+00:00,1604,=5.0.0-pre.1,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.2,2025-11-22T21:26:32.555412+00:00,1683,=5.0.0-pre.2,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.3,2025-12-07T16:55:33.859572+00:00,1698,=5.0.0-pre.3,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.4,2026-01-03T18:38:29.921696+00:00,1725,=5.0.0-pre.4,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.5,2026-01-25T01:18:18.149509+00:00,1746,=5.0.0-pre.5,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.6,2026-02-04T15:26:42.006996+00:00,1757,=5.0.0-pre.6,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-pre.7,2026-05-06T14:13:41.952487+00:00,1848,=5.0.0-pre.6,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-rc.0,2026-05-28T23:00:25.352747+00:00,1870,^5.0.0-rc.0,16,,False
cargo,cargo:ed25519-dalek->curve25519-dalek,checker_accept_calibration,ok,provider_favored,1.0,ed25519-dalek,curve25519-dalek,4.0.0-pre.0,4,2021-04-14T03:01:15.192904+00:00,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,11,3.0.0-rc.1,2026-06-18T05:46:15.083524+00:00,1891,^5.0.0-rc.1,16,,False
cargo,cargo:icu_locale_core->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,icu_locale_core,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,2.0.0-beta1,2024-11-23T02:05:22.396817+00:00,1347,^0.2.3,6,0.2.5,True
cargo,cargo:icu_locale_core->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,icu_locale_core,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,2.0.0-beta2,2025-02-26T18:35:37.467215+00:00,1442,^0.2.3,6,0.2.5,True
cargo,cargo:icu_locale_core->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,icu_locale_core,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,2.0.0,2025-05-07T20:56:47.396646+00:00,1512,^0.2.3,6,0.2.5,True
cargo,cargo:icu_locale_core->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,icu_locale_core,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,2.1.0,2025-10-28T15:57:21.824574+00:00,1686,^0.2.3,6,0.2.5,True
cargo,cargo:icu_locale_core->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,icu_locale_core,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,2.1.1,2025-10-28T18:03:53.218068+00:00,1686,^0.2.3,6,0.2.5,True
cargo,cargo:icu_locale_core->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,icu_locale_core,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,2.0.1,2025-10-31T01:17:28.991535+00:00,1689,^0.2.3,6,0.2.5,True
cargo,cargo:icu_locale_core->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,icu_locale_core,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,2.2.0,2026-04-01T16:47:14.338833+00:00,1841,^0.2.3,6,0.2.5,True
cargo,cargo:encode_unicode->ascii,checker_accept_calibration,ok,provider_favored,1.0,encode_unicode,ascii,1.0.0,1,2019-08-26T11:03:38.219370+00:00,1.1.0,2022-09-18T13:04:12.231348+00:00,1380,1.0.0,2022-08-07T14:19:49.238999+00:00,1077,^1.0.0,1,1.0.0,True
cargo,cargo:base64-simd->outref,checker_accept_calibration,ok,provider_favored,1.0,base64-simd,outref,0.5.0,0.5,2022-12-28T02:26:34.670391+00:00,0.5.2,2025-01-15T09:06:04.205242+00:00,530,0.8.0,2022-12-28T03:07:32.705641+00:00,0,^0.5.0,1,0.5.0,True
cargo,cargo:spki->der,checker_accept_calibration,ok,provider_favored,1.0,spki,der,0.8.0-pre,0.8,2024-01-07T19:58:29.872072+00:00,0.8.0,2026-02-13T18:00:29.625415+00:00,136,0.8.0-pre.0,2024-01-08T02:43:06.253883+00:00,0,=0.8.0-pre.0,2,0.8.0-pre.0,True
cargo,cargo:spki->der,checker_accept_calibration,ok,provider_favored,1.0,spki,der,0.8.0-pre,0.8,2024-01-07T19:58:29.872072+00:00,0.8.0,2026-02-13T18:00:29.625415+00:00,136,0.8.0-rc.0,2024-07-26T17:11:04.113585+00:00,200,^0.8.0-rc.0,3,0.8.0-rc.0,True
cargo,cargo:spki->der,checker_accept_calibration,ok,provider_favored,1.0,spki,der,0.8.0-pre,0.8,2024-01-07T19:58:29.872072+00:00,0.8.0,2026-02-13T18:00:29.625415+00:00,136,0.8.0-rc.1,2024-10-08T03:34:48.376711+00:00,274,^0.8.0-rc.0,4,0.8.0-rc.1,True
cargo,cargo:spki->der,checker_accept_calibration,ok,provider_favored,1.0,spki,der,0.8.0-pre,0.8,2024-01-07T19:58:29.872072+00:00,0.8.0,2026-02-13T18:00:29.625415+00:00,136,0.8.0-rc.2,2025-05-30T23:30:16.270060+00:00,509,^0.8.0-rc.3,6,0.8.0-rc.3,True
cargo,cargo:spki->der,checker_accept_calibration,ok,provider_favored,1.0,spki,der,0.8.0-pre,0.8,2024-01-07T19:58:29.872072+00:00,0.8.0,2026-02-13T18:00:29.625415+00:00,136,0.8.0-rc.3,2025-07-03T15:16:13.568260+00:00,542,^0.8.0-rc.6,9,0.8.0-rc.6,True
cargo,cargo:spki->der,checker_accept_calibration,ok,provider_favored,1.0,spki,der,0.8.0-pre,0.8,2024-01-07T19:58:29.872072+00:00,0.8.0,2026-02-13T18:00:29.625415+00:00,136,0.8.0-rc.4,2025-07-10T03:35:02.098394+00:00,549,^0.8.0-rc.7,10,0.8.0-rc.7,True
cargo,cargo:spki->der,checker_accept_calibration,ok,provider_favored,1.0,spki,der,0.8.0-pre,0.8,2024-01-07T19:58:29.872072+00:00,0.8.0,2026-02-13T18:00:29.625415+00:00,136,0.8.0,2026-04-04T14:18:33.991540+00:00,817,^0.8,16,0.8.0,True
cargo,cargo:serial_test->once_cell,checker_accept_calibration,ok,provider_favored,1.0,serial_test,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,3.1.0,2024-04-21T21:28:45.197803+00:00,1699,^1.19,38,1.19.0,True
cargo,cargo:serial_test->once_cell,checker_accept_calibration,ok,provider_favored,1.0,serial_test,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,3.1.1,2024-04-27T19:41:39.618304+00:00,1705,^1.19,38,1.19.0,True
cargo,cargo:serial_test->once_cell,checker_accept_calibration,ok,provider_favored,1.0,serial_test,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,3.2.0,2024-11-08T19:28:07.728609+00:00,1900,^1.19,41,1.20.2,True
cargo,cargo:serial_test->once_cell,checker_accept_calibration,ok,provider_favored,1.0,serial_test,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,3.3.0,2026-01-04T22:09:00.887262+00:00,2322,^1.19,46,1.21.3,True
cargo,cargo:serial_test->once_cell,checker_accept_calibration,ok,provider_favored,1.0,serial_test,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,3.3.1,2026-01-04T22:55:17.807127+00:00,2322,^1.19,46,1.21.3,True
cargo,cargo:serial_test->once_cell,checker_accept_calibration,ok,provider_favored,1.0,serial_test,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,3.4.0,2026-02-21T17:12:17.374765+00:00,2370,^1.19,46,1.21.3,True
cargo,cargo:serial_test->once_cell,checker_accept_calibration,ok,provider_favored,1.0,serial_test,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,3.5.0,2026-05-30T21:45:26.146700+00:00,2468,^1.19,47,1.21.4,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.1.42,2018-02-08T01:11:58.920275+00:00,0,^0.2.0,1,0.2.0,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.1.43,2018-03-08T17:58:31.714108+00:00,29,^0.2.0,2,0.2.1,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.2.0,2018-05-25T00:40:27.162634+00:00,106,^0.2.4,5,0.2.4,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.2.1,2018-10-09T00:02:11.493757+00:00,243,^0.2.4,7,0.2.6,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.2.2,2019-06-10T23:45:11.089136+00:00,488,^0.2.7,9,0.2.8,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.2.3,2019-06-11T23:39:52.724571+00:00,489,^0.2.7,9,0.2.8,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.2.4,2020-01-10T02:05:54.807473+00:00,702,^0.2.11,12,0.2.11,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.3.0,2020-06-13T19:14:23.775425+00:00,857,^0.2.11,13,0.2.12,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.3.1,2020-10-29T23:46:47.247253+00:00,995,^0.2.11,15,0.2.14,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.4.0,2021-03-06T03:53:51.844035+00:00,1123,^0.2.11,15,0.2.14,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.4.1,2022-04-29T22:51:51.450728+00:00,1542,^0.2.11,15,0.2.14,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.4.2,2022-06-17T18:02:41.994149+00:00,1591,^0.2.11,16,0.2.15,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.4.3,2023-01-19T19:44:59.245084+00:00,1807,^0.2.11,16,0.2.15,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.4.4,2023-08-13T23:22:37.631251+00:00,2013,^0.2.11,17,0.2.16,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.4.5,2024-02-06T23:34:27.629413+00:00,2190,^0.2.11,18,0.2.17,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.4.6,2024-05-07T23:51:24.022830+00:00,2281,^0.2.18,20,0.2.19,True
cargo,cargo:num-complex->num-traits,checker_accept_calibration,ok,provider_favored,1.0,num-complex,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,0.1.44,2025-01-25T00:38:03.406755+00:00,2543,^0.2.0,20,0.2.19,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.11.0,2020-06-23T18:35:47.386155+00:00,0,^0.4.0,1,0.4.0,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.11.1,2020-11-18T02:04:24.959089+00:00,147,^0.4.0,3,0.4.2,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.11.2,2021-08-27T23:59:40.883206+00:00,430,^0.4.5,6,0.4.5,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.12.0,2022-01-28T19:41:39.708975+00:00,584,^0.4.6,7,0.4.6,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.12.1,2022-05-31T00:43:56.938626+00:00,706,^0.4.6,8,0.4.7,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.12.2,2024-04-25T23:03:45.438153+00:00,1402,^0.4.6,13,0.4.12,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.12.3,2024-05-24T22:26:24.893817+00:00,1431,^0.4.6,13,0.4.12,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.12.4,2025-05-29T18:34:48.077268+00:00,1800,^0.4.13,14,0.4.13,True
cargo,cargo:parking_lot->lock_api,checker_accept_calibration,ok,provider_favored,1.0,parking_lot,lock_api,0.4.0,0.4,2020-06-23T18:35:22.626322+00:00,0.4.14,2025-10-03T23:33:12.850087+00:00,269,0.12.5,2025-10-03T23:34:14.078935+00:00,1928,^0.4.14,15,0.4.14,True
cargo,cargo:socket2->libc,checker_accept_calibration,ok,provider_favored,1.0,socket2,libc,1.0.0-alpha.1,1,2025-04-03T07:19:23.284954+00:00,0.2.186,2026-04-23T20:00:00.943607+00:00,67,0.5.10,2025-05-26T12:58:49.808816+00:00,53,^0.2.171,1,,False
cargo,cargo:socket2->libc,checker_accept_calibration,ok,provider_favored,1.0,socket2,libc,1.0.0-alpha.1,1,2025-04-03T07:19:23.284954+00:00,0.2.186,2026-04-23T20:00:00.943607+00:00,67,0.6.0,2025-07-05T09:05:39.127086+00:00,93,^0.2.172,1,,False
cargo,cargo:socket2->libc,checker_accept_calibration,ok,provider_favored,1.0,socket2,libc,1.0.0-alpha.1,1,2025-04-03T07:19:23.284954+00:00,0.2.186,2026-04-23T20:00:00.943607+00:00,67,0.6.1,2025-10-13T07:55:02.125308+00:00,193,^0.2.172,1,,False
cargo,cargo:socket2->libc,checker_accept_calibration,ok,provider_favored,1.0,socket2,libc,1.0.0-alpha.1,1,2025-04-03T07:19:23.284954+00:00,0.2.186,2026-04-23T20:00:00.943607+00:00,67,0.6.2,2026-01-23T14:45:22.552190+00:00,295,^0.2.172,2,,False
cargo,cargo:socket2->libc,checker_accept_calibration,ok,provider_favored,1.0,socket2,libc,1.0.0-alpha.1,1,2025-04-03T07:19:23.284954+00:00,0.2.186,2026-04-23T20:00:00.943607+00:00,67,0.6.3,2026-03-06T13:18:31.218142+00:00,337,^0.2.172,3,,False
cargo,cargo:socket2->libc,checker_accept_calibration,ok,provider_favored,1.0,socket2,libc,1.0.0-alpha.1,1,2025-04-03T07:19:23.284954+00:00,0.2.186,2026-04-23T20:00:00.943607+00:00,67,0.6.4,2026-05-28T16:01:41.523084+00:00,420,^0.2.172,3,,False
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.1.0,2021-05-11T17:20:05.124937+00:00,1524,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.2.0,2021-07-02T19:08:48.789406+00:00,1576,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.2.2,2021-07-21T07:16:09.359446+00:00,1595,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.2.3,2021-07-29T23:53:24.629440+00:00,1603,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.3.0,2021-11-01T22:48:19.941792+00:00,1698,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.3.1,2021-11-01T23:28:32.474197+00:00,1698,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.4.0,2022-01-31T18:19:08.319092+00:00,1789,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.5.0,2022-04-06T01:30:18.894626+00:00,1854,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.6.0,2022-06-01T16:54:42.829881+00:00,1910,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.6.1,2022-08-04T23:38:20.112591+00:00,1974,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.6.2,2022-09-27T17:07:39.294026+00:00,2028,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.7.1,2023-04-13T19:16:47.948778+00:00,2226,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.7.2,2023-09-22T19:20:40.770283+00:00,2388,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.7.3,2023-11-16T23:47:35.915642+00:00,2443,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.7.4,2024-05-28T19:58:17.965715+00:00,2637,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.7.5,2024-11-23T01:47:44.354912+00:00,2816,^1.2.0,4,1.2.0,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.8.1,2025-10-28T15:56:29.542058+00:00,3155,^1.2.0,5,1.2.1,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.8.2,2026-04-01T16:46:51.269308+00:00,3310,^1.2.0,5,1.2.1,True
cargo,cargo:yoke->stable_deref_trait,checker_accept_calibration,ok,provider_favored,1.0,yoke,stable_deref_trait,1.0.0,1,2017-03-09T00:11:41.776380+00:00,1.2.1,2025-10-09T05:24:54.643083+00:00,263,0.8.3,2026-06-03T20:59:17.678438+00:00,3373,^1.2.0,5,1.2.1,True
cargo,cargo:enum-as-inner->heck,checker_accept_calibration,ok,provider_favored,1.0,enum-as-inner,heck,0.5.0-rc.1,0.5,2023-08-15T09:30:39.755298+00:00,0.5.0,2024-03-12T22:42:23.303234+00:00,839,0.6.1,2024-09-09T16:32:17.899384+00:00,391,^0.5,2,0.5.0,True
cargo,cargo:enum-as-inner->heck,checker_accept_calibration,ok,provider_favored,1.0,enum-as-inner,heck,0.5.0-rc.1,0.5,2023-08-15T09:30:39.755298+00:00,0.5.0,2024-03-12T22:42:23.303234+00:00,839,0.7.0,2026-02-02T05:05:11.471053+00:00,901,^0.5,2,0.5.0,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.1.0,2023-09-23T04:06:54.409204+00:00,920,^0.2.3,5,0.2.4,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.1.1,2023-10-03T18:34:25.508874+00:00,930,^0.2.3,5,0.2.4,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.1.2,2023-11-16T23:52:26.657052+00:00,974,^0.2.3,5,0.2.4,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.1.3,2024-05-28T20:02:58.540489+00:00,1168,^0.2.3,5,0.2.4,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.2.0,2024-11-23T01:50:36.330707+00:00,1347,^0.2.3,6,0.2.5,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.2.1,2025-02-26T18:25:32.871919+00:00,1442,^0.2.3,6,0.2.5,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.2.2,2025-05-07T20:57:17.637564+00:00,1512,^0.2.3,6,0.2.5,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.2.3,2025-10-28T15:58:06.369837+00:00,1686,^0.2.3,6,0.2.5,True
cargo,cargo:zerotrie->displaydoc,checker_accept_calibration,ok,provider_favored,1.0,zerotrie,displaydoc,0.2.0,0.2,2021-03-17T00:31:27.415191+00:00,0.2.6,2026-05-27T05:02:21.664626+00:00,33,0.2.4,2026-04-01T16:47:36.504286+00:00,1841,^0.2.3,6,0.2.5,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,1.0.0,2018-09-09T16:09:19.718121+00:00,214,^0.2,6,0.2.5,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,1.0.1,2018-09-12T17:20:50.669674+00:00,217,^0.2,6,0.2.5,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,1.1.0,2020-06-30T15:24:54.758538+00:00,874,^0.2.1,13,0.2.12,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,2.0.1,2020-12-06T18:58:57.817538+00:00,1033,^0.2.1,15,0.2.14,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,2.1.1,2021-02-05T16:14:23.709039+00:00,1094,^0.2.1,15,0.2.14,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,2.3.0,2021-05-21T19:20:46.582728+00:00,1199,^0.2.1,15,0.2.14,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,2.5.1,2021-05-31T19:35:10.134610+00:00,1209,^0.2.1,15,0.2.14,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,2.7.0,2021-07-12T20:10:22.427565+00:00,1251,^0.2.1,15,0.2.14,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,2.10.0,2022-01-05T16:59:30.679682+00:00,1428,^0.2.1,15,0.2.14,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,3.1.0,2022-09-19T22:14:02.228087+00:00,1685,^0.2.1,16,0.2.15,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,3.4.0,2022-11-06T18:02:30.423211+00:00,1733,^0.2.1,16,0.2.15,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,3.6.0,2023-03-21T02:36:05.913882+00:00,1868,^0.2.1,16,0.2.15,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,3.9.0,2023-08-18T17:52:18.909850+00:00,2018,^0.2.1,17,0.2.16,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,4.0.0,2023-09-23T18:15:33.490330+00:00,2054,^0.2.1,17,0.2.16,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,3.9.2,2023-10-10T22:49:55.713788+00:00,2071,^0.2.1,18,0.2.17,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,4.2.0,2023-12-04T19:20:01.837683+00:00,2126,^0.2.1,18,0.2.17,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,4.3.0,2024-09-25T13:57:24.374459+00:00,2422,^0.2.1,20,0.2.19,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,4.5.0,2024-11-03T23:43:43.237892+00:00,2461,^0.2.1,20,0.2.19,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,5.1.0,2025-09-30T15:12:32.674018+00:00,2792,^0.2.9,20,0.2.19,True
cargo,cargo:ordered-float->num-traits,checker_accept_calibration,ok,provider_favored,1.0,ordered-float,num-traits,0.2.0,0.2,2018-02-07T01:16:11.166703+00:00,0.2.19,2024-05-03T21:27:39.856244+00:00,787,5.3.0,2026-03-29T02:11:14.225231+00:00,2972,^0.2.9,20,0.2.19,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.0.0,2017-10-21T12:19:28.184423+00:00,0,^1,1,1.0.0,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.0.1,2017-10-21T22:55:04.046905+00:00,0,^1,1,1.0.0,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.1.0,2018-01-31T01:25:38.245606+00:00,101,^1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.1.1,2018-02-01T22:03:50.425012+00:00,103,^1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.1.3,2018-02-02T03:51:02.444271+00:00,103,^1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.1.4,2018-02-21T00:24:29.010755+00:00,122,^1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.0,2018-08-05T02:44:40.882237+00:00,287,^1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.1,2018-08-22T01:49:18.781846+00:00,304,^1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.2,2018-08-23T00:47:54.316442+00:00,305,^1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.3,2018-08-24T22:55:35.339737+00:00,307,^1.0.1,3,1.0.2,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.5,2018-08-25T14:46:37.635510+00:00,308,^1.0.1,4,1.0.3,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.6,2018-10-29T10:59:23.313396+00:00,373,^1.0.1,4,1.0.3,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.7,2018-11-11T14:37:23.351846+00:00,386,^1.0.1,5,1.0.4,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.8,2019-06-09T13:28:50.679317+00:00,596,^1.0.1,5,1.0.4,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.2.9,2019-07-20T17:37:15.758299+00:00,637,^1.0.1,6,1.0.5,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.3.0,2020-01-11T17:29:17.712597+00:00,812,^1.0.1,7,1.0.6,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.3.2,2021-03-22T14:30:54.609344+00:00,1248,^1.0.1,7,1.0.6,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.3.3,2023-03-16T12:56:10.268461+00:00,1972,^1.0.1,7,1.0.6,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.4.0,2023-09-05T14:02:14.419287+00:00,2145,^1.0.1,7,1.0.6,True
cargo,cargo:walkdir->same-file,checker_accept_calibration,ok,provider_favored,1.0,walkdir,same-file,1.0.0,1,2017-10-21T04:06:24.867111+00:00,1.0.6,2020-01-11T17:02:30.960838+00:00,2361,2.5.0,2024-03-01T17:55:09.221032+00:00,2323,^1.0.1,7,1.0.6,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.32,2016-04-14T07:38:23.772296+00:00,0,^0.1.32,1,0.1.32,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.33,2017-02-26T22:08:41.700885+00:00,318,^0.1.32,2,0.1.33,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.34,2017-07-15T00:38:30.596172+00:00,456,^0.1.32,4,0.1.35,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.35,2018-02-07T05:37:40.762118+00:00,663,^0.1.36,5,0.1.36,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.36,2018-05-11T01:17:26.498644+00:00,756,^0.1.37,6,0.1.37,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.37,2018-05-11T23:46:37.649184+00:00,757,^0.1.38,7,0.1.38,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.38,2019-05-20T20:54:23.907612+00:00,1131,^0.1.38,8,0.1.39,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.39,2019-05-22T19:31:42.684216+00:00,1133,^0.1.38,10,0.1.41,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.40,2020-01-10T01:36:13.990087+00:00,1365,^0.1.42,11,0.1.42,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.41,2020-06-12T00:09:00.901427+00:00,1519,^0.1.42,12,0.1.43,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.42,2020-10-29T22:51:37.378184+00:00,1659,^0.1.42,13,0.1.44,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.43,2022-04-26T21:55:56.892272+00:00,2203,^0.1.42,13,0.1.44,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.44,2024-02-08T01:50:44.554046+00:00,2855,^0.1.42,15,0.1.46,True
cargo,cargo:num-iter->num-integer,checker_accept_calibration,ok,provider_favored,1.0,num-iter,num-integer,0.1.32,0.1,2016-04-14T07:26:07.694449+00:00,0.1.46,2024-02-08T01:42:29.084925+00:00,872,0.1.45,2024-05-04T00:23:07.912201+00:00,2941,^0.1.46,15,0.1.46,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.16.2,2022-03-15T21:22:03.686018+00:00,945,^1,37,1.0.36,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.16.4,2022-04-14T18:19:38.780424+00:00,975,^1,38,1.0.37,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.17.1,2022-08-28T08:31:39.423459+00:00,1110,^1,44,1.0.43,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.18.0,2023-01-17T20:36:54.367883+00:00,1253,^1,51,1.0.50,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.18.3,2023-04-13T21:44:23.703609+00:00,1339,^1,57,1.0.56,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.20.0,2023-10-11T21:20:16.132899+00:00,1520,^1,70,1.0.69,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.20.3,2024-02-23T11:55:26.894138+00:00,1654,^1,79,1.0.78,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.21.2,2024-04-16T08:08:15.443429+00:00,1707,^1,81,1.0.80,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.22.2,2024-07-17T21:29:07.656325+00:00,1800,^1.0.60,87,1.0.86,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.22.5,2024-10-15T20:57:18.360837+00:00,1890,^1.0.60,88,1.0.87,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.23.2,2024-11-25T22:19:26.903069+00:00,1931,^1.0.60,93,1.0.92,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.23.5,2025-02-25T12:26:05.649584+00:00,2022,^1.0.60,94,1.0.93,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.25.0,2025-05-14T11:37:20.076712+00:00,2100,^1.0.60,96,1.0.95,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.27.0,2025-10-19T11:18:06.374051+00:00,2258,^1.0.60,102,1.0.101,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.28.1,2026-02-14T13:18:59.948652+00:00,2376,^1.0.60,107,1.0.106,True
cargo,cargo:pyo3-macros->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,pyo3-macros,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.29.0,2026-06-11T20:58:50.021197+00:00,2494,^1.0.60,107,1.0.106,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.2,2022-09-28T12:42:38.435024+00:00,51,^0.3,1,,False
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.3,2022-12-27T19:38:10.434980+00:00,142,^0.3,1,,False
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.4,2023-01-02T22:11:02.301945+00:00,148,^0.3,1,,False
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.5,2023-01-14T20:52:00.196463+00:00,160,^0.3,1,,False
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.6,2023-05-18T10:23:39.514018+00:00,283,^0.3,1,,False
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.7,2023-05-21T20:47:07.153099+00:00,287,^0.3,1,,False
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.8,2024-01-09T16:27:44.685262+00:00,520,^0.3,1,,False
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.9,2024-12-16T09:43:46.132292+00:00,861,^1,1,1.0.0,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.10,2024-12-16T10:10:08.807331+00:00,861,^1,1,1.0.0,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.11,2025-03-01T22:18:16.714733+00:00,937,^1,1,1.0.0,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.15.12,2025-06-26T19:48:56.854785+00:00,1054,^1,1,1.0.0,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.16.0,2025-06-27T12:50:44.062449+00:00,1054,^1,1,1.0.0,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.16.1,2025-09-08T09:34:30.137206+00:00,1127,^1,1,1.0.0,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.16.2,2025-12-16T14:55:16.131016+00:00,1227,^1,1,1.0.0,True
cargo,cargo:console->encode_unicode,checker_accept_calibration,ok,provider_favored,1.0,console,encode_unicode,1.0.0,1,2022-08-07T14:19:49.238999+00:00,1.0.0,2022-08-07T14:19:49.238999+00:00,1422,0.16.3,2026-03-13T09:25:13.188074+00:00,1313,^1,1,1.0.0,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.21,2021-08-30T14:28:21.049370+00:00,143,^0.3.0,1,0.3.0,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.22,2021-09-13T14:29:05.534025+00:00,157,^0.3.0,1,0.3.0,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.24,2022-05-28T20:21:58.224675+00:00,414,^0.3.0,1,0.3.0,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.25,2022-11-24T14:16:16.785379+00:00,594,^0.3.0,1,0.3.0,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.26,2023-04-28T14:00:46.813247+00:00,749,^0.3.0,1,0.3.0,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.27,2023-08-15T05:25:28.499530+00:00,857,^0.3.0,1,0.3.0,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.29,2024-04-26T08:15:09.141221+00:00,1112,^0.3.0,4,0.3.3,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.30,2024-04-29T13:31:11.168788+00:00,1116,^0.3.0,4,0.3.3,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.31,2024-08-03T12:48:32.459792+00:00,1212,^0.3.0,4,0.3.3,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.32,2024-08-20T06:01:45.977404+00:00,1228,^0.3.0,4,0.3.3,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.34,2024-09-26T18:46:42.421170+00:00,1266,^0.3.0,4,0.3.3,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.0.35,2024-11-14T13:56:22.529525+00:00,1315,^0.3.0,4,0.3.3,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.0,2025-02-24T07:29:44.831593+00:00,1416,^0.3.5,6,0.3.5,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.1,2025-04-02T00:59:51.994945+00:00,1453,^0.3.5,7,0.3.6,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.3,2025-10-05T08:32:31.011522+00:00,1639,^0.3.6,7,0.3.6,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.4,2025-10-05T17:59:05.751692+00:00,1640,^0.3.6,7,0.3.6,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.5,2025-10-24T05:09:20.063695+00:00,1658,^0.3.6,7,0.3.6,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.6,2025-12-05T03:50:19.008768+00:00,1700,^0.3.6,7,0.3.6,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.8,2026-01-12T11:57:47.071232+00:00,1739,^0.3.6,7,0.3.6,True
cargo,cargo:flate2->cloudflare-zlib-sys,checker_accept_calibration,ok,provider_favored,1.0,flate2,cloudflare-zlib-sys,0.3.0,0.3,2021-04-09T11:48:57.056160+00:00,0.3.7,2026-02-25T16:45:12.254305+00:00,124,1.1.9,2026-02-03T06:50:17.589000+00:00,1760,^0.3.6,7,0.3.6,True
cargo,cargo:stringprep->unicode-bidi,checker_accept_calibration,ok,provider_favored,1.0,stringprep,unicode-bidi,0.3.0,0.3,2017-05-17T18:19:37.834060+00:00,0.3.18,2024-12-16T23:09:47.459625+00:00,560,0.1.0,2017-05-21T03:53:10.107537+00:00,3,^0.2,1,,False
cargo,cargo:stringprep->unicode-bidi,checker_accept_calibration,ok,provider_favored,1.0,stringprep,unicode-bidi,0.3.0,0.3,2017-05-17T18:19:37.834060+00:00,0.3.18,2024-12-16T23:09:47.459625+00:00,560,0.1.1,2017-07-23T03:47:51.995759+00:00,66,^0.3,5,0.3.4,True
cargo,cargo:stringprep->unicode-bidi,checker_accept_calibration,ok,provider_favored,1.0,stringprep,unicode-bidi,0.3.0,0.3,2017-05-17T18:19:37.834060+00:00,0.3.18,2024-12-16T23:09:47.459625+00:00,560,0.1.2,2017-08-01T05:00:59.327400+00:00,75,^0.3,5,0.3.4,True
cargo,cargo:stringprep->unicode-bidi,checker_accept_calibration,ok,provider_favored,1.0,stringprep,unicode-bidi,0.3.0,0.3,2017-05-17T18:19:37.834060+00:00,0.3.18,2024-12-16T23:09:47.459625+00:00,560,0.1.3,2023-07-16T14:03:06.241818+00:00,2250,^0.3,14,0.3.13,True
cargo,cargo:stringprep->unicode-bidi,checker_accept_calibration,ok,provider_favored,1.0,stringprep,unicode-bidi,0.3.0,0.3,2017-05-17T18:19:37.834060+00:00,0.3.18,2024-12-16T23:09:47.459625+00:00,560,0.1.4,2023-09-04T19:25:54.508624+00:00,2301,^0.3,14,0.3.13,True
cargo,cargo:stringprep->unicode-bidi,checker_accept_calibration,ok,provider_favored,1.0,stringprep,unicode-bidi,0.3.0,0.3,2017-05-17T18:19:37.834060+00:00,0.3.18,2024-12-16T23:09:47.459625+00:00,560,0.1.5,2024-05-25T13:22:49.993689+00:00,2564,^0.3,16,0.3.15,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.28.0,2021-03-09T18:58:03.243547+00:00,1419,^1.0.90,125,1.0.124,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.29.0,2021-03-30T18:24:28.678339+00:00,1440,^1.0.90,126,1.0.125,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.31.0,2021-05-11T18:47:59.903507+00:00,1482,^1.0.90,126,1.0.125,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.32.0,2021-06-01T16:47:34.173707+00:00,1503,^1.0.90,127,1.0.126,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.33.0,2021-06-22T18:29:15.750272+00:00,1524,^1.0.90,127,1.0.126,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.35.0,2021-08-03T17:24:57.355201+00:00,1566,^1.0.90,128,1.0.127,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.36.0,2021-08-24T20:17:21.295069+00:00,1587,^1.0.90,130,1.0.129,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.37.0,2021-09-14T20:19:00.170884+00:00,1608,^1.0.90,131,1.0.130,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.39.0,2021-10-27T00:49:26.089521+00:00,1650,^1.0.90,131,1.0.130,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.40.0,2021-11-16T17:17:56.634385+00:00,1671,^1.0.90,131,1.0.130,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.41.0,2021-12-07T18:04:14.965629+00:00,1692,^1.0.90,131,1.0.130,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.42.0,2021-12-28T19:18:19.818914+00:00,1713,^1.0.90,133,1.0.132,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.44.0,2022-02-08T10:10:13.775179+00:00,1754,^1.0.90,137,1.0.136,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.45.0,2022-03-16T00:09:07.633457+00:00,1790,^1.0.90,137,1.0.136,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.45.1,2022-03-27T00:20:00.073798+00:00,1801,^1.0.90,137,1.0.136,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.47.0,2023-03-13T21:12:59.356085+00:00,2153,^1.0.152,156,1.0.155,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.48.0,2023-06-06T08:32:40.269315+00:00,2237,^1.0.152,164,1.0.163,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.49.0,2023-07-22T21:03:08.303894+00:00,2284,^1.0.152,176,1.0.174,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.50.1,2024-07-23T22:20:55.095113+00:00,2651,^1.0.152,206,1.0.204,True
cargo,cargo:nu-ansi-term->serde,checker_accept_calibration,ok,provider_favored,1.0,nu-ansi-term,serde,1.0.0,1,2017-04-20T15:26:44.055136+00:00,1.0.228,2025-09-27T16:51:35.265429+00:00,275,0.50.3,2025-10-10T17:34:18.972478+00:00,3095,^1.0.152,230,1.0.228,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,0.2.7,2019-08-18T02:07:45.339246+00:00,4,^1.0,2,1.0.1,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.0,2019-11-10T02:10:10.346678+00:00,88,^1.0,7,1.0.6,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.2,2020-06-16T18:19:24.047864+00:00,308,^1.0,19,1.0.18,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.3,2020-10-29T01:14:40.463044+00:00,442,^1.0,25,1.0.24,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.4,2020-12-26T22:22:44.335614+00:00,501,^1.0,25,1.0.24,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.6,2020-12-29T19:24:36.421948+00:00,504,^1.0,25,1.0.24,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.7,2022-04-24T22:48:58.831086+00:00,985,^1.0,38,1.0.37,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.9,2022-08-03T13:58:30.750240+00:00,1085,^1.0,44,1.0.43,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.10,2022-10-10T05:29:15.311495+00:00,1153,^1.0,47,1.0.46,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.11,2022-10-12T04:29:45.794001+00:00,1155,^1.0,47,1.0.46,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.13,2022-11-01T16:49:38.291080+00:00,1176,^1.0,48,1.0.47,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.14,2022-12-17T19:34:26.412509+00:00,1222,^1.0,49,1.0.48,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.15,2023-03-03T23:22:30.225339+00:00,1298,^1.0,52,1.0.51,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.17,2023-07-03T18:25:57.156109+00:00,1420,^1.0,64,1.0.63,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.18,2023-07-04T18:41:35.675814+00:00,1421,^1.0.63,64,1.0.63,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.20,2023-08-17T02:54:35.397223+00:00,1464,^1.0.63,67,1.0.66,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.21,2023-12-13T18:49:47.638361+00:00,1583,^1.0.63,71,1.0.70,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.22,2024-01-02T06:58:26.503500+00:00,1602,^1.0.74,75,1.0.74,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.24,2025-03-03T05:04:15.912001+00:00,2028,^1.0.74,94,1.0.93,True
cargo,cargo:ref-cast-impl->proc-macro2,checker_accept_calibration,ok,provider_favored,1.0,ref-cast-impl,proc-macro2,1.0.0,1,2019-08-13T16:01:41.128256+00:00,1.0.106,2026-01-21T22:08:20.164561+00:00,159,1.0.25,2025-09-28T23:18:44.950844+00:00,2238,^1.0.74,102,1.0.101,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.4.0,2024-03-22T18:00:02.901454+00:00,68,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.4.1,2024-03-27T13:39:14.590241+00:00,72,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.5.0,2024-04-23T16:09:56.133869+00:00,99,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.6.0,2024-05-07T09:29:08.560437+00:00,113,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.7.0,2024-05-07T19:51:30.545088+00:00,114,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.8.0,2024-08-06T14:38:58.837399+00:00,204,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.9.0,2024-09-27T15:51:54.097347+00:00,256,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.10.0,2024-10-15T08:13:42.941738+00:00,274,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.10.1,2024-12-13T15:42:17.176695+00:00,333,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.11.0,2025-01-27T14:17:48.613462+00:00,378,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.12.0,2025-05-07T13:10:03.580455+00:00,478,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.13.0,2025-10-27T10:38:15.062779+00:00,651,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.13.1,2025-11-28T09:31:19.040591+00:00,683,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.13.2,2025-12-17T10:50:13.818002+00:00,702,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.13.3,2026-01-16T10:19:17.433622+00:00,732,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.14.0,2026-01-16T16:35:53.171316+00:00,732,^1,2,1.1.0,True
cargo,cargo:rustls-pki-types->web-time,checker_accept_calibration,ok,provider_favored,1.0,rustls-pki-types,web-time,1.0.0,1,2024-01-14T17:03:34.622228+00:00,1.1.0,2024-03-01T10:51:46.373917+00:00,850,1.14.1,2026-04-24T13:03:58.539381+00:00,830,^1,2,1.1.0,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.2.2,2020-03-10T10:48:56.508906+00:00,314,^0.2.6,7,0.2.6,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.3.0,2020-12-14T15:47:38.904033+00:00,593,^0.2.8,11,0.2.10,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.3.1,2021-06-09T19:46:38.636012+00:00,771,^0.2.8,11,0.2.10,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.9.0-alpha.0,2024-02-18T17:18:53.638388+00:00,1754,^0.2.14,18,0.2.17,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.9.0-alpha.1,2024-03-18T19:12:11.689477+00:00,1784,^0.2.14,18,0.2.17,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.9.0-alpha.2,2024-07-29T10:46:45.498010+00:00,1916,^0.2.14,18,0.2.17,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.9.0-beta.0,2024-11-26T13:30:19.155673+00:00,2036,^0.2.14,21,0.2.20,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.9.0-beta.1,2024-11-30T08:46:03.930124+00:00,2040,^0.2.14,21,0.2.20,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.9.0,2025-01-27T13:38:26.609781+00:00,2098,^0.2.14,21,0.2.20,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.10.0-rc.1,2025-11-04T09:31:34.712638+00:00,2379,^0.2.14,22,0.2.21,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.10.0-rc.6,2026-01-04T08:27:47.501001+00:00,2440,^0.2.14,22,0.2.21,True
cargo,cargo:rand_chacha->ppv-lite86,checker_accept_calibration,ok,provider_favored,1.0,rand_chacha,ppv-lite86,0.2.0,0.2,2019-04-30T18:25:35.439223+00:00,0.2.21,2025-03-09T20:01:40.419162+00:00,477,0.10.0,2026-02-02T08:15:02.537641+00:00,2469,^0.2.14,22,0.2.21,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.10.6,2023-09-22T14:19:04.384162+00:00,1080,^1.0,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-pre.0,2024-01-08T23:58:05.548729+00:00,1189,^1,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-pre.1,2024-01-10T18:49:38.087500+00:00,1191,^1,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-pre.2,2024-01-17T15:47:10.625652+00:00,1197,^1,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-pre.3,2024-02-01T18:49:38.915613+00:00,1213,^1,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-pre.4,2024-07-26T21:12:09.622017+00:00,1389,^1,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-pre.5,2025-03-05T21:16:47.724779+00:00,1611,^1,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-rc.0,2025-05-29T14:05:39.501852+00:00,1695,^1,1,1.0.0,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-rc.2,2025-09-02T23:07:02.236020+00:00,1792,^1,4,1.0.3,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-rc.3,2025-11-05T17:31:52.964822+00:00,1855,^1,5,1.0.4,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-rc.4,2026-01-24T17:23:22.244641+00:00,1935,^1,5,1.0.4,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0-rc.5,2026-02-02T17:13:07.841544+00:00,1944,^1,5,1.0.4,True
cargo,cargo:md-5->cfg-if,checker_accept_calibration,ok,provider_favored,1.0,md-5,cfg-if,1.0.0,1,2020-10-06T18:44:12.678620+00:00,1.0.4,2025-10-15T08:12:46.455816+00:00,257,0.11.0,2026-03-27T14:59:39.677170+00:00,1997,^1,5,1.0.4,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,1.0.0,2023-04-13T15:04:08.202221+00:00,0,^1.0.0,1,1.0.0,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,1.0.1,2023-04-24T16:17:05.227552+00:00,11,^1.0.0,1,1.0.0,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,1.0.2,2023-08-09T17:41:39.855041+00:00,118,^1.0.0,2,1.0.1,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,2.0.0,2023-08-23T15:24:34.334009+00:00,132,^1.0.0,3,1.0.2,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,2.1.0,2023-08-24T14:34:32.046494+00:00,132,^1.0.0,3,1.0.2,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.0,2023-09-28T18:51:29.368304+00:00,168,^1.0.0,4,1.0.3,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.1,2023-09-29T15:03:08.151593+00:00,169,^1.0.0,5,1.0.4,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.2,2023-12-04T16:01:09.526842+00:00,235,^1.0.0,5,1.0.4,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.3,2024-05-02T18:33:20.599391+00:00,385,^1.0.0,8,1.0.7,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.4,2024-07-25T13:27:55.915744+00:00,468,^1.0.0,9,1.0.8,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.5,2024-10-24T19:59:25.685475+00:00,560,^1.0.0,9,1.0.8,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.6,2024-10-24T20:00:33.115082+00:00,560,^1.0.0,10,1.0.9,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.7,2025-01-13T16:17:45.355448+00:00,641,^1.0.0,11,1.0.10,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.8,2025-05-22T01:50:11.943956+00:00,769,^1.0.0,11,1.0.10,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.9,2025-06-04T18:38:38.790094+00:00,783,^1.0.0,12,1.0.11,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.10,2025-08-05T17:21:49.812089+00:00,845,^1.0.0,12,1.0.11,True
cargo,cargo:anstyle-wincon->anstyle,checker_accept_calibration,ok,provider_favored,1.0,anstyle-wincon,anstyle,1.0.0,1,2023-04-13T14:58:57.818261+00:00,1.0.14,2026-03-13T18:59:28.450723+00:00,108,3.0.11,2025-11-13T17:30:26.488661+00:00,945,^1.0.0,14,1.0.13,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.5.2,2023-04-02T15:42:58.294718+00:00,103,^0.1.4,1,,False
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-pre.0,2024-03-08T13:25:39.886178+00:00,444,=0.2.0-pre.5,6,0.2.0-pre.5,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.0,2024-07-26T19:54:28.901747+00:00,585,^0.2.0-rc.0,7,0.2.0-rc.0,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.1,2025-05-29T19:14:01.891615+00:00,892,^0.2.0-rc.3,10,0.2.0-rc.3,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.2,2025-09-02T19:35:43.571943+00:00,988,^0.2.0-rc.4,11,0.2.0-rc.4,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.3,2025-11-05T15:07:06.393111+00:00,1051,^0.2.0-rc.5,12,0.2.0-rc.5,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.4,2025-12-26T15:03:08.822022+00:00,1102,^0.2.0-rc.6,13,0.2.0-rc.6,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.5,2025-12-27T20:17:52.825466+00:00,1104,^0.2.0-rc.8,15,0.2.0-rc.8,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.6,2026-01-19T19:46:57.807187+00:00,1127,^0.2.0-rc.10,17,0.2.0-rc.10,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.7,2026-01-20T14:50:34.397717+00:00,1127,^0.2.0-rc.11,18,0.2.0-rc.11,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.8,2026-01-24T15:57:47.791227+00:00,1131,^0.2.0-rc.13,20,0.2.0-rc.13,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.9,2026-02-01T14:54:42.407130+00:00,1139,^0.2.0-rc.14,21,0.2.0-rc.14,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0-rc.10,2026-02-02T16:15:34.020503+00:00,1140,^0.2.0-rc.15,22,0.2.0-rc.15,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.0,2026-06-08T19:06:30.821755+00:00,1267,^0.2,25,0.2.2,True
cargo,cargo:aead->crypto-common,checker_accept_calibration,ok,provider_favored,1.0,aead,crypto-common,0.2.0-pre,0.2,2022-12-19T17:11:32.818526+00:00,0.2.2,2026-05-19T16:01:22.304187+00:00,41,0.6.1,2026-06-17T15:11:01.381082+00:00,1275,^0.2,25,0.2.2,True
cargo,cargo:tracing-core->once_cell,checker_accept_calibration,ok,provider_favored,1.0,tracing-core,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,0.1.27,2022-06-07T21:19:08.362159+00:00,1015,^1.12,25,1.12.0,True
cargo,cargo:tracing-core->once_cell,checker_accept_calibration,ok,provider_favored,1.0,tracing-core,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,0.1.28,2022-06-24T00:35:48.513622+00:00,1031,^1.12,25,1.12.0,True
cargo,cargo:tracing-core->once_cell,checker_accept_calibration,ok,provider_favored,1.0,tracing-core,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,0.1.30,2022-10-06T17:52:22.940896+00:00,1136,^1.13.0,31,1.15.0,True
cargo,cargo:tracing-core->once_cell,checker_accept_calibration,ok,provider_favored,1.0,tracing-core,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,0.1.31,2023-05-11T23:22:50.611140+00:00,1353,^1.13.0,35,1.17.1,True
cargo,cargo:tracing-core->once_cell,checker_accept_calibration,ok,provider_favored,1.0,tracing-core,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,0.1.33,2024-11-25T22:10:20.575707+00:00,1917,^1.13.0,41,1.20.2,True
cargo,cargo:tracing-core->once_cell,checker_accept_calibration,ok,provider_favored,1.0,tracing-core,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,0.1.34,2025-06-06T10:08:58.582602+00:00,2110,^1.13.0,46,1.21.3,True
cargo,cargo:tracing-core->once_cell,checker_accept_calibration,ok,provider_favored,1.0,tracing-core,once_cell,1.0.0-pre.1,1,2019-08-27T07:11:31.281603+00:00,1.21.4,2026-03-12T10:59:52.512992+00:00,109,0.1.36,2025-12-18T14:13:04.171045+00:00,2305,^1.13.0,46,1.21.3,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.0.0,2018-10-01T05:22:47.236630+00:00,1,^2.0,1,2.0.0,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.1.1,2019-09-02T08:34:56.938292+00:00,337,^2.1.0,5,2.1.1,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.2.0,2022-07-29T13:38:10.899228+00:00,1398,^2.2.0,8,2.2.0,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.3.0,2022-08-21T06:46:52.986742+00:00,1421,^2.3.0,10,2.3.0,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.4.0,2022-10-01T14:36:26.723207+00:00,1462,^2.4.0,12,2.4.0,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.5.0,2022-11-24T14:05:03.167483+00:00,1516,^2.5.0,14,2.5.0,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.5.3,2023-01-11T12:36:23.734294+00:00,1564,^2.5.3,17,2.5.3,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.5.5,2023-02-08T00:55:08.911128+00:00,1591,^2.5.5,19,2.5.5,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.5.7,2023-03-31T02:08:00.864701+00:00,1642,^2.5.7,21,2.5.7,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.6.1,2023-06-17T14:30:55.146457+00:00,1721,^2.6.1,23,2.6.1,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.7.2,2023-08-01T09:34:26.285838+00:00,1766,^2.7.2,26,2.7.2,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.7.4,2023-09-26T07:21:37.875540+00:00,1822,^2.7.4,28,2.7.4,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.7.6,2024-01-04T14:43:41.471910+00:00,1922,^2.7.6,30,2.7.6,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.7.8,2024-03-02T00:44:23.206288+00:00,1979,^2.7.8,32,2.7.8,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.7.11,2024-07-02T09:21:09.589223+00:00,2102,^2.7.11,35,2.7.11,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.7.13,2024-09-19T13:09:50.870749+00:00,2181,^2.7.13,37,2.7.13,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.7.15,2024-12-07T01:55:01.110314+00:00,2259,^2.7.15,39,2.7.15,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.8.1,2025-06-15T14:11:28.213656+00:00,2450,^2.8.1,41,2.8.1,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.8.4,2025-11-21T11:12:19.221349+00:00,2609,^2.8.4,44,2.8.4,True
cargo,cargo:pest_generator->pest,checker_accept_calibration,ok,provider_favored,1.0,pest_generator,pest,2.0.0,2,2018-09-30T03:32:01.420741+00:00,2.8.6,2026-02-05T11:47:27.030148+00:00,144,2.8.6,2026-02-05T11:49:12.949907+00:00,2685,^2.8.6,46,2.8.6,True
cargo,cargo:pkcs1->pkcs8,latest_reject,ok,consumer_favored,-1.0,pkcs1,pkcs8,0.11.0-pre.0,0.11,2024-01-08T16:27:38.842528+00:00,0.11.0,2026-04-27T20:07:44.331910+00:00,63,0.8.0-pre.0,2024-01-08T18:31:17.865444+00:00,0,=0.11.0-pre.0,1,0.11.0-pre.0,True
cargo,cargo:pkcs1->pkcs8,latest_reject,ok,consumer_favored,-1.0,pkcs1,pkcs8,0.11.0-pre.0,0.11,2024-01-08T16:27:38.842528+00:00,0.11.0,2026-04-27T20:07:44.331910+00:00,63,0.8.0-rc.0,2024-07-26T18:27:23.483412+00:00,200,^0.11.0-rc.0,2,0.11.0-rc.0,True
cargo,cargo:pkcs1->pkcs8,latest_reject,ok,consumer_favored,-1.0,pkcs1,pkcs8,0.11.0-pre.0,0.11,2024-01-08T16:27:38.842528+00:00,0.11.0,2026-04-27T20:07:44.331910+00:00,63,0.8.0-rc.1,2024-09-06T15:03:57.450860+00:00,241,^0.11.0-rc.1,3,0.11.0-rc.1,True
cargo,cargo:pkcs1->pkcs8,latest_reject,ok,consumer_favored,-1.0,pkcs1,pkcs8,0.11.0-pre.0,0.11,2024-01-08T16:27:38.842528+00:00,0.11.0,2026-04-27T20:07:44.331910+00:00,63,0.8.0-rc.2,2025-05-30T23:28:21.518476+00:00,508,^0.11.0-rc.1,5,0.11.0-rc.3,True
cargo,cargo:winapi-util->windows-sys,latest_reject,ok,consumer_favored,-1.0,winapi-util,windows-sys,0.60.0,0.60,2025-06-11T19:35:45.619040+00:00,0.61.2,2025-10-06T19:18:30.163595+00:00,266,0.1.10,2025-08-19T21:01:34.814920+00:00,69,">=0.48.0, <=0.60",3,0.60.0,True
cargo,cargo:winapi-util->windows-sys,latest_reject,ok,consumer_favored,-1.0,winapi-util,windows-sys,0.60.0,0.60,2025-06-11T19:35:45.619040+00:00,0.61.2,2025-10-06T19:18:30.163595+00:00,266,0.1.11,2025-09-07T12:24:31.232695+00:00,87,">=0.48.0, <=0.61",3,0.60.2,True
cargo,cargo:futures-util->spin,latest_reject,ok,consumer_favored,-1.0,futures-util,spin,0.10.0,0.10,2025-03-26T19:10:27.894178+00:00,0.12.1,2026-06-23T19:28:42.125452+00:00,6,0.3.32,2026-02-15T13:34:23.225488+00:00,325,^0.10.0,1,0.10.0,True
cargo,cargo:proptest->rand,latest_reject,ok,consumer_favored,-1.0,proptest,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,1.5.0,2024-06-22T18:24:33.846481+00:00,125,^0.8,2,,False
cargo,cargo:proptest->rand,latest_reject,ok,consumer_favored,-1.0,proptest,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,1.6.0,2024-12-16T01:48:18.208426+00:00,301,^0.8,5,,False
cargo,cargo:proptest->rand,latest_reject,ok,consumer_favored,-1.0,proptest,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,1.7.0,2025-06-07T19:48:45.744875+00:00,475,^0.9,8,0.9.1,True
cargo,cargo:proptest->rand,latest_reject,ok,consumer_favored,-1.0,proptest,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,1.8.0,2025-09-20T18:12:30.564021+00:00,580,^0.9,9,0.9.2,True
cargo,cargo:proptest->rand,latest_reject,ok,consumer_favored,-1.0,proptest,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,1.9.0,2025-10-26T21:57:37.382795+00:00,616,^0.9,9,0.9.2,True
cargo,cargo:proptest->rand,latest_reject,ok,consumer_favored,-1.0,proptest,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,1.10.0,2026-02-05T03:10:02.440641+00:00,717,^0.9,9,0.9.2,True
cargo,cargo:proptest->rand,latest_reject,ok,consumer_favored,-1.0,proptest,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,1.11.0,2026-03-24T11:01:38.993611+00:00,764,^0.9,9,0.9.2,True
cargo,cargo:proptest->bit-set,latest_reject,ok,consumer_favored,-1.0,proptest,bit-set,0.8.0,0.8,2024-07-16T17:18:45.390925+00:00,0.10.0,2026-03-29T13:55:52.257477+00:00,92,1.6.0,2024-12-16T01:48:18.208426+00:00,152,^0.8.0,1,0.8.0,True
cargo,cargo:proptest->bit-set,latest_reject,ok,consumer_favored,-1.0,proptest,bit-set,0.8.0,0.8,2024-07-16T17:18:45.390925+00:00,0.10.0,2026-03-29T13:55:52.257477+00:00,92,1.7.0,2025-06-07T19:48:45.744875+00:00,326,^0.8.0,1,0.8.0,True
cargo,cargo:proptest->bit-set,latest_reject,ok,consumer_favored,-1.0,proptest,bit-set,0.8.0,0.8,2024-07-16T17:18:45.390925+00:00,0.10.0,2026-03-29T13:55:52.257477+00:00,92,1.8.0,2025-09-20T18:12:30.564021+00:00,431,^0.8.0,1,0.8.0,True
cargo,cargo:proptest->bit-set,latest_reject,ok,consumer_favored,-1.0,proptest,bit-set,0.8.0,0.8,2024-07-16T17:18:45.390925+00:00,0.10.0,2026-03-29T13:55:52.257477+00:00,92,1.9.0,2025-10-26T21:57:37.382795+00:00,467,^0.8.0,1,0.8.0,True
cargo,cargo:proptest->bit-set,latest_reject,ok,consumer_favored,-1.0,proptest,bit-set,0.8.0,0.8,2024-07-16T17:18:45.390925+00:00,0.10.0,2026-03-29T13:55:52.257477+00:00,92,1.10.0,2026-02-05T03:10:02.440641+00:00,568,^0.8.0,1,0.8.0,True
cargo,cargo:proptest->bit-set,latest_reject,ok,consumer_favored,-1.0,proptest,bit-set,0.8.0,0.8,2024-07-16T17:18:45.390925+00:00,0.10.0,2026-03-29T13:55:52.257477+00:00,92,1.11.0,2026-03-24T11:01:38.993611+00:00,615,^0.8.0,1,0.8.0,True
cargo,cargo:jsonwebtoken->getrandom,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,10.0.0,2025-09-29T19:43:43.215757+00:00,304,^0.2,5,,False
cargo,cargo:jsonwebtoken->getrandom,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,10.1.0,2025-10-18T18:10:48.762764+00:00,323,^0.2,6,,False
cargo,cargo:jsonwebtoken->getrandom,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,10.2.0,2025-11-06T19:42:30.236580+00:00,342,^0.2,6,,False
cargo,cargo:jsonwebtoken->getrandom,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,10.3.0,2026-01-27T10:35:12.497344+00:00,423,^0.2,6,,False
cargo,cargo:jsonwebtoken->getrandom,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,10.4.0,2026-05-11T08:55:56.795126+00:00,527,^0.2,6,,False
cargo,cargo:cookie->hkdf,latest_reject,ok,consumer_favored,-1.0,cookie,hkdf,0.13.0-pre.0,0.13,2024-01-09T14:44:00.613078+00:00,0.13.0,2026-03-30T14:36:50.965552+00:00,91,0.18.1,2024-03-25T09:39:10.390155+00:00,75,^0.12.0,4,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,2.2.0,2025-07-09T16:24:38.881019+00:00,506,^0.6.4,9,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.0,2025-07-09T17:58:13.332257+00:00,507,^0.9,9,0.9.3,True
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.1,2025-09-04T15:45:03.350349+00:00,563,^0.9,9,0.9.3,True
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.2,2025-11-22T21:26:32.555412+00:00,643,^0.10.0-rc-2,9,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.3,2025-12-07T16:55:33.859572+00:00,657,^0.10.0-rc-2,9,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.4,2026-01-03T18:38:29.921696+00:00,685,^0.10.0-rc-3,9,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.5,2026-01-25T01:18:18.149509+00:00,706,^0.10.0-rc-6,11,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.6,2026-02-04T15:26:42.006996+00:00,716,^0.10,11,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-pre.7,2026-05-06T14:13:41.952487+00:00,807,^0.10,11,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-rc.0,2026-05-28T23:00:25.352747+00:00,830,^0.10,11,,False
cargo,cargo:ed25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,ed25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,3.0.0-rc.1,2026-06-18T05:46:15.083524+00:00,850,^0.10,11,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.22.0,2024-02-25T04:12:34.243190+00:00,6,^0.8,1,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.22.1,2024-02-26T19:08:15.852479+00:00,8,^0.8,1,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.23.0,2024-05-15T17:17:29.913837+00:00,86,^0.8,2,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.24.0,2024-07-15T17:15:13.539159+00:00,147,^0.8,2,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.24.1,2024-07-18T15:24:49.558632+00:00,150,^0.8,2,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.25.0,2024-09-09T22:00:11.191572+00:00,204,^0.8,3,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.26.0,2024-10-01T22:19:10.413037+00:00,226,^0.8,3,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.27.0,2024-11-12T00:25:58.397699+00:00,267,^0.8,3,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.27.1,2024-11-27T20:09:29.379861+00:00,283,^0.8,4,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.28.0,2025-02-10T18:25:42.597914+00:00,358,^0.8,7,,False
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.29.0,2025-03-22T00:13:49.244330+00:00,397,^0.9,7,0.9.0,True
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.30.0,2025-05-23T17:00:55.953771+00:00,459,^0.9,8,0.9.1,True
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.31.0,2025-09-25T21:47:10.477824+00:00,585,^0.9,9,0.9.2,True
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.32.0,2026-05-08T23:42:24.705562+00:00,810,^0.9,11,0.9.4,True
cargo,cargo:opentelemetry_sdk->rand,latest_reject,ok,consumer_favored,-1.0,opentelemetry_sdk,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.32.1,2026-05-26T16:54:45.420192+00:00,827,^0.9,11,0.9.4,True
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,3.5.0,2024-03-17T03:28:41.426110+00:00,68,~0.10,4,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,4.0.0,2024-04-03T07:58:17.630024+00:00,85,~0.10,4,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,5.0.0,2024-04-12T07:09:08.637304+00:00,94,~0.10,4,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,6.0.0,2024-05-04T16:39:48.194785+00:00,116,~0.10,4,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,7.0.0,2024-10-02T07:06:27.834692+00:00,267,~0.10,5,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,8.0.0,2025-04-20T01:43:35.839532+00:00,467,~0.10,6,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,8.0.1,2025-05-05T07:29:50.933839+00:00,482,~0.10,6,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,8.0.2,2025-08-16T09:42:18.758651+00:00,585,~0.10,7,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,8.0.3,2026-05-28T03:10:24.301310+00:00,870,~0.10,12,,False
cargo,cargo:brotli->sha2,latest_reject,ok,consumer_favored,-1.0,brotli,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,8.0.4,2026-06-14T19:26:42.108285+00:00,887,~0.10,12,,False
cargo,cargo:sha-1->cpufeatures,latest_reject,ok,consumer_favored,-1.0,sha-1,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,0.9.8,2021-08-27T13:27:00.387717+00:00,0,^0.2,2,0.2.1,True
cargo,cargo:sha-1->cpufeatures,latest_reject,ok,consumer_favored,-1.0,sha-1,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,0.10.0,2021-12-07T20:00:14.666364+00:00,103,^0.2,2,0.2.1,True
cargo,cargo:sha-1->cpufeatures,latest_reject,ok,consumer_favored,-1.0,sha-1,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,0.10.3,2022-09-02T19:51:33.860351+00:00,372,^0.2,5,0.2.4,True
cargo,cargo:sha-1->cpufeatures,latest_reject,ok,consumer_favored,-1.0,sha-1,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,0.10.5,2022-11-28T13:31:42.433116+00:00,458,^0.2,6,0.2.5,True
cargo,cargo:sha-1->cpufeatures,latest_reject,ok,consumer_favored,-1.0,sha-1,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,0.10.1,2022-11-28T15:23:38.331317+00:00,458,^0.2,6,0.2.5,True
cargo,cargo:cookie->sha2,latest_reject,ok,consumer_favored,-1.0,cookie,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.18.1,2024-03-25T09:39:10.390155+00:00,76,^0.10.0,4,,False
cargo,cargo:cookie->hmac,latest_reject,ok,consumer_favored,-1.0,cookie,hmac,0.13.0-pre.0,0.13,2024-01-09T14:12:04.017721+00:00,0.13.0,2026-03-29T23:19:21.430299+00:00,92,0.18.1,2024-03-25T09:39:10.390155+00:00,75,^0.12.0,4,,False
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-pre.0,2024-01-09T20:38:54.355150+00:00,1,=0.11.0-pre.0,1,0.11.0-pre.0,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-pre.2,2024-01-11T00:46:38.106668+00:00,2,=0.11.0-pre.1,2,0.11.0-pre.1,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-pre.3,2024-01-17T19:37:21.681569+00:00,8,=0.11.0-pre.2,3,0.11.0-pre.2,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-pre.5,2024-02-02T02:32:06.733965+00:00,24,=0.11.0-pre.3,4,0.11.0-pre.3,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-pre.7,2024-07-27T03:16:36.918990+00:00,200,=0.11.0-pre.4,5,0.11.0-pre.4,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-pre.9,2024-09-20T19:17:46.480332+00:00,255,=0.11.0-pre.4,5,0.11.0-pre.4,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.0,2025-05-29T16:46:57.270400+00:00,506,^0.11.0-rc.0,7,0.11.0-rc.0,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.2,2025-06-14T01:52:33.871623+00:00,522,^0.11.0-rc.0,7,0.11.0-rc.0,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.4,2025-07-03T22:28:43.203045+00:00,542,^0.11.0-rc.0,7,0.11.0-rc.0,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.6,2025-09-03T04:20:02.934054+00:00,603,^0.11.0-rc.2,8,0.11.0-rc.2,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.7,2025-09-13T15:02:48.494236+00:00,613,^0.11.0-rc.2,8,0.11.0-rc.2,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.9,2025-11-22T01:53:22.586967+00:00,683,^0.11.0-rc.3,9,0.11.0-rc.3,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.11,2026-01-04T05:17:27.914362+00:00,726,^0.11.0-rc.3,9,0.11.0-rc.3,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.13,2026-01-20T19:16:54.426385+00:00,742,^0.11.0-rc.3,9,0.11.0-rc.3,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.14,2026-01-24T22:42:04.044381+00:00,747,^0.11.0-rc.4,10,0.11.0-rc.4,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.16,2026-02-02T20:11:38.020075+00:00,755,^0.11.0-rc.5,11,0.11.0-rc.5,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.18,2026-04-28T16:18:17.383345+00:00,840,^0.11,12,0.11.0,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.20,2026-06-17T14:16:39.382095+00:00,890,^0.11,12,0.11.0,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.21,2026-06-23T01:13:26.025261+00:00,896,^0.11,12,0.11.0,True
cargo,cargo:ecdsa->sha2,latest_reject,ok,consumer_favored,-1.0,ecdsa,sha2,0.11.0-pre.0,0.11,2024-01-08T20:33:57.075383+00:00,0.11.0,2026-03-25T15:05:27.949444+00:00,96,0.17.0-rc.23,2026-06-29T14:00:23.536210+00:00,902,^0.11,12,0.11.0,True
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.0,2024-05-06T21:46:56.865668+00:00,78,^0.8,2,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.1,2024-05-08T22:24:11.696187+00:00,80,^0.8,2,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.2,2024-05-24T08:00:19.672435+00:00,95,^0.8,2,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.3,2024-06-07T21:11:02.839777+00:00,110,^0.8,2,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.4,2024-08-03T22:29:38.380374+00:00,167,^0.8,3,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.5,2024-08-04T16:49:44.125761+00:00,167,^0.8,3,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.6,2024-08-04T20:29:46.410306+00:00,168,^0.8,3,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.7,2024-09-02T08:58:07.921231+00:00,196,^0.8,3,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.8,2024-09-03T08:50:50.801465+00:00,197,^0.8,3,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.9,2024-11-13T09:59:32.642187+00:00,268,^0.8,3,,False
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.10,2025-03-18T09:41:15.343315+00:00,393,^0.9,7,0.9.0,True
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.11,2025-04-22T13:47:51.211513+00:00,428,^0.9,8,0.9.1,True
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.12,2025-05-09T07:46:17.085806+00:00,445,^0.9,8,0.9.1,True
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.13,2025-08-27T21:51:24.562756+00:00,556,^0.9,9,0.9.2,True
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.14,2026-03-09T10:22:45.715223+00:00,749,^0.9,9,0.9.2,True
cargo,cargo:quinn-proto->rand,latest_reject,ok,consumer_favored,-1.0,quinn-proto,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.11.15,2026-06-22T09:43:03.177163+00:00,854,^0.9,11,0.9.4,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.35,2024-04-10T05:35:19.220034+00:00,51,^0.8.4,2,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.36,2024-04-11T02:07:15.054309+00:00,52,^0.8.4,2,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.37,2024-12-03T07:50:57.585699+00:00,288,^0.8.4,5,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.38,2025-03-05T05:38:30.292786+00:00,380,^0.8.4,7,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.39,2025-03-06T07:46:53.790200+00:00,381,^0.8.4,7,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.40,2025-03-18T06:52:47.721681+00:00,393,^0.8.4,7,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.41,2025-03-23T21:44:54.684907+00:00,399,^0.8.4,7,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.42,2025-08-31T22:52:25.704675+00:00,560,^0.8.4,9,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.43,2025-09-02T19:25:40.244332+00:00,562,^0.8.4,9,,False
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.44,2025-09-19T08:18:09.564305+00:00,578,^0.9.2,9,0.9.2,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.45,2026-01-13T07:14:37.120791+00:00,694,^0.9.2,9,0.9.2,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.46,2026-01-24T04:16:42.213525+00:00,705,^0.9.2,9,0.9.2,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.47,2026-02-05T07:44:48.056872+00:00,717,^0.9.2,9,0.9.2,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.48,2026-06-12T08:14:06.592724+00:00,844,^0.9.4,11,0.9.4,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.49,2026-06-13T21:46:22.143099+00:00,846,^0.9.4,11,0.9.4,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.50,2026-06-22T05:54:36.420287+00:00,854,^0.9.4,11,0.9.4,True
cargo,cargo:time->rand,latest_reject,ok,consumer_favored,-1.0,time,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,0.3.51,2026-06-22T06:47:13.089463+00:00,854,^0.9.4,11,0.9.4,True
cargo,cargo:tungstenite->webpki-roots,latest_reject,ok,consumer_favored,-1.0,tungstenite,webpki-roots,1.0.0,1,2025-05-06T08:55:13.649740+00:00,1.0.8,2026-06-17T08:46:58.731920+00:00,12,0.27.0,2025-06-13T21:32:39.458589+00:00,38,^0.26,1,,False
cargo,cargo:tungstenite->webpki-roots,latest_reject,ok,consumer_favored,-1.0,tungstenite,webpki-roots,1.0.0,1,2025-05-06T08:55:13.649740+00:00,1.0.8,2026-06-17T08:46:58.731920+00:00,12,0.28.0,2025-09-24T12:36:16.292804+00:00,141,^0.26,3,,False
cargo,cargo:tungstenite->webpki-roots,latest_reject,ok,consumer_favored,-1.0,tungstenite,webpki-roots,1.0.0,1,2025-05-06T08:55:13.649740+00:00,1.0.8,2026-06-17T08:46:58.731920+00:00,12,0.29.0,2026-03-17T15:28:15.557155+00:00,315,^0.26,7,,False
cargo,cargo:jsonwebtoken->hmac,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,hmac,0.13.0-pre.0,0.13,2024-01-09T14:12:04.017721+00:00,0.13.0,2026-03-29T23:19:21.430299+00:00,92,10.0.0,2025-09-29T19:43:43.215757+00:00,629,^0.12.1,9,,False
cargo,cargo:jsonwebtoken->hmac,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,hmac,0.13.0-pre.0,0.13,2024-01-09T14:12:04.017721+00:00,0.13.0,2026-03-29T23:19:21.430299+00:00,92,10.1.0,2025-10-18T18:10:48.762764+00:00,648,^0.12.1,9,,False
cargo,cargo:jsonwebtoken->hmac,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,hmac,0.13.0-pre.0,0.13,2024-01-09T14:12:04.017721+00:00,0.13.0,2026-03-29T23:19:21.430299+00:00,92,10.2.0,2025-11-06T19:42:30.236580+00:00,667,^0.12.1,10,,False
cargo,cargo:jsonwebtoken->hmac,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,hmac,0.13.0-pre.0,0.13,2024-01-09T14:12:04.017721+00:00,0.13.0,2026-03-29T23:19:21.430299+00:00,92,10.3.0,2026-01-27T10:35:12.497344+00:00,748,^0.12.1,11,,False
cargo,cargo:jsonwebtoken->hmac,latest_reject,ok,consumer_favored,-1.0,jsonwebtoken,hmac,0.13.0-pre.0,0.13,2024-01-09T14:12:04.017721+00:00,0.13.0,2026-03-29T23:19:21.430299+00:00,92,10.4.0,2026-05-11T08:55:56.795126+00:00,852,^0.12.1,14,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,4.1.3,2024-06-18T19:20:35.007627+00:00,121,^0.6.4,2,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,4.2.0,2025-07-09T16:21:43.413727+00:00,506,^0.6.4,9,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-pre.0,2025-07-09T17:17:04.692615+00:00,506,^0.9,9,0.9.3,True
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-pre.1,2025-09-04T06:08:47.477839+00:00,563,^0.9,9,0.9.3,True
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-pre.2,2025-11-22T21:19:34.643410+00:00,643,^0.10.0-rc-2,9,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-pre.3,2025-12-05T17:08:06.924301+00:00,655,^0.10.0-rc-2,9,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-pre.4,2026-01-03T18:35:57.760995+00:00,685,^0.10.0-rc-3,9,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-pre.5,2026-01-25T01:17:14.529457+00:00,706,^0.10.0-rc-6,11,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-pre.6,2026-02-04T15:26:07.006868+00:00,716,^0.10,11,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-rc.0,2026-05-28T22:59:30.464218+00:00,830,^0.10,11,,False
cargo,cargo:curve25519-dalek->rand_core,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,rand_core,0.9.0-alpha.0,0.9,2024-02-18T17:18:47.774673+00:00,0.10.1,2026-04-13T15:26:43.049921+00:00,77,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,850,^0.10,11,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.9-alpha1,2025-02-13T22:43:11.623751+00:00,76,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.9,2025-02-14T00:55:25.745896+00:00,76,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.10-alpha1,2025-02-20T20:53:38.251963+00:00,83,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.10-alpha2,2025-02-21T16:32:49.108694+00:00,84,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.10,2025-02-21T17:01:51.741917+00:00,84,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.11-alpha1,2025-02-22T17:22:28.321929+00:00,85,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.11,2025-02-22T18:34:08.194164+00:00,85,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.12,2025-03-06T00:53:52.281195+00:00,96,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.13,2025-03-07T00:10:21.948899+00:00,97,^0.2.10,3,,False
cargo,cargo:ring->getrandom,latest_reject,ok,consumer_favored,-1.0,ring,getrandom,0.3.0-rc.0,0.3,2024-11-29T12:59:56.762106+00:00,0.4.3,2026-06-17T18:01:59.979552+00:00,12,0.17.14,2025-03-11T19:42:03.889273+00:00,102,^0.2.10,3,,False
cargo,cargo:tokio-util->hashbrown,latest_reject,ok,consumer_favored,-1.0,tokio-util,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.7.13,2024-12-04T11:50:44.626472+00:00,63,^0.14.0,3,,False
cargo,cargo:tokio-util->hashbrown,latest_reject,ok,consumer_favored,-1.0,tokio-util,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.7.14,2025-03-13T10:24:36.801368+00:00,162,^0.14.0,3,,False
cargo,cargo:tokio-util->hashbrown,latest_reject,ok,consumer_favored,-1.0,tokio-util,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.7.15,2025-04-23T11:15:23.400382+00:00,203,^0.15.0,3,0.15.2,True
cargo,cargo:tokio-util->hashbrown,latest_reject,ok,consumer_favored,-1.0,tokio-util,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.7.16,2025-08-03T09:14:02.639765+00:00,305,^0.15.0,5,0.15.4,True
cargo,cargo:tokio-util->hashbrown,latest_reject,ok,consumer_favored,-1.0,tokio-util,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.7.17,2025-11-02T14:34:15.047047+00:00,397,^0.15.0,6,0.15.5,True
cargo,cargo:tokio-util->hashbrown,latest_reject,ok,consumer_favored,-1.0,tokio-util,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.7.18,2026-01-04T12:56:25.475048+00:00,459,^0.15.0,6,0.15.5,True
cargo,cargo:twox-hash->rand,latest_reject,ok,consumer_favored,-1.0,twox-hash,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,2.0.0,2024-10-18T13:14:27.612545+00:00,242,^0.8.0,3,,False
cargo,cargo:twox-hash->rand,latest_reject,ok,consumer_favored,-1.0,twox-hash,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,2.0.1,2024-11-04T13:23:53.511093+00:00,259,^0.8.0,3,,False
cargo,cargo:twox-hash->rand,latest_reject,ok,consumer_favored,-1.0,twox-hash,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,2.1.0,2024-12-09T15:57:24.908629+00:00,294,^0.8.0,5,,False
cargo,cargo:twox-hash->rand,latest_reject,ok,consumer_favored,-1.0,twox-hash,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,2.1.1,2025-06-09T13:58:41.044014+00:00,476,^0.9.0,8,0.9.1,True
cargo,cargo:twox-hash->rand,latest_reject,ok,consumer_favored,-1.0,twox-hash,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,2.1.2,2025-09-03T17:14:01.768995+00:00,562,^0.9.0,9,0.9.2,True
cargo,cargo:bitvec->radium,latest_reject,ok,consumer_favored,-1.0,bitvec,radium,1.0.0-rc1,1,2022-11-04T01:58:13.700285+00:00,1.1.1,2025-07-09T20:30:49.536165+00:00,355,1.1.1,2026-06-18T19:47:24.730968+00:00,1322,^0.7,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.10.0,2024-10-01T18:50:19.708186+00:00,0,^0.14.0,1,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.11.0,2024-10-05T20:15:17.078680+00:00,4,^0.15.0,1,0.15.0,True
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.12.0,2024-12-25T22:01:32.382863+00:00,85,^0.15.0,3,0.15.2,True
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.13.0,2025-06-14T15:00:23.558797+00:00,256,^0.15.0,5,0.15.4,True
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.14.0,2025-06-30T17:20:26.357294+00:00,272,^0.14.0,5,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.14.1,2025-09-19T23:04:59.669245+00:00,353,^0.14.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.15.0,2025-10-03T14:03:48.139718+00:00,367,^0.16.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.15.1,2025-10-21T23:17:54.993848+00:00,385,^0.16.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.16.0,2025-11-14T23:46:28.616544+00:00,409,^0.14.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.16.1,2025-11-27T23:42:58.582867+00:00,422,^0.14.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.17.0,2026-02-25T00:04:44.714841+00:00,511,^0.14.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.18.0,2026-03-13T21:24:01.614117+00:00,528,^0.14.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.19.0,2026-05-02T22:20:46.050378+00:00,578,^0.16.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.20.0,2026-05-10T19:53:31.584002+00:00,586,^0.16.0,6,,False
cargo,cargo:serde_with->hashbrown,latest_reject,ok,consumer_favored,-1.0,serde_with,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.21.0,2026-06-04T18:58:46.284432+00:00,611,^0.16.0,6,,False
cargo,cargo:half->rand_distr,latest_reject,ok,consumer_favored,-1.0,half,rand_distr,0.5.0-alpha.0,0.5,2024-02-18T17:54:01.597504+00:00,0.6.0,2026-02-10T13:15:01.517269+00:00,139,2.4.0,2024-02-26T01:10:33.802406+00:00,7,^0.4.3,1,,False
cargo,cargo:half->rand_distr,latest_reject,ok,consumer_favored,-1.0,half,rand_distr,0.5.0-alpha.0,0.5,2024-02-18T17:54:01.597504+00:00,0.6.0,2026-02-10T13:15:01.517269+00:00,139,2.4.1,2024-04-06T20:07:38.371864+00:00,48,^0.4.3,2,,False
cargo,cargo:half->rand_distr,latest_reject,ok,consumer_favored,-1.0,half,rand_distr,0.5.0-alpha.0,0.5,2024-02-18T17:54:01.597504+00:00,0.6.0,2026-02-10T13:15:01.517269+00:00,139,2.5.0,2025-03-14T02:48:00.342777+00:00,389,^0.5.0,10,0.5.1,True
cargo,cargo:half->rand_distr,latest_reject,ok,consumer_favored,-1.0,half,rand_distr,0.5.0-alpha.0,0.5,2024-02-18T17:54:01.597504+00:00,0.6.0,2026-02-10T13:15:01.517269+00:00,139,2.6.0,2025-04-08T04:50:59.620770+00:00,414,^0.5.0,10,0.5.1,True
cargo,cargo:half->rand_distr,latest_reject,ok,consumer_favored,-1.0,half,rand_distr,0.5.0-alpha.0,0.5,2024-02-18T17:54:01.597504+00:00,0.6.0,2026-02-10T13:15:01.517269+00:00,139,2.7.0,2025-10-09T00:27:23.848224+00:00,598,^0.5.0,10,0.5.1,True
cargo,cargo:half->rand_distr,latest_reject,ok,consumer_favored,-1.0,half,rand_distr,0.5.0-alpha.0,0.5,2024-02-18T17:54:01.597504+00:00,0.6.0,2026-02-10T13:15:01.517269+00:00,139,2.7.1,2025-10-14T03:59:26.575229+00:00,603,^0.5.0,10,0.5.1,True
cargo,cargo:bindgen->itertools,latest_reject,ok,consumer_favored,-1.0,bindgen,itertools,0.14.0,0.14,2024-12-31T12:32:06.925445+00:00,0.15.0,2026-06-16T15:09:28.880416+00:00,13,0.72.0,2025-06-08T11:40:10.805905+00:00,158,">=0.10, <0.14",1,,False
cargo,cargo:bindgen->itertools,latest_reject,ok,consumer_favored,-1.0,bindgen,itertools,0.14.0,0.14,2024-12-31T12:32:06.925445+00:00,0.15.0,2026-06-16T15:09:28.880416+00:00,13,0.72.1,2025-08-31T17:50:11.198164+00:00,243,">=0.10, <0.14",1,,False
cargo,cargo:quanta->wasi,latest_reject,ok,consumer_favored,-1.0,quanta,wasi,0.14.0+wasi-0.2.3,0.14,2025-01-10T18:10:45.397011+00:00,0.14.7+wasi-0.2.4,2025-09-15T22:01:38.940804+00:00,287,0.12.6,2025-06-10T13:24:11.771310+00:00,150,^0.11,3,,False
cargo,cargo:image->color_quant,latest_reject,ok,consumer_favored,-1.0,image,color_quant,1.0.0,1,2015-05-29T12:14:41.935121+00:00,2.0.0,2026-05-09T21:31:46.943812+00:00,51,0.23.13,2021-02-04T16:48:52.257292+00:00,2078,^1.1,3,1.1.0,True
cargo,cargo:image->color_quant,latest_reject,ok,consumer_favored,-1.0,image,color_quant,1.0.0,1,2015-05-29T12:14:41.935121+00:00,2.0.0,2026-05-09T21:31:46.943812+00:00,51,0.24.2,2022-04-26T19:18:24.780241+00:00,2524,^1.1,3,1.1.0,True
cargo,cargo:image->color_quant,latest_reject,ok,consumer_favored,-1.0,image,color_quant,1.0.0,1,2015-05-29T12:14:41.935121+00:00,2.0.0,2026-05-09T21:31:46.943812+00:00,51,0.24.7,2023-08-09T01:55:49.227881+00:00,2993,^1.1,3,1.1.0,True
cargo,cargo:image->color_quant,latest_reject,ok,consumer_favored,-1.0,image,color_quant,1.0.0,1,2015-05-29T12:14:41.935121+00:00,2.0.0,2026-05-09T21:31:46.943812+00:00,51,0.25.1,2024-03-31T02:36:05.725527+00:00,3228,^1.1,3,1.1.0,True
cargo,cargo:image->color_quant,latest_reject,ok,consumer_favored,-1.0,image,color_quant,1.0.0,1,2015-05-29T12:14:41.935121+00:00,2.0.0,2026-05-09T21:31:46.943812+00:00,51,0.25.5,2024-11-05T09:16:36.672249+00:00,3447,^1.1,3,1.1.0,True
cargo,cargo:image->color_quant,latest_reject,ok,consumer_favored,-1.0,image,color_quant,1.0.0,1,2015-05-29T12:14:41.935121+00:00,2.0.0,2026-05-09T21:31:46.943812+00:00,51,0.25.10,2026-03-10T16:29:18.250581+00:00,3938,^1.1,3,1.1.0,True
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.18.0,2025-06-05T20:04:37.336013+00:00,28,^0.3.0,1,0.3.0,True
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.18.1,2025-06-05T22:43:15.108873+00:00,28,^0.2.8,1,,False
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.19.0,2025-06-24T15:44:56.612638+00:00,47,^0.2.8,1,,False
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.19.1,2025-12-16T22:56:31.262608+00:00,222,^0.2.8,2,,False
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.20.0,2026-02-18T16:23:11.366771+00:00,286,^0.2.8,2,,False
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.20.1,2026-02-18T18:49:06.901747+00:00,286,^0.2.8,2,,False
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.20.2,2026-02-19T20:05:23.745718+00:00,287,^0.2.8,2,,False
cargo,cargo:bumpalo->allocator-api2,latest_reject,ok,consumer_favored,-1.0,bumpalo,allocator-api2,0.3.0,0.3,2025-05-08T10:35:00.357296+00:00,0.4.0,2025-12-11T12:20:26.230443+00:00,200,3.20.3,2026-05-22T14:59:11.132139+00:00,379,^0.2.8,2,,False
cargo,cargo:sqlx-core->hashbrown,latest_reject,ok,consumer_favored,-1.0,sqlx-core,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.3,2025-01-04T04:29:40.394086+00:00,94,^0.15.0,3,0.15.2,True
cargo,cargo:sqlx-core->hashbrown,latest_reject,ok,consumer_favored,-1.0,sqlx-core,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.4,2025-04-14T04:56:20.094768+00:00,194,^0.15.0,3,0.15.2,True
cargo,cargo:sqlx-core->hashbrown,latest_reject,ok,consumer_favored,-1.0,sqlx-core,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.5,2025-04-15T22:11:33.536457+00:00,196,^0.15.0,3,0.15.2,True
cargo,cargo:sqlx-core->hashbrown,latest_reject,ok,consumer_favored,-1.0,sqlx-core,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.6,2025-05-19T23:23:07.872821+00:00,230,^0.15.0,4,0.15.3,True
cargo,cargo:sqlx-core->hashbrown,latest_reject,ok,consumer_favored,-1.0,sqlx-core,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.9.0-alpha.1,2025-10-15T02:03:19.156428+00:00,378,^0.16.0,6,,False
cargo,cargo:sqlx-core->hashbrown,latest_reject,ok,consumer_favored,-1.0,sqlx-core,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.9.0,2026-05-21T17:33:20.890999+00:00,597,^0.16.0,6,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,4.2.1,2024-06-29T19:40:10.510774+00:00,132,^0.8.3,2,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,4.2.2,2024-07-29T14:52:59.105884+00:00,161,^0.8.3,3,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,4.3.0,2024-09-25T13:57:24.374459+00:00,219,^0.8.3,3,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,4.4.0,2024-10-16T17:09:41.923491+00:00,240,^0.8.3,3,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,4.5.0,2024-11-03T23:43:43.237892+00:00,259,^0.8.3,3,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,4.6.0,2024-12-19T20:52:06.030428+00:00,305,^0.8.3,5,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,5.0.0,2025-02-17T23:54:22.687988+00:00,365,^0.8.3,7,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,5.1.0,2025-09-30T15:12:32.674018+00:00,589,^0.8.3,9,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,5.2.0,2026-03-25T18:57:30.174345+00:00,766,^0.8.3,9,,False
cargo,cargo:ordered-float->rand,latest_reject,ok,consumer_favored,-1.0,ordered-float,rand,0.9.0-alpha.0,0.9,2024-02-18T17:52:19.981921+00:00,0.8.6,2026-04-17T06:42:26.145591+00:00,73,5.3.0,2026-03-29T02:11:14.225231+00:00,769,^0.8.3,9,,False
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.5.2,2024-11-07T21:55:32.177809+00:00,37,">=0.11, <0.15.0",2,,False
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.5.3,2024-11-13T20:56:51.070893+00:00,43,">=0.11, <0.15.0",2,,False
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.5.4,2025-01-13T14:19:13.186445+00:00,104,">=0.11, <0.15.0",3,,False
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.5.5,2025-01-18T17:09:44.402796+00:00,109,">=0.11, <0.16.0",3,0.15.2,True
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.5.6,2025-03-18T14:19:53.636711+00:00,168,">=0.11, <0.16.0",3,0.15.2,True
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.5.7,2025-03-25T10:55:50.325890+00:00,174,">=0.11, <0.16.0",3,0.15.2,True
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.6.0,2025-11-25T16:36:01.763012+00:00,420,">=0.11, <0.16.0",6,0.15.5,True
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.6.1,2026-03-18T14:28:23.594440+00:00,533,">=0.11, <0.16.0",6,0.15.5,True
cargo,cargo:borsh->hashbrown,latest_reject,ok,consumer_favored,-1.0,borsh,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,1.7.0,2026-06-18T15:11:36.531983+00:00,625,">=0.11, <0.16.0",6,0.15.5,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,4.0.0-rc.3,2023-06-24T03:17:01.625902+00:00,666,^0.2.6,9,0.2.8,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,4.0.0,2023-07-22T16:58:39.440883+00:00,695,^0.2.6,10,0.2.9,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,4.1.0,2023-09-06T05:13:10.855103+00:00,740,^0.2.6,10,0.2.9,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,4.1.2,2024-02-07T01:12:50.272671+00:00,894,^0.2.6,13,0.2.12,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,4.1.3,2024-06-18T19:20:35.007627+00:00,1027,^0.2.6,13,0.2.12,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,4.2.0,2025-07-09T16:21:43.413727+00:00,1413,^0.2.17,18,0.2.17,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,5.0.0-pre.0,2025-07-09T17:17:04.692615+00:00,1413,^0.2.17,18,0.2.17,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,5.0.0-pre.2,2025-11-22T21:19:34.643410+00:00,1549,^0.2.17,18,0.2.17,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,5.0.0-pre.3,2025-12-05T17:08:06.924301+00:00,1562,^0.2.17,18,0.2.17,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,5.0.0-pre.4,2026-01-03T18:35:57.760995+00:00,1591,^0.2.17,18,0.2.17,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,5.0.0-pre.5,2026-01-25T01:17:14.529457+00:00,1612,^0.2.17,18,0.2.17,True
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,5.0.0-rc.0,2026-05-28T22:59:30.464218+00:00,1736,^0.3,18,,False
cargo,cargo:curve25519-dalek->cpufeatures,latest_reject,ok,consumer_favored,-1.0,curve25519-dalek,cpufeatures,0.2.0,0.2,2021-08-26T15:59:51.962346+00:00,0.3.0,2026-02-05T06:28:26.637925+00:00,144,5.0.0-rc.1,2026-06-18T05:45:55.830880+00:00,1756,^0.3,18,,False
cargo,cargo:compact_str->sqlx,latest_reject,ok,consumer_favored,-1.0,compact_str,sqlx,0.8.0,0.8,2024-07-23T01:40:23.117014+00:00,0.9.0,2026-05-21T17:35:53.403466+00:00,39,0.8.1,2024-12-29T22:21:38.002229+00:00,159,^0.7,3,,False
cargo,cargo:compact_str->sqlx,latest_reject,ok,consumer_favored,-1.0,compact_str,sqlx,0.8.0,0.8,2024-07-23T01:40:23.117014+00:00,0.9.0,2026-05-21T17:35:53.403466+00:00,39,0.9.0,2025-02-25T03:43:37.578310+00:00,217,^0.8,4,0.8.3,True
cargo,cargo:compact_str->sqlx,latest_reject,ok,consumer_favored,-1.0,compact_str,sqlx,0.8.0,0.8,2024-07-23T01:40:23.117014+00:00,0.9.0,2026-05-21T17:35:53.403466+00:00,39,0.8.2,2026-05-27T03:28:07.595139+00:00,673,^0.7,7,,False
cargo,cargo:compact_str->sqlx,latest_reject,ok,consumer_favored,-1.0,compact_str,sqlx,0.8.0,0.8,2024-07-23T01:40:23.117014+00:00,0.9.0,2026-05-21T17:35:53.403466+00:00,39,0.9.1,2026-05-27T03:28:38.503135+00:00,673,^0.8,7,0.8.6,True
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.0.1,2016-03-16T03:02:26.011690+00:00,311,^0.0,48,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.1.0,2016-03-16T03:41:52.601982+00:00,311,^0.0,48,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.2.0,2016-03-28T11:49:34.788068+00:00,324,^0.0,53,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.2.1,2016-04-18T22:58:40.549723+00:00,345,^0.0,58,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.3.0,2016-08-16T04:33:33.871512+00:00,464,^0.0,76,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.4.0,2016-08-17T07:27:22.247261+00:00,465,^0.0,77,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.5.0,2016-12-08T04:58:41.741089+00:00,578,^0.0,98,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.5.1,2017-03-24T03:17:28.311252+00:00,684,^0.0,116,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,0.6.0,2017-11-25T18:01:10.956821+00:00,931,^0.0,169,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,1.0.0,2018-06-06T23:51:56.157573+00:00,1124,^0.0,201,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,1.1.0,2018-09-10T23:06:33.152308+00:00,1220,^0.0,207,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,1.2.0,2018-09-19T17:39:26.518722+00:00,1229,^0.0,207,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,1.2.1,2018-12-04T00:20:40.663399+00:00,1304,^0.0,210,,False
cargo,cargo:lazycell->clippy,latest_reject,ok,consumer_favored,-1.0,lazycell,clippy,0.0.2,0.0,2015-05-09T09:52:36.830658+00:00,0.0.302,2018-10-05T19:39:15.372568+00:00,2824,1.3.0,2020-08-12T01:11:24.894126+00:00,1921,^0.0,210,,False
cargo,cargo:tracing-futures->futures,latest_reject,ok,consumer_favored,-1.0,tracing-futures,futures,0.3.0,0.3,2019-11-06T18:23:21.763265+00:00,0.3.32,2026-02-15T13:34:33.755186+00:00,134,0.2.0,2019-12-03T21:07:46.119323+00:00,27,^0.1,2,,False
cargo,cargo:tracing-futures->futures,latest_reject,ok,consumer_favored,-1.0,tracing-futures,futures,0.3.0,0.3,2019-11-06T18:23:21.763265+00:00,0.3.32,2026-02-15T13:34:33.755186+00:00,134,0.2.1,2020-01-15T20:52:11.758578+00:00,70,^0.3.0,2,0.3.1,True
cargo,cargo:tracing-futures->futures,latest_reject,ok,consumer_favored,-1.0,tracing-futures,futures,0.3.0,0.3,2019-11-06T18:23:21.763265+00:00,0.3.32,2026-02-15T13:34:33.755186+00:00,134,0.2.2,2020-02-14T19:55:32.246290+00:00,100,^0.3.0,5,0.3.4,True
cargo,cargo:tracing-futures->futures,latest_reject,ok,consumer_favored,-1.0,tracing-futures,futures,0.3.0,0.3,2019-11-06T18:23:21.763265+00:00,0.3.32,2026-02-15T13:34:33.755186+00:00,134,0.2.3,2020-02-26T22:52:42.881299+00:00,112,^0.3.0,5,0.3.4,True
cargo,cargo:tracing-futures->futures,latest_reject,ok,consumer_favored,-1.0,tracing-futures,futures,0.3.0,0.3,2019-11-06T18:23:21.763265+00:00,0.3.32,2026-02-15T13:34:33.755186+00:00,134,0.2.4,2020-04-21T21:59:48.439114+00:00,167,^0.1,5,,False
cargo,cargo:tracing-futures->futures,latest_reject,ok,consumer_favored,-1.0,tracing-futures,futures,0.3.0,0.3,2019-11-06T18:23:21.763265+00:00,0.3.32,2026-02-15T13:34:33.755186+00:00,134,0.2.5,2021-02-16T21:17:03.683426+00:00,468,^0.1,13,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.8.0-rc.0,2023-01-11T04:28:52.834753+00:00,22,^0.10.5,1,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.8.1,2023-01-21T16:24:12.341466+00:00,32,^0.10.5,1,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.9.0-pre.0,2023-03-06T20:49:36.779955+00:00,77,^0.10.5,1,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.9.0-rc.0,2023-04-25T14:48:11.751560+00:00,126,^0.10.5,1,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.9.1,2023-05-04T01:35:56.376001+00:00,135,^0.10.5,1,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.9.3,2023-10-26T17:21:47.919910+00:00,310,^0.10.5,1,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.9.5,2023-11-28T03:43:22.186998+00:00,343,^0.10.5,1,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-pre.0,2024-01-19T21:45:36.186183+00:00,396,=0.11.0-pre.7,8,0.11.0-pre.7,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-pre.3,2024-10-08T01:01:07.302151+00:00,658,=0.11.0-pre.9,10,0.11.0-pre.9,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-pre.4,2025-02-14T02:19:53.713837+00:00,787,=0.11.0-pre.9,10,0.11.0-pre.9,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.0,2025-05-31T00:08:02.968181+00:00,893,^0.11.0-rc.0,12,0.11.0-rc.0,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.2,2025-07-10T03:59:30.496902+00:00,933,^0.11.0-rc.0,12,0.11.0-rc.0,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.5,2025-08-26T00:05:44.913136+00:00,980,^0.11.0-rc.0,12,0.11.0-rc.0,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.7,2025-09-14T01:44:38.639645+00:00,999,^0.11.0-rc.1,13,0.11.0-rc.1,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.9,2025-09-30T04:20:41.318219+00:00,1015,^0.11.0-rc.1,15,0.11.0-rc.3,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.9.9,2025-11-13T09:41:06.069056+00:00,1059,^0.10.5,16,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.9.10,2026-01-06T15:00:37.002313+00:00,1113,^0.10.5,17,,False
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.14,2026-01-25T19:44:18.573453+00:00,1133,^0.11.0-rc.7,21,0.11.0-rc.9,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.16,2026-02-27T17:23:32.972722+00:00,1165,^0.11.0-rc.11,26,0.11.1,True
cargo,cargo:rsa->digest,latest_reject,ok,consumer_favored,-1.0,rsa,digest,0.11.0-pre,0.11,2022-12-19T18:06:56.809053+00:00,0.11.3,2026-05-03T12:54:48.023505+00:00,57,0.10.0-rc.18,2026-04-27T22:15:10.370792+00:00,1225,^0.11,27,0.11.2,True
cargo,cargo:petgraph->hashbrown,latest_reject,ok,consumer_favored,-1.0,petgraph,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.0,2025-04-05T13:57:50.998620+00:00,186,^0.15.0,3,0.15.2,True
cargo,cargo:petgraph->hashbrown,latest_reject,ok,consumer_favored,-1.0,petgraph,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.1,2025-04-07T09:58:12.070960+00:00,187,^0.15.0,3,0.15.2,True
cargo,cargo:petgraph->hashbrown,latest_reject,ok,consumer_favored,-1.0,petgraph,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.2,2025-06-06T14:11:23.180717+00:00,248,^0.15.0,4,0.15.3,True
cargo,cargo:petgraph->hashbrown,latest_reject,ok,consumer_favored,-1.0,petgraph,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,0.8.3,2025-09-30T13:16:04.011947+00:00,363,^0.15.0,6,0.15.5,True
cargo,cargo:similar->hashbrown,latest_reject,ok,consumer_favored,-1.0,similar,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.0.0,2026-04-01T20:41:13.081872+00:00,547,^0.15,6,0.15.5,True
cargo,cargo:similar->hashbrown,latest_reject,ok,consumer_favored,-1.0,similar,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.1.0,2026-04-11T18:29:48.928558+00:00,557,^0.15,6,0.15.5,True
cargo,cargo:similar->hashbrown,latest_reject,ok,consumer_favored,-1.0,similar,hashbrown,0.15.0,0.15,2024-10-01T13:16:33.449128+00:00,0.17.1,2026-05-09T04:35:04.251000+00:00,51,3.1.1,2026-05-23T22:09:24.546002+00:00,599,^0.15,6,0.15.5,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.7.5,2024-03-24T19:18:45.392763+00:00,13,^0.7,1,,False
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.7.6,2024-09-20T19:35:15.583644+00:00,193,^0.7,5,,False
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.7.7,2024-09-27T20:55:23.178934+00:00,200,^0.7,5,,False
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.0-alpha.1,2024-10-05T09:32:43.006319+00:00,208,=0.8.0,5,0.8.0,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.7.8,2024-11-15T17:37:54.203369+00:00,249,^0.7,6,,False
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.7.9,2024-11-16T19:37:56.783841+00:00,250,^0.7,6,,False
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.0-rc.1,2024-12-17T22:55:14.961823+00:00,282,=0.8.4,6,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.0,2025-01-01T10:11:08.975365+00:00,296,=0.8.4,6,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.1,2025-01-01T14:23:27.196160+00:00,296,=0.8.4,6,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.2,2025-01-21T13:13:53.266518+00:00,316,=0.8.4,7,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.3,2025-03-28T16:28:21.427925+00:00,382,=0.8.4,7,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.4,2025-04-30T16:11:41.924776+00:00,415,=0.8.4,7,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.5,2025-09-28T19:11:14.790994+00:00,566,=0.8.4,7,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.6,2025-09-30T12:52:18.918292+00:00,568,=0.8.4,7,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.7,2025-11-14T21:20:11.157953+00:00,613,=0.8.4,7,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.8,2025-12-20T16:27:24.614743+00:00,649,=0.8.4,7,0.8.4,True
cargo,cargo:axum->matchit,latest_reject,ok,consumer_favored,-1.0,axum,matchit,0.8.0,0.8,2024-03-10T21:44:27.160794+00:00,0.9.2,2026-04-08T04:23:31.542402+00:00,82,0.8.9,2026-04-14T07:55:20.258398+00:00,764,=0.8.4,7,0.8.4,True
cargo,cargo:prometheus->procfs,latest_reject,ok,consumer_favored,-1.0,prometheus,procfs,0.17.0,0.17,2024-10-07T02:29:03.153390+00:00,0.18.0,2025-08-30T01:07:56.244208+00:00,303,0.14.0,2025-03-27T08:38:33.984372+00:00,171,^0.17,1,0.17.0,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.4.4,2024-09-20T19:34:32.639794+00:00,0,^0.6.0,1,0.6.0,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.4.5,2024-09-27T20:55:06.939223+00:00,7,^0.6.0,2,0.6.1,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.0-alpha.1,2024-10-05T09:28:07.307050+00:00,15,^0.6.0,2,0.6.1,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.0-rc.1,2024-12-17T22:54:42.315538+00:00,89,^0.6.0,3,0.6.2,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.0,2025-01-01T10:10:34.506834+00:00,103,^0.6.0,3,0.6.2,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.1,2025-01-21T13:13:35.022388+00:00,123,^0.6.0,3,0.6.2,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.2,2025-03-28T16:28:00.340262+00:00,189,^0.6.0,3,0.6.2,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.3,2025-09-28T19:11:00.733599+00:00,373,^0.6.0,7,0.6.6,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.4,2025-09-28T21:11:05.268577+00:00,373,^0.6.0,7,0.6.6,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.5,2025-09-30T12:52:02.915433+00:00,375,^0.6.0,7,0.6.6,True
cargo,cargo:axum-core->tower-http,latest_reject,ok,consumer_favored,-1.0,axum-core,tower-http,0.6.0,0.6,2024-09-19T21:20:29.374113+00:00,0.7.0,2026-06-15T14:01:18.432430+00:00,14,0.5.6,2025-12-27T09:19:34.014637+00:00,463,^0.6.0,9,0.6.8,True
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.15,2024-09-05T12:02:56.831583+00:00,2,^0.2.1,2,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.16,2024-11-25T10:44:25.623521+00:00,83,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.17,2024-12-02T22:20:07.357509+00:00,90,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,0.8.22,2025-02-25T12:19:02.684808+00:00,175,^0.1.17,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.18,2025-05-26T15:15:58.889372+00:00,265,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,0.9.0,2025-05-26T19:46:52.671598+00:00,265,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.19,2025-05-31T17:35:43.759850+00:00,270,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.20,2025-06-01T12:13:11.941581+00:00,271,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.21,2025-06-09T10:47:47.493680+00:00,279,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-alpha.22,2025-06-12T17:46:19.742929+00:00,282,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0-rc.2,2025-06-19T15:55:09.127720+00:00,289,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.0,2025-06-23T09:50:08.406106+00:00,293,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.1,2025-06-24T17:11:26.331417+00:00,294,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.2,2025-06-26T19:16:34.010652+00:00,296,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.3,2025-06-28T11:31:16.923431+00:00,298,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.4,2025-07-06T09:34:16.619397+00:00,306,^0.2.1,3,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.0.5,2025-11-02T22:18:52.984399+00:00,425,^0.2.1,5,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.1.0,2025-11-05T19:49:32.498290+00:00,428,^0.2.1,5,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.2.0,2025-12-25T21:37:13.138961+00:00,478,^0.2.1,5,,False
cargo,cargo:schemars->smol_str,latest_reject,ok,consumer_favored,-1.0,schemars,smol_str,0.3.0,0.3,2024-09-03T07:31:45.776083+00:00,0.3.6,2026-03-04T06:27:06.114096+00:00,117,1.2.1,2026-02-01T16:34:40.510710+00:00,516,^0.2.1,6,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.0.1,2023-04-25T19:51:07.979406+00:00,650,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.1.0,2023-05-24T20:18:42.430005+00:00,679,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.3.0,2023-08-31T17:39:09.393417+00:00,778,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.5.1,2023-11-17T00:25:58.682934+00:00,856,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.6.0,2024-01-26T21:28:32.083842+00:00,926,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.6.3,2024-04-01T18:05:06.161851+00:00,992,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.7.0,2024-04-16T19:54:42.921793+00:00,1007,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.7.3,2024-06-11T21:36:58.655517+00:00,1063,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.9.0,2024-09-06T17:26:58.076511+00:00,1150,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.11.0,2024-11-15T23:51:43.386592+00:00,1221,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.12.1,2025-01-16T19:19:57.758415+00:00,1282,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.12.4,2025-02-20T23:31:24.918138+00:00,1318,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.12.6,2025-03-11T18:14:05.228325+00:00,1336,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.13.2,2025-07-10T18:39:09.985879+00:00,1457,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.14.0,2025-09-09T18:06:01.417506+00:00,1518,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.15.1,2025-11-21T18:51:28.118501+00:00,1591,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.15.4,2026-01-23T20:17:52.892973+00:00,1654,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.16.1,2026-03-02T22:09:09.505244+00:00,1692,^0.7.1,1,,False
cargo,cargo:aws-lc-rs->untrusted,latest_reject,ok,consumer_favored,-1.0,aws-lc-rs,untrusted,0.9.0,0.9,2021-07-13T22:13:26.650010+00:00,0.9.0,2021-07-13T22:13:26.650010+00:00,1812,1.17.0,2026-05-13T11:40:53.677033+00:00,1764,^0.7.1,1,,False


==> anc/results/registry_adoption_trajectory_summary.csv <==
ecosystem,horizon_days,trajectories,admitting_trajectories,observed_frequency
cargo,90,45,26,0.5777777777777777
cargo,180,60,33,0.55
cargo,365,68,39,0.5735294117647058
cargo,730,77,51,0.6623376623376623
cargo,1460,87,61,0.7011494252873564
maven,90,8,3,0.375
maven,180,8,3,0.375
maven,365,8,3,0.375
maven,730,15,5,0.3333333333333333
maven,1460,21,7,0.3333333333333333
npm,90,47,20,0.425531914893617
npm,180,55,26,0.4727272727272727
npm,365,62,36,0.5806451612903226
npm,730,73,37,0.5068493150684932
npm,1460,78,40,0.5128205128205128
pypi,90,2,0,0.0
pypi,180,3,1,0.3333333333333333
pypi,365,6,2,0.3333333333333333
pypi,730,22,15,0.6818181818181818
pypi,1460,31,23,0.7419354838709677


==> anc/results/registry_drift_baseline.csv <==
ecosystem,consumer,provider,constraint,provider_latest,version_history_count,previous_provider_version,latest_reject,previous_reject,historical_reject_prob
cargo,syn,proc-macro2,^1.0.91,1.0.106,162,1.0.105,False,False,0.906832298136646
cargo,syn,unicode-ident,^1,1.0.24,26,1.0.23,False,False,0.04
cargo,syn,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,hashbrown,allocator-api2,^0.2.9,0.4.0,31,0.3.1,True,True,0.5666666666666667
cargo,hashbrown,equivalent,^1.0,1.0.2,4,1.0.1,False,False,0.3333333333333333
cargo,hashbrown,foldhash,^0.2.0,0.2.0,7,0.1.5,False,True,1.0
cargo,hashbrown,rayon,^1.9.0,1.12.0,40,1.11.0,False,False,0.9230769230769231
cargo,hashbrown,rustc-std-workspace-alloc,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
cargo,hashbrown,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,hashbrown,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,hashbrown,serde_core,^1.0.221,1.0.228,9,1.0.227,False,False,0.125
cargo,getrandom,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,libc,^0.2.154,0.2.186,202,0.2.185,False,False,0.8407960199004975
cargo,getrandom,r-efi,^6,7.0.0,21,6.0.0,True,False,0.95
cargo,getrandom,js-sys,^0.3.77,0.3.103,111,0.3.102,False,False,0.7818181818181819
cargo,getrandom,rand_core,^0.10.0,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,getrandom,wasm-bindgen,^0.2.98,0.2.126,126,0.2.125,False,False,0.792
cargo,bitflags,arbitrary,^1.0,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,bitflags,bytemuck,^1.12,1.25.0,56,1.24.0,False,False,0.509090909090909
cargo,bitflags,serde_core,^1.0.228,1.0.228,9,1.0.227,False,True,1.0
cargo,rand,rand_core,^0.10.0,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,rand,chacha20,^0.10.0,0.10.1,44,0.10.0-pre.1,False,False,0.6046511627906976
cargo,rand,getrandom,^0.4.0,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,rand,serde,^1.0.103,1.0.228,315,1.0.227,False,False,0.5987261146496815
cargo,libc,rustc-std-workspace-core,^1.0.1,1.0.1,3,1.0.0,False,True,1.0
cargo,proc-macro2,unicode-ident,^1.0,1.0.24,26,1.0.23,False,False,0.04
cargo,quote,proc-macro2,^1.0.80,1.0.106,162,1.0.105,False,False,0.8385093167701864
cargo,indexmap,equivalent,^1.0,1.0.2,4,1.0.1,False,False,0.3333333333333333
cargo,indexmap,hashbrown,^0.17,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,indexmap,arbitrary,^1.0,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,indexmap,borsh,^1.2,1.7.0,59,1.6.1,False,False,0.7413793103448276
cargo,indexmap,quickcheck,^1.0,1.1.0,85,1.0.3,False,False,0.9523809523809523
cargo,indexmap,rayon,^1.9,1.12.0,40,1.11.0,False,False,0.9230769230769231
cargo,indexmap,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,indexmap,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,indexmap,sval,^2,2.20.0,68,2.19.0,False,False,0.4626865671641791
cargo,itertools,either,^1.0,1.16.0,33,1.15.0,False,False,0.25
cargo,windows-sys,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,regex-syntax,arbitrary,^1.3.0,1.4.2,38,1.4.1,False,False,0.8648648648648649
cargo,cfg-if,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,thiserror-impl,proc-macro2,^1.0.74,1.0.106,162,1.0.105,False,False,0.8012422360248447
cargo,thiserror-impl,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,thiserror-impl,syn,^2.0.87,2.0.118,351,2.0.117,False,False,0.9114285714285715
cargo,thiserror,thiserror-impl,=2.0.18,2.0.18,88,2.0.17,False,True,1.0
cargo,serde,serde_core,=1.0.228,1.0.228,9,1.0.227,False,True,1.0
cargo,serde,serde_derive,^1,1.0.228,270,1.0.227,False,False,0.14869888475836432
cargo,rand_chacha,ppv-lite86,^0.2.14,0.2.21,24,0.2.20,False,False,0.6956521739130435
cargo,rand_chacha,rand_core,^0.10.0,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,rand_chacha,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,memchr,log,^0.4.20,0.4.33,63,0.4.32,False,False,0.7903225806451613
cargo,memchr,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,itoa,no-panic,^0.1,0.1.36,37,0.1.35,False,False,0.0
cargo,serde_derive,proc-macro2,^1.0.74,1.0.106,162,1.0.105,False,False,0.8012422360248447
cargo,serde_derive,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,serde_derive,syn,^2.0.81,2.0.118,351,2.0.117,False,False,0.8942857142857142
cargo,serde_json,itoa,^1.0,1.0.18,37,1.0.17,False,False,0.5
cargo,serde_json,memchr,^2,2.8.2,46,2.8.1,False,False,0.3111111111111111
cargo,serde_json,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,serde_json,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,serde_json,zmij,^1.0,1.0.21,35,1.0.20,False,False,0.38235294117647056
cargo,serde_json,indexmap,^2.2.3,2.14.0,55,2.13.1,False,False,0.5925925925925926
cargo,regex-automata,aho-corasick,^1.0.0,1.1.4,62,1.1.3,False,False,0.8360655737704918
cargo,regex-automata,log,^0.4.14,0.4.33,63,0.4.32,False,False,0.6935483870967742
cargo,regex-automata,memchr,^2.6.0,2.8.2,46,2.8.1,False,False,0.6888888888888889
cargo,regex-automata,regex-syntax,^0.8.5,0.8.11,79,0.8.10,False,False,0.9230769230769231
cargo,once_cell,critical-section,^1.1.3,1.2.0,19,1.1.3,False,False,0.8888888888888888
cargo,once_cell,parking_lot_core,^0.9.10,0.9.12,53,0.9.11,False,False,0.9615384615384616
cargo,once_cell,portable-atomic,^1.8,1.13.1,52,1.13.0,False,False,0.8627450980392157
cargo,log,serde_core,^1.0,1.0.228,9,1.0.227,False,False,0.0
cargo,log,sval,^2.16,2.20.0,68,2.19.0,False,False,0.9402985074626866
cargo,log,sval_ref,^2.16,2.20.0,32,2.19.0,False,False,0.8709677419354839
cargo,log,value-bag,^1.12,1.12.0,31,1.11.1,False,True,1.0
cargo,cc,find-msvc-tools,^0.1.9,0.1.9,10,0.1.8,False,True,1.0
cargo,cc,shlex,^2.0.1,2.0.1,9,2.0.0,False,True,1.0
cargo,cc,jobserver,^0.1.30,0.1.34,35,0.1.33,False,False,0.8823529411764706
cargo,cc,libc,^0.2.62,0.2.186,202,0.2.185,False,False,0.38308457711442784
cargo,socket2,libc,^0.2.172,0.2.186,202,0.2.185,False,False,0.9303482587064676
cargo,socket2,windows-sys,">=0.60, <0.62",0.61.2,23,0.61.1,False,False,0.7727272727272727
cargo,regex,regex-automata,^0.4.12,0.4.14,38,0.4.13,False,False,0.9459459459459459
cargo,regex,regex-syntax,^0.8.11,0.8.11,79,0.8.10,False,True,1.0
cargo,regex,aho-corasick,^1.0.0,1.1.4,62,1.1.3,False,False,0.8360655737704918
cargo,regex,memchr,^2.6.0,2.8.2,46,2.8.1,False,False,0.6888888888888889
cargo,smallvec,arbitrary,^1,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,smallvec,bincode,^2,3.0.0,73,2.0.1,True,False,0.8333333333333334
cargo,smallvec,malloc_size_of,^0.1,0.1.1,3,0.1.0-alpha.1,False,False,0.0
cargo,smallvec,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,smallvec,unty,^0.0.4,0.0.5,6,0.0.4,True,False,0.8
cargo,clap,clap_builder,=4.6.0,4.6.0,105,4.5.61,False,True,1.0
cargo,clap,clap_derive,=4.6.1,4.6.1,90,4.6.0,False,True,1.0
cargo,ryu,no-panic,^0.1,0.1.36,37,0.1.35,False,False,0.0
cargo,aho-corasick,log,^0.4.17,0.4.33,63,0.4.32,False,False,0.7419354838709677
cargo,aho-corasick,memchr,^2.4.0,2.8.2,46,2.8.1,False,False,0.6222222222222222
cargo,rustix,bitflags,^2.4.0,2.13.0,62,2.12.1,False,False,0.7213114754098361
cargo,rustix,errno,^0.3.10,0.3.14,33,0.3.13,False,False,0.875
cargo,rustix,errno,^0.3.10,0.3.14,33,0.3.13,False,False,0.875
cargo,rustix,libc,^0.2.182,0.2.186,202,0.2.185,False,False,0.9800995024875622
cargo,rustix,linux-raw-sys,^0.12,0.12.1,107,0.12.0,False,False,0.9905660377358491
cargo,rustix,linux-raw-sys,^0.12,0.12.1,107,0.12.0,False,False,0.9905660377358491
cargo,rustix,windows-sys,">=0.52, <0.62",0.61.2,23,0.61.1,False,False,0.6818181818181818
cargo,rustix,errno,^0.3.10,0.3.14,33,0.3.13,False,False,0.875
cargo,rustix,libc,^0.2.182,0.2.186,202,0.2.185,False,False,0.9800995024875622
cargo,rustix,rustc-std-workspace-alloc,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
cargo,rustix,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,parking_lot_core,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,parking_lot_core,libc,^0.2.95,0.2.186,202,0.2.185,False,False,0.5472636815920398
cargo,parking_lot_core,redox_syscall,^0.5,0.8.1,110,0.8.0,True,True,0.8256880733944955
cargo,parking_lot_core,smallvec,^1.6.1,1.15.2,77,1.15.1,False,False,0.7894736842105263
cargo,parking_lot_core,windows-link,^0.2.0,0.2.1,7,0.2.0,False,False,0.8333333333333334
cargo,parking_lot_core,backtrace,^0.3.60,0.3.76,90,0.3.75,False,False,0.8202247191011236
cargo,parking_lot_core,petgraph,^0.6.0,0.8.3,78,0.8.2,True,True,0.9090909090909091
cargo,parking_lot,lock_api,^0.4.14,0.4.14,27,0.4.13,False,True,1.0
cargo,parking_lot,parking_lot_core,^0.9.12,0.9.12,53,0.9.11,False,True,1.0
cargo,linux-raw-sys,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,windows-targets,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,windows-targets,windows_aarch64_gnullvm,^0.53.0,0.53.1,20,0.53.0,False,False,0.9473684210526315
cargo,windows-targets,windows_aarch64_msvc,^0.53.0,0.53.1,35,0.53.0,False,False,0.9705882352941176
cargo,windows-targets,windows_i686_gnu,^0.53.0,0.53.1,37,0.53.0,False,False,0.9722222222222222
cargo,windows-targets,windows_i686_gnullvm,^0.53.0,0.53.1,5,0.53.0,False,False,0.75
cargo,windows-targets,windows_i686_msvc,^0.53.0,0.53.1,38,0.53.0,False,False,0.972972972972973
cargo,windows-targets,windows_x86_64_gnu,^0.53.0,0.53.1,37,0.53.0,False,False,0.9722222222222222
cargo,windows-targets,windows_x86_64_gnullvm,^0.53.0,0.53.1,20,0.53.0,False,False,0.9473684210526315
cargo,windows-targets,windows_x86_64_msvc,^0.53.0,0.53.1,38,0.53.0,False,False,0.972972972972973
cargo,num-traits,libm,^0.2.0,0.2.16,22,0.2.15,False,False,0.23809523809523808
cargo,lazy_static,spin,^0.9.8,0.12.1,42,0.12.0,True,True,0.975609756097561
cargo,bytes,portable-atomic,^1.3,1.13.1,52,1.13.0,False,False,0.6274509803921569
cargo,bytes,serde,^1.0.60,1.0.228,315,1.0.227,False,False,0.46178343949044587
cargo,digest,crypto-common,^0.2,0.2.2,35,0.2.1,False,False,0.29411764705882354
cargo,digest,blobby,^0.4,0.4.0,9,0.3.1,False,True,0.75
cargo,digest,block-buffer,^0.12,0.12.1,41,0.12.0,False,False,0.975
cargo,digest,const-oid,^0.10,0.10.2,40,0.10.1,False,False,0.7692307692307693
cargo,digest,ctutils,^0.4,0.4.2,22,0.4.1,False,False,0.6190476190476191
cargo,digest,zeroize,^1.7,1.9.0,46,1.8.2,False,False,0.9111111111111111
cargo,mio,libc,^0.2.183,0.2.186,202,0.2.185,False,False,0.9850746268656716
cargo,mio,wasi,^0.11.0,0.14.7+wasi-0.2.4,27,0.14.6+wasi-0.2.4,True,True,0.9230769230769231
cargo,mio,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,mio,log,^0.4.8,0.4.33,63,0.4.32,False,False,0.5967741935483871
cargo,semver,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,semver,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,either,serde,^1.0.95,1.0.228,315,1.0.227,False,False,0.5732484076433121
cargo,http,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,http,itoa,^1,1.0.18,37,1.0.17,False,False,0.5
cargo,lock_api,scopeguard,^1.1.0,1.2.0,11,1.1.0,False,False,0.9
cargo,lock_api,owning_ref,^0.4.1,0.4.1,16,0.4.0,False,True,1.0
cargo,lock_api,serde,^1.0.126,1.0.228,315,1.0.227,False,False,0.6719745222929936
cargo,block-buffer,hybrid-array,^0.4,0.4.13,42,0.4.12,False,False,0.6829268292682927
cargo,block-buffer,zeroize,^1.8,1.9.0,46,1.8.2,False,False,0.9333333333333333
cargo,idna,idna_adapter,^1,1.2.2,7,1.2.1-beta.1,False,False,0.16666666666666666
cargo,idna,smallvec,^1.13.1,1.15.2,77,1.15.1,False,False,0.9342105263157895
cargo,idna,utf8_iter,^1.0.4,1.0.4,5,1.0.3,False,True,1.0
cargo,tokio,pin-project-lite,^0.2.11,0.2.17,31,0.2.16,False,False,0.8
cargo,tokio,backtrace,^0.3.58,0.3.76,90,0.3.75,False,False,0.797752808988764
cargo,tokio,bytes,^1.2.1,1.12.0,58,1.11.1,False,False,0.7368421052631579
cargo,tokio,io-uring,^0.7.11,0.7.13,49,0.7.12,False,False,0.9583333333333334
cargo,tokio,libc,^0.2.168,0.2.186,202,0.2.185,False,False,0.9104477611940298
cargo,tokio,libc,^0.2.168,0.2.186,202,0.2.185,False,False,0.9104477611940298
cargo,tokio,libc,^0.2.168,0.2.186,202,0.2.185,False,False,0.9104477611940298
cargo,tokio,mio,^1.2.0,1.2.1,78,1.2.0,False,False,0.987012987012987
cargo,tokio,mio,^1.2.0,1.2.1,78,1.2.0,False,False,0.987012987012987
cargo,tokio,parking_lot,^0.12.0,0.12.5,58,0.12.4,False,False,0.9122807017543859
cargo,tokio,signal-hook-registry,^1.1.1,1.4.8,17,1.4.7,False,False,0.1875
cargo,tokio,slab,^0.4.9,0.4.12,19,0.4.11,False,False,0.8333333333333334
cargo,tokio,socket2,^0.6.3,0.6.4,58,0.6.3,False,False,0.9824561403508771
cargo,tokio,tokio-macros,~2.7.0,2.7.0,39,2.6.1,False,True,1.0
cargo,tokio,tracing,^0.1.29,0.1.44,46,0.1.43,False,False,0.6666666666666666
cargo,tokio,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,time,deranged,^0.5.8,0.5.8,33,0.5.7,False,True,1.0
cargo,time,num-conv,^0.2.2,0.2.2,4,0.2.1,False,True,1.0
cargo,time,powerfmt,^0.2.0,0.2.0,4,0.1.2,False,True,1.0
cargo,time,time-core,=0.1.9,0.1.9,11,0.1.8,False,True,1.0
cargo,time,js-sys,^0.3.58,0.3.103,111,0.3.102,False,False,0.6090909090909091
cargo,time,libc,^0.2.98,0.2.186,202,0.2.185,False,False,0.5621890547263682
cargo,time,num_threads,^0.1.2,0.1.7,8,0.1.6,False,False,0.2857142857142857
cargo,time,quickcheck,^1.0.3,1.1.0,85,1.0.3,False,False,0.9880952380952381
cargo,time,rand,^0.9.4,0.10.1,89,0.10.0-rc.0,True,True,0.9886363636363636
cargo,time,rand,^0.8.6,0.10.1,89,0.10.0-rc.0,True,True,0.9886363636363636
cargo,time,rand,^0.10.1,0.10.1,89,0.10.0-rc.0,False,True,1.0
cargo,time,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,time,time-macros,=0.2.30,0.2.30,36,0.2.29,False,True,1.0
cargo,hyper,bytes,^1.2,1.12.0,58,1.11.1,False,False,0.7192982456140351
cargo,hyper,http,^1,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,hyper,http-body,^1,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,hyper,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,hyper,atomic-waker,^1.1.2,1.1.2,5,1.1.1,False,True,1.0
cargo,hyper,futures-channel,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,hyper,futures-core,^0.3.31,0.3.32,37,0.3.31,False,False,0.9722222222222222
cargo,hyper,futures-util,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,hyper,h2,^0.4.14,0.4.15,83,0.4.14,False,False,0.9878048780487805
cargo,hyper,http-body-util,^0.1,0.1.3,7,0.1.2,False,False,0.0
cargo,hyper,httparse,^1.9,1.10.1,46,1.10.0,False,False,0.8444444444444444
cargo,hyper,httpdate,^1.0,1.0.3,11,1.0.2,False,False,0.6
cargo,hyper,itoa,^1,1.0.18,37,1.0.17,False,False,0.5
cargo,hyper,pin-project-lite,^0.2.4,0.2.17,31,0.2.16,False,False,0.5666666666666667
cargo,hyper,smallvec,^1.12,1.15.2,77,1.15.1,False,False,0.9078947368421053
cargo,hyper,tracing,^0.1,0.1.44,46,0.1.43,False,False,0.022222222222222223
cargo,hyper,want,^0.3,0.3.1,11,0.3.0,False,False,0.9
cargo,miniz_oxide,adler2,^2.0,2.0.1,2,2.0.0,False,False,0.0
cargo,miniz_oxide,rustc-std-workspace-alloc,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
cargo,miniz_oxide,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,miniz_oxide,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,miniz_oxide,simd-adler32,^0.3.8,0.3.9,11,0.3.8,False,False,0.9
cargo,rustls,once_cell,^1.16,1.21.4,67,1.21.3,False,False,0.7727272727272727
cargo,rustls,rustls-pki-types,^1.12,1.14.1,30,1.14.0,False,False,0.7931034482758621
cargo,rustls,rustls-webpki,^0.103.5,0.103.13,54,0.103.12,False,False,0.8490566037735849
cargo,rustls,subtle,^2.5.0,2.6.1,29,2.6.0,False,False,0.9285714285714286
cargo,rustls,zeroize,^1.8,1.9.0,46,1.8.2,False,False,0.9333333333333333
cargo,rustls,aws-lc-rs,^1.14,1.17.0,51,1.16.3,False,False,0.78
cargo,rustls,brotli,^8,8.0.4,54,8.0.3,False,False,0.9245283018867925
cargo,rustls,brotli-decompressor,^5.0.0,5.0.3,39,5.0.2,False,False,0.9210526315789473
cargo,rustls,hashbrown,^0.15,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,rustls,log,^0.4.8,0.4.33,63,0.4.32,False,False,0.5967741935483871
cargo,rustls,ring,^0.17,0.17.14,133,0.17.13,False,False,0.7272727272727273
cargo,rustls,zlib-rs,^0.6,0.6.4,21,0.6.3,False,False,0.8
cargo,crossbeam-utils,loom,^0.7.1,0.7.2,40,0.7.1,False,False,0.9743589743589743
cargo,ppv-lite86,zerocopy,^0.8.23,0.8.52,163,0.8.51,False,False,0.7592592592592593
cargo,slab,serde,^1.0.95,1.0.228,315,1.0.227,False,False,0.5732484076433121
cargo,futures-core,portable-atomic,^1.3,1.13.1,52,1.13.0,False,False,0.6274509803921569
cargo,fastrand,getrandom,^0.3.4,0.4.3,48,0.4.2,True,True,0.9787234042553191
cargo,sha2,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,sha2,cpufeatures,^0.3,0.3.0,26,0.2.17,False,True,1.0
cargo,sha2,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,toml,serde_spanned,^1.1.1,1.1.1,17,1.1.0,False,True,1.0
cargo,toml,toml_datetime,^1.1.1,1.1.1+spec-1.1.0,24,1.1.0+spec-1.1.0,False,True,1.0
cargo,toml,anstream,^1.0.0,1.0.0,32,0.6.21,False,True,1.0
cargo,toml,anstyle,^1.0.14,1.0.14,31,1.0.13,False,True,1.0
cargo,toml,foldhash,^0.2.0,0.2.0,7,0.1.5,False,True,1.0
cargo,toml,indexmap,^2.13.0,2.14.0,55,2.13.1,False,False,0.9629629629629629
cargo,toml,serde_core,^1.0.228,1.0.228,9,1.0.227,False,True,1.0
cargo,toml,toml_parser,^1.1.2,1.1.2+spec-1.1.0,14,1.1.1+spec-1.1.0,False,True,1.0
cargo,toml,toml_writer,^1.1.1,1.1.1+spec-1.1.0,10,1.1.0+spec-1.1.0,False,True,1.0
cargo,toml,winnow,^1.0.0,1.0.3,110,1.0.2,False,False,0.9724770642201835
cargo,url,form_urlencoded,^1.2.2,1.2.2,6,1.2.1,False,True,1.0
cargo,url,idna,^1.1.0,1.1.0,18,1.0.3,False,True,1.0
cargo,url,percent-encoding,^2.3.2,2.3.2,8,2.3.1,False,True,1.0
cargo,url,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,url,serde_derive,^1.0,1.0.228,270,1.0.227,False,False,0.14869888475836432
cargo,generic-array,rustversion,^1,1.0.22,25,1.0.21,False,False,0.08333333333333333
cargo,generic-array,typenum,^1.20.1,1.20.1,34,1.20.0,False,True,1.0
cargo,generic-array,arbitrary,^1,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,generic-array,as-slice,^0.2,0.2.1,8,0.2.0,False,False,0.8571428571428571
cargo,generic-array,bitvec,^1,1.1.1,61,1.0.1,False,False,0.9333333333333333
cargo,generic-array,bytecheck,^0.8,0.8.2,36,0.8.1,False,False,0.6571428571428571
cargo,generic-array,bytemuck,^1,1.25.0,56,1.24.0,False,False,0.05454545454545454
cargo,generic-array,const-default,^1,1.0.0,6,0.3.1,False,True,0.8
cargo,generic-array,faster-hex,^0.10,0.10.0,15,0.9.0,False,True,1.0
cargo,generic-array,generic-array,^0.14,1.4.3,70,1.4.2,True,True,0.855072463768116
cargo,generic-array,hybrid-array,^0.4,0.4.13,42,0.4.12,False,False,0.6829268292682927
cargo,generic-array,rkyv,^0.8,0.8.16,93,0.8.15,False,False,0.7717391304347826
cargo,generic-array,serde_core,^1.0,1.0.228,9,1.0.227,False,False,0.0
cargo,generic-array,subtle,^2,2.6.1,29,2.6.0,False,False,0.5357142857142857
cargo,generic-array,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,futures-util,futures-core,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures-util,futures-task,^0.3.32,0.3.32,34,0.3.31,False,True,1.0
cargo,futures-util,pin-project-lite,^0.2.6,0.2.17,31,0.2.16,False,False,0.6333333333333333
cargo,futures-util,futures,^0.1.25,0.3.32,73,0.3.31,True,True,0.9027777777777778
cargo,futures-util,futures-channel,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures-util,futures-io,^0.3.32,0.3.32,38,0.3.31,False,True,1.0
cargo,futures-util,futures-macro,=0.3.32,0.3.32,33,0.3.31,False,True,1.0
cargo,futures-util,futures-sink,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures-util,libc,^0.2.26,0.2.186,202,0.2.185,False,False,0.208955223880597
cargo,futures-util,memchr,^2.2,2.8.2,46,2.8.1,False,False,0.4666666666666667
cargo,futures-util,slab,^0.4.7,0.4.12,19,0.4.11,False,False,0.7222222222222222
cargo,futures-util,spin,^0.10.0,0.12.1,42,0.12.0,True,True,0.975609756097561
cargo,futures-util,tokio-io,^0.1.9,0.1.13,20,0.1.12,False,False,0.7894736842105263
cargo,typenum,scale-info,^1.0,2.11.6,38,2.11.5,True,True,0.972972972972973
cargo,http-body,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,http-body,http,^1,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,tracing-core,once_cell,^1.13.0,1.21.4,67,1.21.3,False,False,0.696969696969697
cargo,tracing-core,valuable,^0.1.0,0.1.1,3,0.1.0,False,False,0.5
cargo,zerocopy,zerocopy-derive,=0.8.52,0.8.52,150,0.8.51,False,True,1.0
cargo,zerocopy,zerocopy-derive,=0.8.52,0.8.52,150,0.8.51,False,True,1.0
cargo,cpufeatures,libc,^0.2.155,0.2.186,202,0.2.185,False,False,0.845771144278607
cargo,cpufeatures,libc,^0.2.155,0.2.186,202,0.2.185,False,False,0.845771144278607
cargo,cpufeatures,libc,^0.2.155,0.2.186,202,0.2.185,False,False,0.845771144278607
cargo,cpufeatures,libc,^0.2.155,0.2.186,202,0.2.185,False,False,0.845771144278607
cargo,futures-channel,futures-core,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures-channel,futures-sink,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,tracing,pin-project-lite,^0.2.9,0.2.17,31,0.2.16,False,False,0.7333333333333333
cargo,tracing,tracing-core,^0.1.36,0.1.36,38,0.1.35,False,True,1.0
cargo,tracing,log,^0.4.17,0.4.33,63,0.4.32,False,False,0.7419354838709677
cargo,tracing,tracing-attributes,^0.1.31,0.1.31,32,0.1.30,False,True,1.0
cargo,winnow,anstream,^0.6.15,1.0.0,32,0.6.21,True,False,0.7741935483870968
cargo,winnow,anstyle,^1.0.8,1.0.14,31,1.0.13,False,False,0.8
cargo,winnow,is_terminal_polyfill,^1.48.1,1.70.2,6,1.70.1,False,False,0.2
cargo,winnow,memchr,^2.7,2.8.2,46,2.8.1,False,False,0.8
cargo,winnow,terminal_size,^0.4.3,0.4.4,29,0.4.3,False,False,0.9642857142857143
cargo,h2,atomic-waker,^1.0.0,1.1.2,5,1.1.1,False,False,0.25
cargo,h2,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,h2,fnv,^1.0.5,1.0.7,8,1.0.6,False,False,0.7142857142857143
cargo,h2,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,h2,futures-sink,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,h2,http,^1.1,1.4.2,44,1.4.1,False,False,0.8604651162790697
cargo,h2,indexmap,^2,2.14.0,55,2.13.1,False,False,0.46296296296296297
cargo,h2,slab,^0.4.2,0.4.12,19,0.4.11,False,False,0.4444444444444444
cargo,h2,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,h2,tokio-util,^0.7.1,0.7.18,37,0.7.17,False,False,0.5277777777777778
cargo,h2,tracing,^0.1.35,0.1.44,46,0.1.43,False,False,0.8
cargo,unicode-width,rustc-std-workspace-core,^1.0,1.0.1,3,1.0.0,False,False,0.5
cargo,unicode-width,rustc-std-workspace-std,^1.0,1.0.1,2,1.0.0,False,False,0.0
cargo,errno,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,errno,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,errno,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,errno,windows-sys,">=0.52, <0.62",0.61.2,23,0.61.1,False,False,0.6818181818181818
cargo,chrono,num-traits,^0.2,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,chrono,arbitrary,^1.0.0,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,chrono,defmt,^1.0.1,1.1.0,28,1.0.1,False,False,0.9629629629629629
cargo,chrono,iana-time-zone,^0.1.45,0.1.65,66,0.1.64,False,False,0.6923076923076923
cargo,chrono,js-sys,^0.3,0.3.103,111,0.3.102,False,False,0.08181818181818182
cargo,chrono,pure-rust-locales,^0.8.2,0.8.2,18,0.8.1,False,True,1.0
cargo,chrono,rkyv,^0.7.43,0.8.16,93,0.8.15,True,True,0.9565217391304348
cargo,chrono,serde,^1.0.99,1.0.228,315,1.0.227,False,False,0.5859872611464968
cargo,chrono,wasm-bindgen,^0.2,0.2.126,126,0.2.125,False,False,0.008
cargo,chrono,windows-link,^0.2,0.2.1,7,0.2.0,False,False,0.8333333333333334
cargo,tempfile,fastrand,^2.1.1,2.4.1,29,2.4.0,False,False,0.8571428571428571
cargo,tempfile,once_cell,^1.19.0,1.21.4,67,1.21.3,False,False,0.8636363636363636
cargo,tempfile,rustix,^1.1.4,1.1.4,169,1.1.3,False,True,1.0
cargo,tempfile,windows-sys,">=0.52, <0.62",0.61.2,23,0.61.1,False,False,0.6818181818181818
cargo,tempfile,getrandom,">=0.3.0, <0.5",0.4.3,48,0.4.2,False,False,0.7659574468085106
cargo,ahash,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,ahash,once_cell,^1.18.0,1.21.4,67,1.21.3,False,False,0.8484848484848485
cargo,ahash,zerocopy,^0.8.24,0.8.52,163,0.8.51,False,False,0.7654320987654321
cargo,ahash,const-random,^0.1.17,0.1.18,19,0.1.17,False,False,0.9444444444444444
cargo,ahash,getrandom,^0.3.1,0.4.3,48,0.4.2,True,True,0.9148936170212766
cargo,ahash,portable-atomic,^1.0.0,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,ahash,serde,^1.0.117,1.0.228,315,1.0.227,False,False,0.643312101910828
cargo,toml_edit,indexmap,^2.13.0,2.14.0,55,2.13.1,False,False,0.9629629629629629
cargo,toml_edit,toml_datetime,^1.1.1,1.1.1+spec-1.1.0,24,1.1.0+spec-1.1.0,False,True,1.0
cargo,toml_edit,anstream,^1.0.0,1.0.0,32,0.6.21,False,True,1.0
cargo,toml_edit,anstyle,^1.0.14,1.0.14,31,1.0.13,False,True,1.0
cargo,toml_edit,serde_core,^1.0.228,1.0.228,9,1.0.227,False,True,1.0
cargo,toml_edit,serde_spanned,^1.1.1,1.1.1,17,1.1.0,False,True,1.0
cargo,toml_edit,toml_parser,^1.1.2,1.1.2+spec-1.1.0,14,1.1.1+spec-1.1.0,False,True,1.0
cargo,toml_edit,toml_writer,^1.1.1,1.1.1+spec-1.1.0,10,1.1.0+spec-1.1.0,False,True,1.0
cargo,toml_edit,winnow,^1.0.0,1.0.3,110,1.0.2,False,False,0.9724770642201835
cargo,nix,bitflags,^2.3.3,2.13.0,62,2.12.1,False,False,0.7049180327868853
cargo,nix,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,nix,libc,^0.2.186,0.2.186,202,0.2.185,False,True,1.0
cargo,nix,memoffset,^0.9,0.9.1,23,0.9.0,False,False,0.9545454545454546
cargo,nix,pin-utils,^0.1.0,0.1.0,5,,False,,0.0
cargo,uuid,arbitrary,^1.1.3,1.4.2,38,1.4.1,False,False,0.6486486486486487
cargo,uuid,atomic,^0.6,0.6.1,19,0.6.0,False,False,0.9444444444444444
cargo,uuid,borsh,^1,1.7.0,59,1.6.1,False,False,0.5689655172413793
cargo,uuid,borsh-derive,^1,1.7.0,59,1.6.1,False,False,0.5689655172413793
cargo,uuid,bytemuck,^1.22,1.25.0,56,1.24.0,False,False,0.9090909090909091
cargo,uuid,getrandom,^0.4,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,uuid,js-sys,^0.3,0.3.103,111,0.3.102,False,False,0.08181818181818182
cargo,uuid,md-5,^0.10,0.11.0,31,0.10.6,True,False,0.7666666666666667
cargo,uuid,rand,^0.10,0.10.1,89,0.10.0-rc.0,False,False,0.9090909090909091
cargo,uuid,serde_core,^1.0.221,1.0.228,9,1.0.227,False,False,0.125
cargo,uuid,sha1_smol,^1,1.0.1,2,1.0.0,False,False,0.0
cargo,uuid,slog,^2,2.8.2,70,2.8.1,False,False,0.4057971014492754
cargo,uuid,uuid-rng-internal,^1.23.4,1.23.4,19,1.23.3,False,True,1.0
cargo,uuid,wasm-bindgen,^0.2,0.2.126,126,0.2.125,False,False,0.008
cargo,uuid,zerocopy,^0.8,0.8.52,163,0.8.51,False,False,0.4382716049382716
cargo,form_urlencoded,percent-encoding,^2.3.0,2.3.2,8,2.3.1,False,False,0.7142857142857143
cargo,futures,futures-channel,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures,futures-core,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures,futures-io,^0.3.32,0.3.32,38,0.3.31,False,True,1.0
cargo,futures,futures-sink,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures,futures-task,^0.3.32,0.3.32,34,0.3.31,False,True,1.0
cargo,futures,futures-util,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures,futures-executor,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,tokio-util,bytes,^1.5.0,1.12.0,58,1.11.1,False,False,0.7894736842105263
cargo,tokio-util,futures-core,^0.3.0,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,tokio-util,futures-sink,^0.3.0,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,tokio-util,pin-project-lite,^0.2.11,0.2.17,31,0.2.16,False,False,0.8
cargo,tokio-util,tokio,^1.44.0,1.52.3,191,1.52.2,False,False,0.8789473684210526
cargo,tokio-util,futures-io,^0.3.0,0.3.32,38,0.3.31,False,False,0.13513513513513514
cargo,tokio-util,futures-util,^0.3.0,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,tokio-util,hashbrown,^0.15.0,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,tokio-util,slab,^0.4.4,0.4.12,19,0.4.11,False,False,0.5555555555555556
cargo,tokio-util,tracing,^0.1.29,0.1.44,46,0.1.43,False,False,0.6666666666666666
cargo,crypto-common,hybrid-array,^0.4.7,0.4.13,42,0.4.12,False,False,0.8536585365853658
cargo,crypto-common,getrandom,^0.4,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,crypto-common,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,tokio-macros,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,tokio-macros,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,tokio-macros,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,wasi,wasip2,^1.0.1,1.0.4+wasi-0.2.12,5,1.0.3+wasi-0.2.9,False,False,0.25
cargo,futures-macro,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,futures-macro,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,futures-macro,syn,^2.0.52,2.0.118,351,2.0.117,False,False,0.8114285714285714
cargo,tokio-rustls,rustls,^0.23.27,0.23.41,111,0.23.40,False,False,0.8727272727272727
cargo,tokio-rustls,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,rustls-webpki,rustls-pki-types,^1.12,1.14.1,30,1.14.0,False,False,0.7931034482758621
cargo,rustls-webpki,untrusted,^0.9,0.9.0,15,0.8.0,False,True,1.0
cargo,rustls-webpki,aws-lc-rs,^1.14,1.17.0,51,1.16.3,False,False,0.78
cargo,rustls-webpki,ring,^0.17,0.17.14,133,0.17.13,False,False,0.7272727272727273
cargo,rustc-hash,rand,^0.8,0.10.1,89,0.10.0-rc.0,True,True,0.9204545454545454
cargo,rustc_version,semver,^1.0,1.0.28,66,1.0.27,False,False,0.5384615384615384
cargo,clap_derive,heck,^0.5.0,0.5.0,11,0.4.1,False,True,0.9
cargo,clap_derive,proc-macro2,^1.0.106,1.0.106,162,1.0.105,False,True,1.0
cargo,clap_derive,quote,^1.0.45,1.0.46,94,1.0.45,False,False,0.989247311827957
cargo,clap_derive,syn,^2.0.117,2.0.118,351,2.0.117,False,False,0.9971428571428571
cargo,clap_derive,anstyle,^1.0.14,1.0.14,31,1.0.13,False,True,1.0
cargo,clap_derive,pulldown-cmark,^0.13.3,0.13.4,55,0.13.3,False,False,0.9814814814814815
cargo,ring,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,ring,getrandom,^0.2.10,0.4.3,48,0.4.2,True,True,0.8297872340425532
cargo,ring,libc,^0.2.155,0.2.186,202,0.2.185,False,False,0.845771144278607
cargo,ring,libc,^0.2.148,0.2.186,202,0.2.185,False,False,0.8109452736318408
cargo,ring,untrusted,^0.9,0.9.0,15,0.8.0,False,True,1.0
cargo,ring,windows-sys,^0.52,0.61.2,23,0.61.1,True,True,0.9545454545454546
cargo,tracing-attributes,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,tracing-attributes,quote,^1.0.20,1.0.46,94,1.0.45,False,False,0.7204301075268817
cargo,tracing-attributes,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,futures-executor,futures-core,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,futures-executor,futures-task,^0.3.32,0.3.32,34,0.3.31,False,True,1.0
cargo,futures-executor,futures-util,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,redox_syscall,bitflags,^2.4,2.13.0,62,2.12.1,False,False,0.7213114754098361
cargo,redox_syscall,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,nom,memchr,^2.3,2.8.2,46,2.8.1,False,False,0.5111111111111111
cargo,signal-hook-registry,errno,">=0.2, <0.4",0.3.14,33,0.3.13,False,False,0.28125
cargo,signal-hook-registry,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,clap_builder,anstyle,^1.0.13,1.0.14,31,1.0.13,False,False,0.9666666666666667
cargo,clap_builder,clap_lex,^1.0.0,1.1.0,27,1.0.1,False,False,0.9230769230769231
cargo,clap_builder,anstream,^1.0.0,1.0.0,32,0.6.21,False,True,1.0
cargo,clap_builder,backtrace,^0.3.76,0.3.76,90,0.3.75,False,True,1.0
cargo,clap_builder,strsim,^0.11.1,0.11.1,25,0.11.0,False,True,1.0
cargo,clap_builder,terminal_size,^0.4.3,0.4.4,29,0.4.3,False,False,0.9642857142857143
cargo,clap_builder,unicase,^2.9.0,2.9.0,28,2.8.1,False,True,1.0
cargo,clap_builder,unicode-width,^0.2.2,0.2.2,19,0.2.1,False,True,1.0
cargo,toml_datetime,serde_core,^1.0.228,1.0.228,9,1.0.227,False,True,1.0
cargo,webpki-roots,rustls-pki-types,^1.8,1.14.1,30,1.14.0,False,False,0.6206896551724138
cargo,tinyvec,arbitrary,^1,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,tinyvec,borsh,^1.2.0,1.7.0,59,1.6.1,False,False,0.7413793103448276
cargo,tinyvec,defmt,^1.0,1.1.0,28,1.0.1,False,False,0.8888888888888888
cargo,tinyvec,generic-array,^1.1.1,1.4.3,70,1.4.2,False,False,0.8260869565217391
cargo,tinyvec,serde_core,^1.0,1.0.228,9,1.0.227,False,False,0.0
cargo,tinyvec,tinyvec_macros,^0.1,0.1.1,2,0.1.0,False,False,0.0
cargo,darling_macro,darling_core,=0.23.0,0.23.0,67,0.22.0,False,True,1.0
cargo,darling_macro,quote,^1.0.18,1.0.46,94,1.0.45,False,False,0.6989247311827957
cargo,darling_macro,syn,^2.0.15,2.0.118,351,2.0.117,False,False,0.7057142857142857
cargo,darling_core,ident_case,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
cargo,darling_core,proc-macro2,^1.0.86,1.0.106,162,1.0.105,False,False,0.8757763975155279
cargo,darling_core,quote,^1.0.18,1.0.46,94,1.0.45,False,False,0.6989247311827957
cargo,darling_core,syn,^2.0.15,2.0.118,351,2.0.117,False,False,0.7057142857142857
cargo,darling_core,serde,^1.0.210,1.0.228,315,1.0.227,False,False,0.9426751592356688
cargo,darling_core,strsim,^0.11.1,0.11.1,25,0.11.0,False,True,1.0
cargo,darling,darling_core,=0.23.0,0.23.0,67,0.22.0,False,True,1.0
cargo,darling,darling_macro,=0.23.0,0.23.0,67,0.22.0,False,True,1.0
cargo,thread_local,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,num-integer,num-traits,^0.2.11,0.2.19,32,0.2.18,False,False,0.7419354838709677
cargo,reqwest,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,reqwest,bytes,^1.2,1.12.0,58,1.11.1,False,False,0.7192982456140351
cargo,reqwest,futures-core,^0.3.28,0.3.32,37,0.3.31,False,False,0.8888888888888888
cargo,reqwest,http,^1.1,1.4.2,44,1.4.1,False,False,0.8604651162790697
cargo,reqwest,http-body,^1,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,reqwest,http-body-util,^0.1.2,0.1.3,7,0.1.2,False,False,0.8333333333333334
cargo,reqwest,hyper,^1.1,1.10.1,250,1.10.0,False,False,0.9397590361445783
cargo,reqwest,hyper-util,^0.1.12,0.1.20,22,0.1.19,False,False,0.6190476190476191
cargo,reqwest,js-sys,^0.3.77,0.3.103,111,0.3.102,False,False,0.7818181818181819
cargo,reqwest,log,^0.4.17,0.4.33,63,0.4.32,False,False,0.7419354838709677
cargo,reqwest,percent-encoding,^2.3,2.3.2,8,2.3.1,False,False,0.7142857142857143
cargo,reqwest,pin-project-lite,^0.2.11,0.2.17,31,0.2.16,False,False,0.8
cargo,reqwest,sync_wrapper,^1.0,1.0.2,6,1.0.1,False,False,0.6
cargo,reqwest,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,reqwest,tower,^0.5.2,0.5.3,26,0.5.2,False,False,0.96
cargo,reqwest,tower-http,^0.6.8,0.7.0,38,0.6.11,True,False,0.8918918918918919
cargo,reqwest,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,reqwest,url,^2.4,2.5.8,89,2.5.7,False,False,0.8863636363636364
cargo,reqwest,wasm-bindgen,^0.2.89,0.2.126,126,0.2.125,False,False,0.72
cargo,reqwest,wasm-bindgen-futures,^0.4.18,0.4.76,109,0.4.75,False,False,0.48148148148148145
cargo,reqwest,web-sys,^0.3.28,0.3.103,103,0.3.102,False,False,0.28431372549019607
cargo,reqwest,cookie,^0.18.0,0.18.1,77,0.18.0-rc.0,False,False,0.9736842105263158
cargo,reqwest,cookie_store,^0.22.0,0.22.1,29,0.22.0,False,False,0.9642857142857143
cargo,reqwest,encoding_rs,^0.8,0.8.35,62,0.8.34,False,False,0.4262295081967213
cargo,reqwest,futures-channel,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,reqwest,futures-util,^0.3.28,0.3.32,37,0.3.31,False,False,0.8888888888888888
cargo,reqwest,h2,^0.4,0.4.15,83,0.4.14,False,False,0.8170731707317073
cargo,reqwest,h3,^0.0.8,0.0.8,9,0.0.7,False,True,1.0
cargo,reqwest,h3-quinn,^0.0.10,0.0.10,11,0.0.9,False,True,1.0
cargo,reqwest,hickory-resolver,^0.26,0.26.1,21,0.26.0-alpha.1,False,False,0.7
cargo,reqwest,hyper-rustls,^0.27.0,0.27.9,53,0.27.8,False,False,0.8269230769230769
cargo,reqwest,hyper-tls,^0.6,0.6.0,21,0.5.0,False,True,1.0
cargo,reqwest,mime,^0.3.16,0.3.17,41,0.3.16,False,False,0.975
cargo,reqwest,mime_guess,^2.0,2.0.5,33,2.0.4,False,False,0.65625
cargo,reqwest,native-tls,^0.2.16,0.2.18,25,0.2.17,False,False,0.9166666666666666
cargo,reqwest,once_cell,^1.18,1.21.4,67,1.21.3,False,False,0.8484848484848485
cargo,reqwest,quinn,^0.11.1,0.11.11,40,0.11.9,False,False,0.7692307692307693
cargo,reqwest,rustls,^0.23.4,0.23.41,111,0.23.40,False,False,0.6636363636363637
cargo,reqwest,rustls-pki-types,^1.9.0,1.14.1,30,1.14.0,False,False,0.6551724137931034
cargo,reqwest,rustls-platform-verifier,">=0.6.0, <0.8.0",0.7.0,18,0.6.2,False,False,0.8235294117647058
cargo,reqwest,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,reqwest,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,reqwest,serde_urlencoded,^0.7.1,0.7.1,19,0.7.0,False,True,1.0
cargo,reqwest,tokio-native-tls,^0.3.0,0.3.1,4,0.3.0,False,False,0.6666666666666666
cargo,reqwest,tokio-rustls,^0.26,0.26.4,78,0.26.3,False,False,0.948051948051948
cargo,reqwest,tokio-util,^0.7.9,0.7.18,37,0.7.17,False,False,0.75
cargo,reqwest,wasm-streams,^0.5,0.6.0,13,0.5.0,True,False,0.9166666666666666
cargo,time-macros,num-conv,^0.2.2,0.2.2,4,0.2.1,False,True,1.0
cargo,time-macros,time-core,=0.1.9,0.1.9,11,0.1.8,False,True,1.0
cargo,crc32fast,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,spin,lock_api,^0.4,0.4.14,27,0.4.13,False,False,0.46153846153846156
cargo,spin,portable-atomic,^1.3,1.13.1,52,1.13.0,False,False,0.6274509803921569
cargo,spin,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,flate2,miniz_oxide,^0.8.5,0.9.1,47,0.9.0,True,True,0.8913043478260869
cargo,flate2,cloudflare-zlib-sys,^0.3.6,0.3.7,16,0.3.6,False,False,0.9333333333333333
cargo,flate2,crc32fast,^1.2.0,1.5.0,18,1.4.2,False,False,0.47058823529411764
cargo,flate2,document-features,^0.2,0.2.12,14,0.2.11,False,False,0.07692307692307693
cargo,flate2,libz-ng-sys,^1.1.16,1.1.29,20,1.1.28,False,False,0.47368421052631576
cargo,flate2,libz-sys,^1.1.20,1.1.29,69,1.1.28,False,False,0.8676470588235294
cargo,flate2,miniz_oxide,^0.8.5,0.9.1,47,0.9.0,True,True,0.8913043478260869
cargo,flate2,zlib-rs,^0.6.0,0.6.4,21,0.6.3,False,False,0.8
cargo,zeroize,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,zeroize,zeroize_derive,^1.5,1.5.0,24,1.4.3,False,True,1.0
cargo,iana-time-zone,android_system_properties,^0.1.5,0.1.5,5,0.1.4,False,True,1.0
cargo,iana-time-zone,core-foundation-sys,^0.8.6,0.8.7,30,0.8.6,False,False,0.9655172413793104
cargo,iana-time-zone,iana-time-zone-haiku,^0.1.1,0.1.2,3,0.1.1,False,False,0.5
cargo,iana-time-zone,js-sys,^0.3.66,0.3.103,111,0.3.102,False,False,0.6818181818181818
cargo,iana-time-zone,log,^0.4.14,0.4.33,63,0.4.32,False,False,0.6935483870967742
cargo,iana-time-zone,wasm-bindgen,^0.2.89,0.2.126,126,0.2.125,False,False,0.72
cargo,iana-time-zone,windows-core,">=0.56, <=0.62",0.62.2,20,0.62.1,True,True,0.47368421052631576
cargo,async-trait,proc-macro2,^1.0.74,1.0.106,162,1.0.105,False,False,0.8012422360248447
cargo,async-trait,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,async-trait,syn,^2.0.46,2.0.118,351,2.0.117,False,False,0.7942857142857143
cargo,synstructure,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,synstructure,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,synstructure,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,anstream,anstyle,^1.0.0,1.0.14,31,1.0.13,False,False,0.5333333333333333
cargo,anstream,anstyle-parse,^1.0.0,1.0.0,12,0.2.7,False,True,1.0
cargo,anstream,colorchoice,^1.0.0,1.0.5,6,1.0.4,False,False,0.0
cargo,anstream,is_terminal_polyfill,^1.48,1.70.2,6,1.70.1,False,False,0.0
cargo,anstream,utf8parse,^0.2.2,0.2.2,5,0.2.1,False,True,1.0
cargo,anstream,anstyle-query,^1.0.0,1.1.5,10,1.1.4,False,False,0.0
cargo,anstream,anstyle-wincon,^3.0.5,3.0.11,21,3.0.10,False,False,0.7
cargo,crossbeam-epoch,crossbeam-utils,^0.8.18,0.8.21,42,0.8.20,False,False,0.926829268292683
cargo,crossbeam-epoch,loom,^0.7.1,0.7.2,40,0.7.1,False,False,0.9743589743589743
cargo,hex,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,strum_macros,heck,^0.5.0,0.5.0,11,0.4.1,False,True,0.9
cargo,strum_macros,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,strum_macros,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,strum_macros,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,num_cpus,hermit-abi,^0.5.0,0.5.2,42,0.5.1,False,False,0.9512195121951219
cargo,num_cpus,libc,^0.2.26,0.2.186,202,0.2.185,False,False,0.208955223880597
cargo,object,memchr,^2.4.1,2.8.2,46,2.8.1,False,False,0.6444444444444445
cargo,object,crc32fast,^1.2,1.5.0,18,1.4.2,False,False,0.47058823529411764
cargo,object,flate2,^1,1.1.9,77,1.1.8,False,False,0.42105263157894735
cargo,object,hashbrown,^0.17.0,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,object,indexmap,^2.14,2.14.0,55,2.13.1,False,True,1.0
cargo,object,rustc-std-workspace-alloc,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
cargo,object,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,object,ruzstd,^0.8.1,0.8.3,19,0.8.2,False,False,0.8888888888888888
cargo,object,wasmparser,^0.247.0,0.252.0,279,0.251.0,True,True,0.9964028776978417
cargo,anstyle-parse,arrayvec,^0.7.6,0.7.7,56,0.7.6,False,False,0.9818181818181818
cargo,anstyle-parse,utf8parse,^0.2.2,0.2.2,5,0.2.1,False,True,1.0
cargo,tower,tower-layer,^0.3.3,0.3.3,7,0.3.2,False,True,1.0
cargo,tower,tower-service,^0.3.3,0.3.3,9,0.3.2,False,True,1.0
cargo,tower,futures-core,^0.3.22,0.3.32,37,0.3.31,False,False,0.7222222222222222
cargo,tower,futures-util,^0.3.22,0.3.32,37,0.3.31,False,False,0.7222222222222222
cargo,tower,hdrhistogram,^7.0,7.5.4,36,7.5.3,False,False,0.7428571428571429
cargo,tower,indexmap,^2.0.2,2.14.0,55,2.13.1,False,False,0.5
cargo,tower,pin-project-lite,^0.2.7,0.2.17,31,0.2.16,False,False,0.6666666666666666
cargo,tower,slab,^0.4.9,0.4.12,19,0.4.11,False,False,0.8333333333333334
cargo,tower,sync_wrapper,^1,1.0.2,6,1.0.1,False,False,0.6
cargo,tower,tokio,^1.6.2,1.52.3,191,1.52.2,False,False,0.4052631578947368
cargo,tower,tokio-util,^0.7.0,0.7.18,37,0.7.17,False,False,0.5
cargo,tower,tracing,^0.1.2,0.1.44,46,0.1.43,False,False,0.06666666666666667
cargo,strum,phf,^0.13,0.14.0,72,0.13.1,True,False,0.971830985915493
cargo,strum,strum_macros,^0.28,0.28.0,49,0.27.2,False,True,1.0
cargo,want,try-lock,^0.2.4,0.2.5,7,0.2.4,False,False,0.8333333333333334
cargo,anstyle-query,windows-sys,">=0.60.2, <0.62",0.61.2,23,0.61.1,False,False,0.8636363636363636
cargo,sync_wrapper,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,crossbeam-deque,crossbeam-epoch,^0.9.17,0.9.18,38,0.9.17,False,False,0.972972972972973
cargo,crossbeam-deque,crossbeam-utils,^0.8.18,0.8.21,42,0.8.20,False,False,0.926829268292683
cargo,hyper-rustls,http,^1,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,hyper-rustls,hyper,^1,1.10.1,250,1.10.0,False,False,0.9156626506024096
cargo,hyper-rustls,hyper-util,^0.1,0.1.20,22,0.1.19,False,False,0.047619047619047616
cargo,hyper-rustls,rustls,^0.23,0.23.41,111,0.23.40,False,False,0.6272727272727273
cargo,hyper-rustls,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,hyper-rustls,tokio-rustls,^0.26,0.26.4,78,0.26.3,False,False,0.948051948051948
cargo,hyper-rustls,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,hyper-rustls,log,^0.4.4,0.4.33,63,0.4.32,False,False,0.532258064516129
cargo,hyper-rustls,rustls-native-certs,^0.8,0.8.4,23,0.8.3,False,False,0.8181818181818182
cargo,hyper-rustls,rustls-platform-verifier,^0.7,0.7.0,18,0.6.2,False,True,1.0
cargo,hyper-rustls,webpki-roots,^1,1.0.8,61,1.0.7,False,False,0.8666666666666667
cargo,walkdir,same-file,^1.0.1,1.0.6,11,1.0.5,False,False,0.5
cargo,walkdir,winapi-util,^0.1.1,0.1.11,12,0.1.10,False,False,0.09090909090909091
cargo,crossbeam-channel,crossbeam-utils,^0.8.18,0.8.21,42,0.8.20,False,False,0.926829268292683
cargo,env_logger,env_filter,^2.0.0,2.0.0,8,1.0.1,False,True,1.0
cargo,env_logger,log,^0.4.29,0.4.33,63,0.4.32,False,False,0.9354838709677419
cargo,env_logger,anstream,^1.0.0,1.0.0,32,0.6.21,False,True,1.0
cargo,env_logger,anstyle,^1.0.13,1.0.14,31,1.0.13,False,False,0.9666666666666667
cargo,env_logger,jiff,^0.2.22,0.2.30,62,0.2.29,False,False,0.8688524590163934
cargo,pin-project-internal,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,pin-project-internal,quote,^1.0.25,1.0.46,94,1.0.45,False,False,0.7741935483870968
cargo,pin-project-internal,syn,^2.0.1,2.0.118,351,2.0.117,False,False,0.6657142857142857
cargo,pin-project,pin-project-internal,=1.1.13,1.1.13,71,1.1.12,False,True,1.0
cargo,rustc-demangle,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,unicode-normalization,tinyvec,^1,1.11.0,38,1.10.0,False,False,0.40540540540540543
cargo,gimli,fallible-iterator,^0.3.0,0.3.0,10,0.2.1,False,True,1.0
cargo,gimli,fnv,^1.0.7,1.0.7,8,1.0.6,False,True,1.0
cargo,gimli,hashbrown,^0.17.0,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,gimli,indexmap,^2.0.0,2.14.0,55,2.13.1,False,False,0.46296296296296297
cargo,gimli,rustc-std-workspace-alloc,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
cargo,gimli,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,gimli,stable_deref_trait,^1.1.0,1.2.1,5,1.2.0,False,False,0.25
cargo,tracing-subscriber,tracing-core,^0.1.35,0.1.36,38,0.1.35,False,False,0.972972972972973
cargo,tracing-subscriber,chrono,^0.4.26,0.4.45,95,0.4.44,False,False,0.7978723404255319
cargo,tracing-subscriber,matchers,^0.2.0,0.2.0,3,0.1.0,False,True,1.0
cargo,tracing-subscriber,nu-ansi-term,^0.50.0,0.50.3,26,0.50.1,False,False,0.92
cargo,tracing-subscriber,once_cell,^1.13.0,1.21.4,67,1.21.3,False,False,0.696969696969697
cargo,tracing-subscriber,parking_lot,^0.12.1,0.12.5,58,0.12.4,False,False,0.9298245614035088
cargo,tracing-subscriber,regex-automata,^0.4,0.4.14,38,0.4.13,False,False,0.6216216216216216
cargo,tracing-subscriber,serde,^1.0.140,1.0.228,315,1.0.227,False,False,0.7165605095541401
cargo,tracing-subscriber,serde_json,^1.0.82,1.0.150,182,1.0.149,False,False,0.6243093922651933
cargo,tracing-subscriber,sharded-slab,^0.1.4,0.1.7,17,0.1.6,False,False,0.8125
cargo,tracing-subscriber,smallvec,^1.9.0,1.15.2,77,1.15.1,False,False,0.8421052631578947
cargo,tracing-subscriber,thread_local,^1.1.4,1.1.9,28,1.1.8,False,False,0.8148148148148148
cargo,tracing-subscriber,time,^0.3.2,0.3.51,131,0.3.50,False,False,0.6230769230769231
cargo,tracing-subscriber,tracing,^0.1.43,0.1.44,46,0.1.43,False,False,0.9777777777777777
cargo,tracing-subscriber,tracing-log,^0.2.0,0.2.0,9,0.1.4,False,True,1.0
cargo,tracing-subscriber,tracing-serde,^0.2.0,0.2.0,6,0.1.3,False,True,1.0
cargo,tracing-subscriber,valuable,^0.1.0,0.1.1,3,0.1.0,False,False,0.5
cargo,tracing-subscriber,valuable-serde,^0.1.0,0.1.1,2,0.1.0,False,False,0.0
cargo,same-file,winapi-util,^0.1.1,0.1.11,12,0.1.10,False,False,0.09090909090909091
cargo,rustls-pemfile,rustls-pki-types,^1.9,1.14.1,30,1.14.0,False,False,0.6551724137931034
cargo,prost,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,prost,prost-derive,^0.14.4,0.14.4,42,0.14.3,False,True,1.0
cargo,hermit-abi,rustc-std-workspace-alloc,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
cargo,hermit-abi,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,num-bigint,num-integer,^0.1.46,0.1.46,15,0.1.45,False,True,1.0
cargo,num-bigint,num-traits,^0.2.18,0.2.19,32,0.2.18,False,False,0.967741935483871
cargo,num-bigint,arbitrary,^1,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,num-bigint,quickcheck,^1,1.1.0,85,1.0.3,False,False,0.9523809523809523
cargo,num-bigint,rand,^0.8,0.10.1,89,0.10.0-rc.0,True,True,0.9204545454545454
cargo,num-bigint,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,deranged,deranged-macros,=0.3.0,0.3.0,4,0.2.0,False,True,1.0
cargo,deranged,num-traits,^0.2.15,0.2.19,32,0.2.18,False,False,0.8709677419354839
cargo,deranged,powerfmt,^0.2.0,0.2.0,4,0.1.2,False,True,1.0
cargo,deranged,quickcheck,^1.0.3,1.1.0,85,1.0.3,False,False,0.9880952380952381
cargo,deranged,rand,^0.10.0,0.10.1,89,0.10.0-rc.0,False,False,0.9090909090909091
cargo,deranged,rand,^0.9.0,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,deranged,rand,^0.8.4,0.10.1,89,0.10.0-rc.0,True,True,0.9659090909090909
cargo,deranged,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,prost-derive,anyhow,^1.0.1,1.0.103,105,1.0.102,False,False,0.019230769230769232
cargo,prost-derive,itertools,">=0.10.1, <=0.14",0.15.0,131,0.14.0,True,False,0.9307692307692308
cargo,prost-derive,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,prost-derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,prost-derive,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,ipnet,heapless,^0,0.9.3,56,0.9.2,True,True,1.0
cargo,ipnet,schemars,^0.8,1.2.1,96,1.2.0,True,True,0.7157894736842105
cargo,ipnet,schemars,^1,1.2.1,96,1.2.0,False,False,0.6631578947368421
cargo,ipnet,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,zerocopy-derive,proc-macro2,^1.0.1,1.0.106,162,1.0.105,False,False,0.34782608695652173
cargo,zerocopy-derive,quote,^1.0.40,1.0.46,94,1.0.45,False,False,0.9354838709677419
cargo,zerocopy-derive,syn,^2.0.46,2.0.118,351,2.0.117,False,False,0.7942857142857143
cargo,arrayvec,borsh,^1.2.0,1.7.0,59,1.6.1,False,False,0.7413793103448276
cargo,arrayvec,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,arrayvec,zeroize,^1.4,1.9.0,46,1.8.2,False,False,0.5777777777777777
cargo,bumpalo,allocator-api2,^0.2.8,0.4.0,31,0.3.1,True,True,0.5333333333333333
cargo,bumpalo,serde,^1.0.171,1.0.228,315,1.0.227,False,False,0.8152866242038217
cargo,serde_urlencoded,form_urlencoded,^1,1.2.2,6,1.2.1,False,False,0.0
cargo,serde_urlencoded,itoa,^1,1.0.18,37,1.0.17,False,False,0.5
cargo,serde_urlencoded,ryu,^1,1.0.23,35,1.0.22,False,False,0.3235294117647059
cargo,serde_urlencoded,serde,^1.0.69,1.0.228,315,1.0.227,False,False,0.49044585987261147
cargo,phf_shared,siphasher,^1.0,1.0.3,24,1.0.2,False,False,0.8695652173913043
cargo,phf_shared,uncased,^0.9.9,0.9.10,11,0.9.9,False,False,0.9
cargo,phf_shared,unicase,^2.8.1,2.9.0,28,2.8.1,False,False,0.9629629629629629
cargo,hmac,digest,^0.11.2,0.11.3,69,0.11.2,False,False,0.9852941176470589
cargo,termcolor,winapi-util,^0.1.3,0.1.11,12,0.1.10,False,False,0.2727272727272727
cargo,addr2line,gimli,^0.34.0,0.34.0,46,0.33.1,False,True,1.0
cargo,addr2line,clap,^4.3.21,4.6.1,456,4.6.0,False,False,0.810989010989011
cargo,addr2line,cpp_demangle,^0.5,0.5.1,34,0.5.0,False,False,0.9696969696969697
cargo,addr2line,fallible-iterator,^0.3.0,0.3.0,10,0.2.1,False,True,1.0
cargo,addr2line,memmap2,^0.9.4,0.9.11,36,0.9.10,False,False,0.8285714285714286
cargo,addr2line,object,^0.39.0,0.39.1,72,0.39.0,False,False,0.9859154929577465
cargo,addr2line,rustc-demangle,^0.1,0.1.27,28,0.1.26,False,False,0.0
cargo,addr2line,rustc-std-workspace-alloc,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
cargo,addr2line,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,addr2line,smallvec,^1,1.15.2,77,1.15.1,False,False,0.6578947368421053
cargo,addr2line,typed-arena,^2,2.0.2,15,2.0.1,False,False,0.7857142857142857
cargo,tracing-log,log,^0.4.17,0.4.33,63,0.4.32,False,False,0.7419354838709677
cargo,tracing-log,once_cell,^1.13.0,1.21.4,67,1.21.3,False,False,0.696969696969697
cargo,tracing-log,tracing-core,^0.1.28,0.1.36,38,0.1.35,False,False,0.7837837837837838
cargo,tracing-log,ahash,^0.7.6,0.8.12,95,0.8.11,True,True,0.9680851063829787
cargo,tracing-log,lru,^0.7.7,0.18.0,71,0.17.0,True,True,0.9714285714285714
cargo,rayon,either,^1,1.16.0,33,1.15.0,False,False,0.25
cargo,rayon,rayon-core,^1.13.0,1.13.0,28,1.12.1,False,True,1.0
cargo,rayon,wasm_sync,^0.1.0,0.1.2,3,0.1.1,False,False,0.0
cargo,event-listener,concurrent-queue,^2.4.0,2.5.0,16,2.4.0,False,False,0.9333333333333333
cargo,event-listener,pin-project-lite,^0.2.12,0.2.17,31,0.2.16,False,False,0.8333333333333334
cargo,event-listener,critical-section,^1.2.0,1.2.0,19,1.1.3,False,True,0.9444444444444444
cargo,event-listener,loom,^0.7,0.7.2,40,0.7.1,False,False,0.9487179487179487
cargo,event-listener,parking,^2.0.0,2.2.1,12,2.2.0,False,False,0.6363636363636364
cargo,event-listener,portable-atomic,^1.2.0,1.13.1,52,1.13.0,False,False,0.6078431372549019
cargo,event-listener,portable-atomic-util,^0.2.0,0.2.7,14,0.2.6,False,False,0.46153846153846156
cargo,unicode-bidi,flame,^0.2,0.2.2,17,0.2.1,False,False,0.8125
cargo,unicode-bidi,flamer,^0.4,0.5.0,13,0.4.0,True,False,0.9166666666666666
cargo,unicode-bidi,serde,">=0.8, <2.0",1.0.228,315,1.0.227,False,False,0.12101910828025478
cargo,unicode-bidi,smallvec,>=1.13,1.15.2,77,1.15.1,False,False,0.7631578947368421
cargo,backtrace,addr2line,^0.25.0,0.27.0,37,0.26.1,True,True,0.9444444444444444
cargo,backtrace,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,backtrace,libc,^0.2.156,0.2.186,202,0.2.185,False,False,0.8507462686567164
cargo,backtrace,miniz_oxide,^0.8,0.9.1,47,0.9.0,True,True,0.782608695652174
cargo,backtrace,object,^0.37.0,0.39.1,72,0.39.0,True,True,0.9436619718309859
cargo,backtrace,rustc-demangle,^0.1.24,0.1.27,28,0.1.26,False,False,0.8888888888888888
cargo,backtrace,windows-link,^0.2,0.2.1,7,0.2.0,False,False,0.8333333333333334
cargo,backtrace,cpp_demangle,^0.5.0,0.5.1,34,0.5.0,False,False,0.9696969696969697
cargo,backtrace,ruzstd,^0.8.1,0.8.3,19,0.8.2,False,False,0.8888888888888888
cargo,backtrace,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,rustls-native-certs,openssl-probe,^0.2,0.2.1,9,0.2.0,False,False,0.875
cargo,rustls-native-certs,rustls-pki-types,^1.10,1.14.1,30,1.14.0,False,False,0.6896551724137931
cargo,rustls-native-certs,schannel,^0.1,0.1.29,32,0.1.28,False,False,0.06451612903225806
cargo,rustls-native-certs,security-framework,^3,3.7.0,77,3.6.0,False,False,0.8552631578947368
cargo,encoding_rs,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,encoding_rs,any_all_workaround,^0.1.0,0.1.0,1,,False,,
cargo,encoding_rs,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,rayon-core,crossbeam-deque,^0.8.1,0.8.6,26,0.8.5,False,False,0.8
cargo,rayon-core,crossbeam-utils,^0.8.0,0.8.21,42,0.8.20,False,False,0.4878048780487805
cargo,rayon-core,wasm_sync,^0.1.0,0.1.2,3,0.1.1,False,False,0.0
cargo,sharded-slab,lazy_static,^1,1.5.0,38,1.4.0,False,False,0.7837837837837838
cargo,sharded-slab,loom,^0.5,0.7.2,40,0.7.1,True,True,0.8205128205128205
cargo,jobserver,getrandom,^0.3.2,0.4.3,48,0.4.2,True,True,0.9361702127659575
cargo,jobserver,libc,^0.2.171,0.2.186,202,0.2.185,False,False,0.9253731343283582
cargo,serde_spanned,serde_core,^1.0.228,1.0.228,9,1.0.227,False,True,1.0
cargo,proc-macro-crate,toml_edit,^0.25.0,0.25.12+spec-1.1.0,125,0.25.11+spec-1.1.0,False,False,0.9032258064516129
cargo,siphasher,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,siphasher,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,displaydoc,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,displaydoc,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,displaydoc,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,libloading,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,libloading,windows-link,^0.2,0.2.1,7,0.2.0,False,False,0.8333333333333334
cargo,convert_case,unicode-segmentation,^1.9.0,1.13.3,27,1.13.2,False,False,0.6923076923076923
cargo,powerfmt,powerfmt-macros,=0.1.0,0.1.0,1,,False,,
cargo,tinystr,displaydoc,^0.2.3,0.2.6,15,0.2.5,False,False,0.7857142857142857
cargo,tinystr,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,tinystr,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,tinystr,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,petgraph,fixedbitset,^0.5.7,0.5.7,30,0.5.6,False,True,1.0
cargo,petgraph,hashbrown,^0.15.0,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,petgraph,indexmap,^2.5.0,2.14.0,55,2.13.1,False,False,0.7037037037037037
cargo,petgraph,dot-parser,^0.5.1,0.6.1,17,0.6.0,True,True,0.9375
cargo,petgraph,dot-parser-macros,^0.5.1,0.6.1,11,0.6.0,True,True,0.9
cargo,petgraph,quickcheck,^0.8,1.1.0,85,1.0.3,True,True,0.9285714285714286
cargo,petgraph,rayon,^1.5.3,1.12.0,40,1.11.0,False,False,0.7692307692307693
cargo,petgraph,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,petgraph,serde_derive,^1.0,1.0.228,270,1.0.227,False,False,0.14869888475836432
cargo,wasm-bindgen,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,wasm-bindgen,once_cell,^1.12,1.21.4,67,1.21.3,False,False,0.6515151515151515
cargo,wasm-bindgen,wasm-bindgen-macro,=0.2.126,0.2.126,127,0.2.125,False,True,1.0
cargo,wasm-bindgen,wasm-bindgen-shared,=0.2.126,0.2.126,128,0.2.125,False,True,1.0
cargo,wasm-bindgen,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,wasm-bindgen,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,wasm-bindgen-macro,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,wasm-bindgen-macro,wasm-bindgen-macro-support,=0.2.126,0.2.126,109,0.2.125,False,True,1.0
cargo,wasm-bindgen-macro-support,bumpalo,^3.0.0,3.20.3,56,3.20.2,False,False,0.3090909090909091
cargo,wasm-bindgen-macro-support,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,wasm-bindgen-macro-support,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,wasm-bindgen-macro-support,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,wasm-bindgen-macro-support,wasm-bindgen-shared,=0.2.126,0.2.126,128,0.2.125,False,True,1.0
cargo,wasm-bindgen-shared,unicode-ident,^1.0.5,1.0.24,26,1.0.23,False,False,0.24
cargo,yoke,stable_deref_trait,^1.2.0,1.2.1,5,1.2.0,False,False,0.75
cargo,yoke,yoke-derive,^0.8.2,0.8.2,19,0.8.1,False,True,1.0
cargo,yoke,zerofrom,^0.1.6,0.1.8,9,0.1.7,False,False,0.75
cargo,litemap,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,litemap,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,litemap,yoke,^0.8.2,0.8.3,24,0.8.2,False,False,0.9565217391304348
cargo,winapi,winapi-i686-pc-windows-gnu,^0.4,0.4.0,4,0.3.2,False,True,1.0
cargo,winapi,winapi-x86_64-pc-windows-gnu,^0.4,0.4.0,4,0.3.2,False,True,1.0
cargo,yoke-derive,proc-macro2,^1.0.61,1.0.106,162,1.0.105,False,False,0.7204968944099379
cargo,yoke-derive,quote,^1.0.44,1.0.46,94,1.0.45,False,False,0.978494623655914
cargo,yoke-derive,syn,^2.0.21,2.0.118,351,2.0.117,False,False,0.7228571428571429
cargo,yoke-derive,synstructure,^0.13.0,0.13.2,29,0.13.1,False,False,0.9285714285714286
cargo,nu-ansi-term,windows-sys,">=0.59, <=0.61",0.61.2,23,0.61.1,True,True,0.7727272727272727
cargo,nu-ansi-term,serde,^1.0.152,1.0.228,315,1.0.227,False,False,0.7547770700636943
cargo,phf,phf_shared,^0.14.0,0.14.0,72,0.13.1,False,True,1.0
cargo,phf,phf_macros,^0.14.0,0.14.0,57,0.13.1,False,True,1.0
cargo,phf,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,zerovec,zerofrom,^0.1.6,0.1.8,9,0.1.7,False,False,0.75
cargo,zerovec,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,zerovec,schemars,^1.0.4,1.2.1,96,1.2.0,False,False,0.9578947368421052
cargo,zerovec,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,zerovec,twox-hash,^2.0.0,2.1.2,22,2.1.1,False,False,0.8095238095238095
cargo,zerovec,yoke,^0.8.2,0.8.3,24,0.8.2,False,False,0.9565217391304348
cargo,zerovec,zerovec-derive,^0.11.3,0.11.3,18,0.11.2,False,True,1.0
cargo,icu_properties,icu_collections,~2.2.0,2.2.0,14,2.1.1,False,True,1.0
cargo,icu_properties,icu_locale_core,^2.2.0,2.2.0,7,2.1.1,False,True,1.0
cargo,icu_properties,icu_provider,^2.2.0,2.2.0,22,2.1.1,False,True,1.0
cargo,icu_properties,zerotrie,^0.2.4,0.2.4,9,0.2.3,False,True,1.0
cargo,icu_properties,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,icu_properties,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,icu_properties,harfbuzz-traits,^0.6.0,0.6.0,1,,False,,
cargo,icu_properties,icu_properties_data,~2.2.0,2.2.0,16,2.1.2,False,True,1.0
cargo,icu_properties,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,icu_properties,unicode-bidi,^0.3.11,0.3.18,31,0.3.17,False,False,0.8
cargo,icu_provider,displaydoc,^0.2.3,0.2.6,15,0.2.5,False,False,0.7857142857142857
cargo,icu_provider,icu_locale_core,^2.2.0,2.2.0,7,2.1.1,False,True,1.0
cargo,icu_provider,yoke,^0.8.2,0.8.3,24,0.8.2,False,False,0.9565217391304348
cargo,icu_provider,zerofrom,^0.1.6,0.1.8,9,0.1.7,False,False,0.75
cargo,icu_provider,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,icu_provider,bincode,^1.3.1,3.0.0,73,2.0.1,True,True,0.9583333333333334
cargo,icu_provider,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,icu_provider,erased-serde,^0.4.0,0.4.10,49,0.4.9,False,False,0.7708333333333334
cargo,icu_provider,log,^0.4.17,0.4.33,63,0.4.32,False,False,0.7419354838709677
cargo,icu_provider,postcard,^1.0.3,1.1.3,40,1.1.2,False,False,0.717948717948718
cargo,icu_provider,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,icu_provider,serde_json,^1.0.45,1.0.150,182,1.0.149,False,False,0.4198895027624309
cargo,icu_provider,stable_deref_trait,^1.2.0,1.2.1,5,1.2.0,False,False,0.75
cargo,icu_provider,writeable,^0.6.1,0.6.3,16,0.6.2,False,False,0.8666666666666667
cargo,icu_provider,zerotrie,^0.2.4,0.2.4,9,0.2.3,False,True,1.0
cargo,fixedbitset,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,zerovec-derive,proc-macro2,^1.0.61,1.0.106,162,1.0.105,False,False,0.7204968944099379
cargo,zerovec-derive,quote,^1.0.44,1.0.46,94,1.0.45,False,False,0.978494623655914
cargo,zerovec-derive,syn,^2.0.21,2.0.118,351,2.0.117,False,False,0.7228571428571429
cargo,icu_collections,displaydoc,^0.2.3,0.2.6,15,0.2.5,False,False,0.7857142857142857
cargo,icu_collections,potential_utf,^0.1.3,0.1.5,5,0.1.4,False,False,0.5
cargo,icu_collections,utf8_iter,^1.0.2,1.0.4,5,1.0.3,False,False,0.5
cargo,icu_collections,yoke,^0.8.2,0.8.3,24,0.8.2,False,False,0.9565217391304348
cargo,icu_collections,zerofrom,^0.1.6,0.1.8,9,0.1.7,False,False,0.75
cargo,icu_collections,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,icu_collections,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,icu_collections,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,writeable,either,^1.9.0,1.16.0,33,1.15.0,False,False,0.78125
cargo,zerofrom,zerofrom-derive,^0.1.6,0.1.7,8,0.1.6,False,False,0.8571428571428571
cargo,icu_normalizer,icu_collections,~2.2.0,2.2.0,14,2.1.1,False,True,1.0
cargo,icu_normalizer,icu_provider,^2.2.0,2.2.0,22,2.1.1,False,True,1.0
cargo,icu_normalizer,smallvec,^1.10.0,1.15.2,77,1.15.1,False,False,0.8552631578947368
cargo,icu_normalizer,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,icu_normalizer,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,icu_normalizer,harfbuzz-traits,^0.6.0,0.6.0,1,,False,,
cargo,icu_normalizer,icu_normalizer_data,~2.2.0,2.2.0,12,2.1.1,False,True,1.0
cargo,icu_normalizer,icu_properties,~2.2.0,2.2.0,24,2.1.2,False,True,1.0
cargo,icu_normalizer,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,icu_normalizer,utf16_iter,^1.0.2,1.0.5,6,1.0.4,False,False,0.4
cargo,icu_normalizer,utf8_iter,^1.0.2,1.0.4,5,1.0.3,False,False,0.5
cargo,icu_normalizer,write16,^1.0.0,1.0.0,1,,False,,
cargo,zerofrom-derive,proc-macro2,^1.0.61,1.0.106,162,1.0.105,False,False,0.7204968944099379
cargo,zerofrom-derive,quote,^1.0.44,1.0.46,94,1.0.45,False,False,0.978494623655914
cargo,zerofrom-derive,syn,^2.0.21,2.0.118,351,2.0.117,False,False,0.7228571428571429
cargo,zerofrom-derive,synstructure,^0.13.0,0.13.2,29,0.13.1,False,False,0.9285714285714286
cargo,prettyplease,proc-macro2,^1.0.80,1.0.106,162,1.0.105,False,False,0.8385093167701864
cargo,prettyplease,syn,^2.0.105,2.0.118,351,2.0.117,False,False,0.9628571428571429
cargo,sha1,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,sha1,cpufeatures,^0.3,0.3.0,26,0.2.17,False,True,1.0
cargo,sha1,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,adler2,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,js-sys,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,js-sys,wasm-bindgen,=0.2.126,0.2.126,126,0.2.125,False,True,1.0
cargo,js-sys,futures-core,^0.3.8,0.3.32,37,0.3.31,False,False,0.3333333333333333
cargo,js-sys,futures-util,^0.3.31,0.3.32,37,0.3.31,False,False,0.9722222222222222
cargo,matchers,regex-automata,^0.4,0.4.14,38,0.4.13,False,False,0.6216216216216216
cargo,openssl-sys,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,openssl-sys,aws-lc-fips-sys,^0.13,0.13.14,49,0.13.13,False,False,0.7083333333333334
cargo,openssl-sys,aws-lc-sys,^0.41,0.41.0,67,0.40.0,False,True,1.0
cargo,openssl-sys,bssl-sys,^0.1.0,0.1.0,1,,False,,
cargo,idna_adapter,icu_normalizer,^2.2,2.2.0,19,2.1.1,False,True,1.0
cargo,idna_adapter,icu_properties,^2.2,2.2.0,24,2.1.2,False,True,1.0
cargo,textwrap,hyphenation,^0.8.4,0.8.4,18,0.8.3,False,True,1.0
cargo,textwrap,smawk,^0.3.2,0.3.3,6,0.3.2,False,False,0.8
cargo,textwrap,terminal_size,^0.4.0,0.4.4,29,0.4.3,False,False,0.8571428571428571
cargo,textwrap,unicode-linebreak,^0.1.5,0.1.5,7,0.1.4,False,True,1.0
cargo,textwrap,unicode-width,^0.2.0,0.2.2,19,0.2.1,False,False,0.8888888888888888
cargo,derive_more,derive_more-impl,=2.1.1,2.1.1,12,2.1.0,False,True,1.0
cargo,tokio-stream,futures-core,^0.3.0,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,tokio-stream,pin-project-lite,^0.2.11,0.2.17,31,0.2.16,False,False,0.8
cargo,tokio-stream,tokio,^1.15.0,1.52.3,191,1.52.2,False,False,0.5210526315789473
cargo,tokio-stream,tokio-util,^0.7.0,0.7.18,37,0.7.17,False,False,0.5
cargo,prost-types,prost,^0.14.4,0.14.4,46,0.14.3,False,True,1.0
cargo,prost-types,arbitrary,^1.4,1.4.2,38,1.4.1,False,False,0.9459459459459459
cargo,prost-types,chrono,^0.4.34,0.4.45,95,0.4.44,False,False,0.8829787234042553
cargo,rustls-pki-types,web-time,^1,1.1.0,8,1.0.0,False,False,0.8571428571428571
cargo,rustls-pki-types,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,axum,axum-core,^0.5.5,0.5.6,37,0.5.5,False,False,0.9722222222222222
cargo,axum,bytes,^1.0,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,axum,futures-util,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,axum,http,^1.0.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,axum,http-body,^1.0.0,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,axum,http-body-util,^0.1.0,0.1.3,7,0.1.2,False,False,0.0
cargo,axum,itoa,^1.0.5,1.0.18,37,1.0.17,False,False,0.6388888888888888
cargo,axum,matchit,=0.8.4,0.9.2,28,0.9.1,True,True,0.9629629629629629
cargo,axum,memchr,^2.4.1,2.8.2,46,2.8.1,False,False,0.6444444444444445
cargo,axum,mime,^0.3.16,0.3.17,41,0.3.16,False,False,0.975
cargo,axum,percent-encoding,^2.1,2.3.2,8,2.3.1,False,False,0.42857142857142855
cargo,axum,pin-project-lite,^0.2.7,0.2.17,31,0.2.16,False,False,0.6666666666666666
cargo,axum,serde_core,^1.0.221,1.0.228,9,1.0.227,False,False,0.125
cargo,axum,sync_wrapper,^1.0.0,1.0.2,6,1.0.1,False,False,0.6
cargo,axum,tower,^0.5.2,0.5.3,26,0.5.2,False,False,0.96
cargo,axum,tower-layer,^0.3.2,0.3.3,7,0.3.2,False,False,0.8333333333333334
cargo,axum,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,axum,axum-macros,^0.5.1,0.5.1,27,0.5.0-alpha.1,False,True,1.0
cargo,axum,base64,^0.22.1,0.22.1,43,0.22.0,False,True,1.0
cargo,axum,form_urlencoded,^1.1.0,1.2.2,6,1.2.1,False,False,0.4
cargo,axum,hyper,^1.1.0,1.10.1,250,1.10.0,False,False,0.9397590361445783
cargo,axum,hyper-util,^0.1.3,0.1.20,22,0.1.19,False,False,0.19047619047619047
cargo,axum,multer,^3.0.0,3.1.0,17,3.0.0,False,False,0.9375
cargo,axum,reqwest,^0.12,0.13.4,125,0.13.3,True,True,0.7661290322580645
cargo,axum,serde,^1.0.211,1.0.228,315,1.0.227,False,False,0.945859872611465
cargo,axum,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,axum,serde_path_to_error,^0.1.8,0.1.20,21,0.1.19,False,False,0.4
cargo,axum,serde_urlencoded,^0.7,0.7.1,19,0.7.0,False,False,0.9444444444444444
cargo,axum,sha1,^0.10,0.11.0,34,0.10.6,True,False,0.7878787878787878
cargo,axum,tokio,^1.44,1.52.3,191,1.52.2,False,False,0.8789473684210526
cargo,axum,tokio-tungstenite,^0.29.0,0.29.0,39,0.28.0,False,True,1.0
cargo,axum,tower-http,^0.6.8,0.7.0,38,0.6.11,True,False,0.8918918918918919
cargo,axum,tracing,^0.1,0.1.44,46,0.1.43,False,False,0.022222222222222223
cargo,allocator-api2,serde_core,^1.0,1.0.228,9,1.0.227,False,False,0.0
cargo,half,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,half,crunchy,^0.2.2,0.2.4,11,0.2.3,False,False,0.8
cargo,half,zerocopy,^0.8.26,0.8.52,163,0.8.51,False,False,0.7962962962962963
cargo,half,arbitrary,^1.4.1,1.4.2,38,1.4.1,False,False,0.972972972972973
cargo,half,bytemuck,^1.4.1,1.25.0,56,1.24.0,False,False,0.21818181818181817
cargo,half,num-traits,^0.2.16,0.2.19,32,0.2.18,False,False,0.9032258064516129
cargo,half,rand,^0.9.0,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,half,rand_distr,^0.5.0,0.6.0,20,0.5.1,True,False,0.47368421052631576
cargo,half,rkyv,^0.8.0,0.8.16,93,0.8.15,False,False,0.7717391304347826
cargo,half,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,which,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,which,regex,^1.10.2,1.12.4,167,1.12.3,False,False,0.9216867469879518
cargo,which,tracing,^0.1.40,0.1.44,46,0.1.43,False,False,0.9111111111111111
cargo,axum-core,bytes,^1.2,1.12.0,58,1.11.1,False,False,0.7192982456140351
cargo,axum-core,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,axum-core,http,^1.0.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,axum-core,http-body,^1.0.0,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,axum-core,http-body-util,^0.1.0,0.1.3,7,0.1.2,False,False,0.0
cargo,axum-core,mime,^0.3.16,0.3.17,41,0.3.16,False,False,0.975
cargo,axum-core,pin-project-lite,^0.2.7,0.2.17,31,0.2.16,False,False,0.6666666666666666
cargo,axum-core,sync_wrapper,^1.0.0,1.0.2,6,1.0.1,False,False,0.6
cargo,axum-core,tower-layer,^0.3,0.3.3,7,0.3.2,False,False,0.16666666666666666
cargo,axum-core,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,axum-core,tower-http,^0.6.0,0.7.0,38,0.6.11,True,False,0.6756756756756757
cargo,axum-core,tracing,^0.1.37,0.1.44,46,0.1.43,False,False,0.8444444444444444
cargo,der,arbitrary,^1.4,1.4.2,38,1.4.1,False,False,0.9459459459459459
cargo,der,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,der,const-oid,^0.10,0.10.2,40,0.10.1,False,False,0.7692307692307693
cargo,der,der_derive,^0.8,0.8.0,30,0.7.3,False,True,0.7241379310344828
cargo,der,flagset,^0.4.7,0.4.7,11,0.4.6,False,True,1.0
cargo,der,heapless,^0.9,0.9.3,56,0.9.2,False,False,0.9454545454545454
cargo,der,pem-rfc7468,^1,1.0.0,23,0.7.0,False,True,0.7727272727272727
cargo,der,time,^0.3.4,0.3.51,131,0.3.50,False,False,0.6384615384615384
cargo,der,zeroize,^1.8,1.9.0,46,1.8.2,False,False,0.9333333333333333
cargo,ordered-float,num-traits,^0.2.9,0.2.19,32,0.2.18,False,False,0.6774193548387096
cargo,ordered-float,arbitrary,^1.0.0,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,ordered-float,borsh,^1.2.0,1.7.0,59,1.6.1,False,False,0.7413793103448276
cargo,ordered-float,bytemuck,^1.12.2,1.25.0,56,1.24.0,False,False,0.5454545454545454
cargo,ordered-float,derive-visitor,^0.4.0,0.4.0,6,0.3.0,False,True,1.0
cargo,ordered-float,num-cmp,^0.1.0,0.1.0,1,,False,,
cargo,ordered-float,proptest,^1.0.0,1.11.0,48,1.10.0,False,False,0.7446808510638298
cargo,ordered-float,rand,^0.8.3,0.10.1,89,0.10.0-rc.0,True,True,0.9545454545454546
cargo,ordered-float,rkyv,^0.7.41,0.8.16,93,0.8.15,True,True,0.9347826086956522
cargo,ordered-float,rkyv,^0.8,0.8.16,93,0.8.15,False,False,0.7717391304347826
cargo,ordered-float,schemars,^0.8.8,1.2.1,96,1.2.0,True,True,0.8421052631578947
cargo,ordered-float,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,ordered-float,speedy,^0.8.3,0.8.7,18,0.8.6,False,False,0.7647058823529411
cargo,foreign-types,foreign-types-macros,^0.2,0.2.3,6,0.2.2,False,False,0.4
cargo,foreign-types,foreign-types-shared,^0.3,0.3.1,5,0.3.0,False,False,0.75
cargo,home,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,hyper-util,bytes,^1.7.1,1.12.0,58,1.11.1,False,False,0.8596491228070176
cargo,hyper-util,http,^1.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,hyper-util,http-body,^1.0.0,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,hyper-util,hyper,^1.8.0,1.10.1,250,1.10.0,False,False,0.9839357429718876
cargo,hyper-util,pin-project-lite,^0.2.4,0.2.17,31,0.2.16,False,False,0.5666666666666667
cargo,hyper-util,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,hyper-util,futures-channel,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,hyper-util,futures-util,^0.3.16,0.3.32,37,0.3.31,False,False,0.5555555555555556
cargo,hyper-util,ipnet,^2.9,2.12.0,70,2.11.0,False,False,0.9420289855072463
cargo,hyper-util,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,hyper-util,percent-encoding,^2.3,2.3.2,8,2.3.1,False,False,0.7142857142857143
cargo,hyper-util,socket2,">=0.5.9, <0.7",0.6.4,58,0.6.3,False,False,0.8947368421052632
cargo,hyper-util,system-configuration,^0.7,0.7.0,9,0.6.1,False,True,1.0
cargo,hyper-util,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,hyper-util,tower-layer,^0.3,0.3.3,7,0.3.2,False,False,0.16666666666666666
cargo,hyper-util,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,hyper-util,tracing,^0.1,0.1.44,46,0.1.43,False,False,0.022222222222222223
cargo,hyper-util,windows-registry,">=0.3, <0.7",0.6.1,13,0.6.0,False,False,0.4166666666666667
cargo,atomic-waker,portable-atomic,^1,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,phf_generator,fastrand,^2.1.0,2.4.1,29,2.4.0,False,False,0.8214285714285714
cargo,phf_generator,phf_shared,^0.14.0,0.14.0,72,0.13.1,False,True,1.0
cargo,signature,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,signature,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,core-foundation,core-foundation-sys,^0.8,0.8.7,30,0.8.6,False,False,0.7586206896551724
cargo,core-foundation,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,core-foundation,uuid,^1,1.23.4,92,1.23.3,False,False,0.5054945054945055
cargo,openssl,bitflags,^2.2.1,2.13.0,62,2.12.1,False,False,0.639344262295082
cargo,openssl,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,openssl,foreign-types,^0.3.1,0.5.0,8,0.4.0,True,True,0.7142857142857143
cargo,openssl,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,openssl,openssl-macros,^0.1.1,0.1.1,2,0.1.0,False,True,1.0
cargo,openssl,openssl-sys,^0.9.117,0.9.117,183,0.9.116,False,True,1.0
cargo,bstr,memchr,^2.7.1,2.8.2,46,2.8.1,False,False,0.8222222222222222
cargo,bstr,regex-automata,^0.4.1,0.4.14,38,0.4.13,False,False,0.6486486486486487
cargo,bstr,serde_core,^1.0.85,1.0.228,9,1.0.227,False,False,0.0
cargo,spki,der,^0.8,0.8.0,63,0.7.10,False,True,0.7580645161290323
cargo,spki,arbitrary,^1.4,1.4.2,38,1.4.1,False,False,0.9459459459459459
cargo,spki,base64ct,^1,1.8.3,31,1.8.2,False,False,0.2
cargo,spki,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,spki,sha2,^0.11,0.11.0,50,0.10.9,False,True,0.7755102040816326
cargo,serde_core,serde_derive,=1.0.228,1.0.228,270,1.0.227,False,True,1.0
cargo,http-body-util,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,http-body-util,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,http-body-util,http,^1,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,http-body-util,http-body,^1,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,http-body-util,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,http-body-util,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,portable-atomic,critical-section,^1,1.2.0,19,1.1.3,False,False,0.5555555555555556
cargo,portable-atomic,serde,^1.0.60,1.0.228,315,1.0.227,False,False,0.46178343949044587
cargo,const-oid,arbitrary,^1.4,1.4.2,38,1.4.1,False,False,0.9459459459459459
cargo,atty,hermit-abi,^0.1.6,0.5.2,42,0.5.1,True,True,0.6341463414634146
cargo,atty,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,atty,winapi,^0.3,0.3.9,51,0.3.8,False,False,0.82
cargo,tower-http,bitflags,^2.0.2,2.13.0,62,2.12.1,False,False,0.5901639344262295
cargo,tower-http,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,tower-http,http,^1.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,tower-http,percent-encoding,^2.1.0,2.3.2,8,2.3.1,False,False,0.42857142857142855
cargo,tower-http,pin-project-lite,^0.2.7,0.2.17,31,0.2.16,False,False,0.6666666666666666
cargo,tower-http,tower-layer,^0.3.3,0.3.3,7,0.3.2,False,True,1.0
cargo,tower-http,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,tower-http,async-compression,^0.4,0.4.42,69,0.4.41,False,False,0.38235294117647056
cargo,tower-http,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,tower-http,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,tower-http,futures-util,^0.3.14,0.3.32,37,0.3.31,False,False,0.5
cargo,tower-http,http-body,^1.0.0,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,tower-http,http-body-util,^0.1.0,0.1.3,7,0.1.2,False,False,0.0
cargo,tower-http,http-range-header,^0.4.0,0.4.2,7,0.4.1,False,False,0.6666666666666666
cargo,tower-http,httpdate,^1.0,1.0.3,11,1.0.2,False,False,0.6
cargo,tower-http,mime,^0.3.17,0.3.17,41,0.3.16,False,True,1.0
cargo,tower-http,mime_guess,^2,2.0.5,33,2.0.4,False,False,0.65625
cargo,tower-http,tokio,^1.6,1.52.3,191,1.52.2,False,False,0.39473684210526316
cargo,tower-http,tokio-util,^0.7,0.7.18,37,0.7.17,False,False,0.5
cargo,tower-http,tower,^0.5,0.5.3,26,0.5.2,False,False,0.88
cargo,tower-http,tracing,^0.1,0.1.44,46,0.1.43,False,False,0.022222222222222223
cargo,tower-http,url,^2.5,2.5.8,89,2.5.7,False,False,0.9090909090909091
cargo,tower-http,uuid,^1.0,1.23.4,92,1.23.3,False,False,0.5054945054945055
cargo,pkcs8,der,^0.8.0-rc.12,0.8.0,63,0.7.10,False,True,0.7580645161290323
cargo,pkcs8,spki,^0.8,0.8.0,28,0.7.3,False,True,0.7777777777777778
cargo,pkcs8,ctutils,^0.4,0.4.2,22,0.4.1,False,False,0.6190476190476191
cargo,pkcs8,getrandom,^0.4,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,pkcs8,pkcs5,^0.8,0.8.1,31,0.8.0-pre.0,False,False,0.5
cargo,pkcs8,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,bindgen,bitflags,^2.2.1,2.13.0,62,2.12.1,False,False,0.639344262295082
cargo,bindgen,cexpr,^0.6,0.6.0,18,0.5.0,False,True,1.0
cargo,bindgen,clang-sys,^1,1.8.1,84,1.8.0,False,False,0.7349397590361446
cargo,bindgen,itertools,">=0.10, <0.14",0.15.0,131,0.14.0,True,True,0.9307692307692308
cargo,bindgen,proc-macro2,^1.0.80,1.0.106,162,1.0.105,False,False,0.8385093167701864
cargo,bindgen,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,bindgen,regex,^1.5.3,1.12.4,167,1.12.3,False,False,0.7831325301204819
cargo,bindgen,rustc-hash,^2.1.0,2.1.2,8,2.1.1,False,False,0.7142857142857143
cargo,bindgen,shlex,^1,2.0.1,9,2.0.0,True,True,0.375
cargo,bindgen,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,bindgen,annotate-snippets,^0.11.4,0.12.16,42,0.12.15,True,True,0.9512195121951219
cargo,bindgen,clap,^4,4.6.1,456,4.6.0,False,False,0.6351648351648351
cargo,bindgen,clap_complete,^4,4.6.5,128,4.6.4,False,False,0.15748031496062992
cargo,bindgen,log,^0.4,0.4.33,63,0.4.32,False,False,0.45161290322580644
cargo,bindgen,prettyplease,^0.2.7,0.2.37,65,0.2.36,False,False,0.53125
cargo,serde_yaml,indexmap,^2.2.1,2.14.0,55,2.13.1,False,False,0.5555555555555556
cargo,serde_yaml,itoa,^1.0,1.0.18,37,1.0.17,False,False,0.5
cargo,serde_yaml,ryu,^1.0,1.0.23,35,1.0.22,False,False,0.3235294117647059
cargo,serde_yaml,serde,^1.0.195,1.0.228,315,1.0.227,False,False,0.8949044585987261
cargo,serde_yaml,unsafe-libyaml,^0.2.11,0.2.11,17,0.2.10,False,True,1.0
cargo,zstd-safe,zstd-sys,^2.0.15,2.0.16+zstd.1.5.7,49,2.0.15+zstd.1.5.7,False,False,0.9791666666666666
cargo,windows-core,windows-implement,^0.60.2,0.60.2,30,0.60.1,False,True,1.0
cargo,windows-core,windows-interface,^0.59.3,0.59.3,28,0.59.2,False,True,1.0
cargo,windows-core,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,windows-core,windows-result,^0.4.1,0.4.1,12,0.4.0,False,True,1.0
cargo,windows-core,windows-strings,^0.5.1,0.5.1,10,0.5.0,False,True,1.0
cargo,bit-vec,borsh,^1.6.0,1.7.0,59,1.6.1,False,False,0.9655172413793104
cargo,bit-vec,miniserde,^0.1,0.1.45,46,0.1.44,False,False,0.0
cargo,bit-vec,nanoserde,^0.2,0.2.1,39,0.2.0-beta.0,False,False,0.9736842105263158
cargo,bit-vec,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,quick-xml,memchr,^2.1,2.8.2,46,2.8.1,False,False,0.37777777777777777
cargo,quick-xml,arbitrary,^1,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,quick-xml,document-features,^0.2,0.2.12,14,0.2.11,False,False,0.07692307692307693
cargo,quick-xml,encoding_rs,^0.8,0.8.35,62,0.8.34,False,False,0.4262295081967213
cargo,quick-xml,serde,>=1.0.180,1.0.228,315,1.0.227,False,False,0.8471337579617835
cargo,quick-xml,tokio,^1.10,1.52.3,191,1.52.2,False,False,0.4789473684210526
cargo,zstd,zstd-safe,^7.1.0,7.2.4,54,7.2.3,False,False,0.9056603773584906
cargo,schemars,dyn-clone,^1.0.17,1.0.20,21,1.0.19,False,False,0.85
cargo,schemars,ref-cast,^1.0.22,1.0.25,35,1.0.24,False,False,0.9117647058823529
cargo,schemars,serde,^1.0.194,1.0.228,315,1.0.227,False,False,0.89171974522293
cargo,schemars,serde_json,^1.0.127,1.0.150,182,1.0.149,False,False,0.8729281767955801
cargo,schemars,arrayvec,^0.7,0.7.7,56,0.7.6,False,False,0.8727272727272727
cargo,schemars,bigdecimal,^0.4,0.4.10,26,0.4.9,False,False,0.6
cargo,schemars,bytes,^1.0,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,schemars,chrono,^0.4.39,0.4.45,95,0.4.44,False,False,0.9361702127659575
cargo,schemars,either,^1.3,1.16.0,33,1.15.0,False,False,0.4375
cargo,schemars,indexmap,^2.2.3,2.14.0,55,2.13.1,False,False,0.5925925925925926
cargo,schemars,jiff,^0.2,0.2.30,62,0.2.29,False,False,0.5081967213114754
cargo,schemars,rust_decimal,^1.13,1.42.1,106,1.42.0,False,False,0.5904761904761905
cargo,schemars,schemars_derive,=1.2.1,1.2.1,92,1.2.0,False,True,1.0
cargo,schemars,semver,^1.0.9,1.0.28,66,1.0.27,False,False,0.7076923076923077
cargo,schemars,smallvec,^1.0,1.15.2,77,1.15.1,False,False,0.6578947368421053
cargo,schemars,smol_str,^0.2.1,0.3.6,36,0.3.5,True,True,0.9428571428571428
cargo,schemars,smol_str,^0.3.2,0.3.6,36,0.3.5,False,False,0.8857142857142857
cargo,schemars,url,^2.0,2.5.8,89,2.5.7,False,False,0.7954545454545454
cargo,schemars,uuid,^1.0,1.23.4,92,1.23.3,False,False,0.5054945054945055
cargo,num-rational,num-integer,^0.1.42,0.1.46,15,0.1.45,False,False,0.7142857142857143
cargo,num-rational,num-traits,^0.2.18,0.2.19,32,0.2.18,False,False,0.967741935483871
cargo,num-rational,num-bigint,^0.4.0,0.4.6,31,0.4.5,False,False,0.8
cargo,num-rational,serde,^1.0.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,winapi-util,windows-sys,">=0.48.0, <=0.61",0.61.2,23,0.61.1,True,True,0.6818181818181818
cargo,tonic,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,tonic,bytes,^1.0,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,tonic,http,^1.1.0,1.4.2,44,1.4.1,False,False,0.8604651162790697
cargo,tonic,http-body,^1,1.0.1,19,1.0.0-rc1,False,False,0.8333333333333334
cargo,tonic,http-body-util,^0.1,0.1.3,7,0.1.2,False,False,0.0
cargo,tonic,percent-encoding,^2.1,2.3.2,8,2.3.1,False,False,0.42857142857142855
cargo,tonic,pin-project,^1.0.11,1.1.13,89,1.1.12,False,False,0.8295454545454546
cargo,tonic,sync_wrapper,^1.0.2,1.0.2,6,1.0.1,False,True,1.0
cargo,tonic,tokio-stream,^0.1.16,0.1.18,20,0.1.17,False,False,0.8947368421052632
cargo,tonic,tower-layer,^0.3,0.3.3,7,0.3.2,False,False,0.16666666666666666
cargo,tonic,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,tonic,tracing,^0.1,0.1.44,46,0.1.43,False,False,0.022222222222222223
cargo,tonic,async-trait,^0.1.13,0.1.89,90,0.1.88,False,False,0.14606741573033707
cargo,tonic,axum,^0.8,0.8.9,94,0.8.8,False,False,0.8817204301075269
cargo,tonic,flate2,^1.0,1.1.9,77,1.1.8,False,False,0.42105263157894735
cargo,tonic,h2,^0.4,0.4.15,83,0.4.14,False,False,0.8170731707317073
cargo,tonic,hyper,^1,1.10.1,250,1.10.0,False,False,0.9156626506024096
cargo,tonic,hyper-timeout,^0.5,0.5.2,11,0.5.1,False,False,0.8
cargo,tonic,hyper-util,^0.1.11,0.1.20,22,0.1.19,False,False,0.5714285714285714
cargo,tonic,rustls-native-certs,^0.8,0.8.4,23,0.8.3,False,False,0.8181818181818182
cargo,tonic,socket2,^0.6,0.6.4,58,0.6.3,False,False,0.9298245614035088
cargo,tonic,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,tonic,tokio-rustls,^0.26.1,0.26.4,78,0.26.3,False,False,0.961038961038961
cargo,tonic,tower,^0.5,0.5.3,26,0.5.2,False,False,0.88
cargo,tonic,webpki-roots,^1,1.0.8,61,1.0.7,False,False,0.8666666666666667
cargo,tonic,zstd,^0.13.0,0.13.3,76,0.13.2,False,False,0.96
cargo,filetime,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,filetime,libc,^0.2.27,0.2.186,202,0.2.185,False,False,0.21393034825870647
cargo,dashmap,cfg-if,^1.0.4,1.0.4,16,1.0.3,False,True,1.0
cargo,dashmap,crossbeam-utils,^0.8,0.8.21,42,0.8.20,False,False,0.4878048780487805
cargo,dashmap,hashbrown,^0.14.5,0.17.1,56,0.17.0,True,True,0.9818181818181818
cargo,dashmap,lock_api,^0.4.13,0.4.14,27,0.4.13,False,False,0.9615384615384616
cargo,dashmap,once_cell,^1.21.4,1.21.4,67,1.21.3,False,True,1.0
cargo,dashmap,parking_lot_core,^0.9.11,0.9.12,53,0.9.11,False,False,0.9807692307692307
cargo,dashmap,arbitrary,^1.4.2,1.4.2,38,1.4.1,False,True,1.0
cargo,dashmap,rayon,^1.10.0,1.12.0,40,1.11.0,False,False,0.9487179487179487
cargo,dashmap,serde,^1.0.228,1.0.228,315,1.0.227,False,True,1.0
cargo,dashmap,typesize,^0.1.14,0.1.15,16,0.1.14,False,False,0.9333333333333333
cargo,proc-macro-error,proc-macro-error-attr,=1.0.4,1.0.4,22,1.0.3,False,True,1.0
cargo,proc-macro-error,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,proc-macro-error,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,proc-macro-error,syn,^1,2.0.118,351,2.0.117,True,True,0.6885714285714286
cargo,num-complex,num-traits,^0.2.18,0.2.19,32,0.2.18,False,False,0.967741935483871
cargo,num-complex,bytecheck,^0.6,0.8.2,36,0.8.1,True,True,0.6285714285714286
cargo,num-complex,bytemuck,^1,1.25.0,56,1.24.0,False,False,0.05454545454545454
cargo,num-complex,rand,^0.8,0.10.1,89,0.10.0-rc.0,True,True,0.9204545454545454
cargo,num-complex,rkyv,^0.7,0.8.16,93,0.8.15,True,True,0.4673913043478261
cargo,num-complex,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,proc-macro-error-attr,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,proc-macro-error-attr,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,web-sys,js-sys,=0.3.103,0.3.103,111,0.3.102,False,True,1.0
cargo,web-sys,wasm-bindgen,=0.2.126,0.2.126,126,0.2.125,False,True,1.0
cargo,num-iter,num-integer,^0.1.46,0.1.46,15,0.1.45,False,True,1.0
cargo,num-iter,num-traits,^0.2.11,0.2.19,32,0.2.18,False,False,0.7419354838709677
cargo,sct,ring,^0.17.0,0.17.14,133,0.17.13,False,False,0.7272727272727273
cargo,sct,untrusted,^0.9.0,0.9.0,15,0.8.0,False,True,1.0
cargo,bit-set,bit-vec,^0.9.1,0.9.1,22,0.9.0,False,True,1.0
cargo,bit-set,borsh,^1.6.0,1.7.0,59,1.6.1,False,False,0.9655172413793104
cargo,bit-set,miniserde,^0.1,0.1.45,46,0.1.44,False,False,0.0
cargo,bit-set,nanoserde,^0.2,0.2.1,39,0.2.0-beta.0,False,False,0.9736842105263158
cargo,bit-set,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,hyper-tls,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,hyper-tls,http-body-util,^0.1.0,0.1.3,7,0.1.2,False,False,0.0
cargo,hyper-tls,hyper,^1,1.10.1,250,1.10.0,False,False,0.9156626506024096
cargo,hyper-tls,hyper-util,^0.1.0,0.1.20,22,0.1.19,False,False,0.047619047619047616
cargo,hyper-tls,native-tls,^0.2.1,0.2.18,25,0.2.17,False,False,0.2916666666666667
cargo,hyper-tls,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,hyper-tls,tokio-native-tls,^0.3,0.3.1,4,0.3.0,False,False,0.6666666666666666
cargo,hyper-tls,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,prost-build,heck,">=0.4, <=0.5",0.5.0,11,0.4.1,False,False,0.7
cargo,prost-build,itertools,">=0.10, <=0.14",0.15.0,131,0.14.0,True,False,0.9230769230769231
cargo,prost-build,log,^0.4.4,0.4.33,63,0.4.32,False,False,0.532258064516129
cargo,prost-build,multimap,">=0.8, <=0.10",0.10.1,15,0.10.0,True,False,0.5
cargo,prost-build,petgraph,^0.8,0.8.3,78,0.8.2,False,False,0.961038961038961
cargo,prost-build,prost,^0.14.4,0.14.4,46,0.14.3,False,True,1.0
cargo,prost-build,prost-types,^0.14.4,0.14.4,42,0.14.3,False,True,1.0
cargo,prost-build,regex,^1.8.1,1.12.4,167,1.12.3,False,False,0.8433734939759037
cargo,prost-build,tempfile,^3,3.27.0,66,3.26.0,False,False,0.36923076923076925
cargo,prost-build,prettyplease,^0.2,0.2.37,65,0.2.36,False,False,0.421875
cargo,prost-build,pulldown-cmark,^0.13,0.13.4,55,0.13.3,False,False,0.9259259259259259
cargo,prost-build,pulldown-cmark-to-cmark,^22,22.0.0,52,21.1.0,False,True,1.0
cargo,prost-build,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,instant,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,instant,js-sys,^0.3,0.3.103,111,0.3.102,False,False,0.08181818181818182
cargo,instant,js-sys,^0.3,0.3.103,111,0.3.102,False,False,0.08181818181818182
cargo,instant,js-sys,^0.3,0.3.103,111,0.3.102,False,False,0.08181818181818182
cargo,instant,stdweb,^0.4,0.4.20,30,0.4.19,False,False,0.3103448275862069
cargo,instant,stdweb,^0.4,0.4.20,30,0.4.19,False,False,0.3103448275862069
cargo,instant,stdweb,^0.4,0.4.20,30,0.4.19,False,False,0.3103448275862069
cargo,instant,wasm-bindgen,^0.2,0.2.126,126,0.2.125,False,False,0.008
cargo,instant,wasm-bindgen,^0.2,0.2.126,126,0.2.125,False,False,0.008
cargo,instant,wasm-bindgen,^0.2,0.2.126,126,0.2.125,False,False,0.008
cargo,instant,web-sys,^0.3,0.3.103,103,0.3.102,False,False,0.00980392156862745
cargo,instant,web-sys,^0.3,0.3.103,103,0.3.102,False,False,0.00980392156862745
cargo,instant,web-sys,^0.3,0.3.103,103,0.3.102,False,False,0.00980392156862745
cargo,security-framework,bitflags,^2.11,2.13.0,62,2.12.1,False,False,0.9344262295081968
cargo,security-framework,core-foundation,^0.10,0.10.1,32,0.10.0,False,False,0.967741935483871
cargo,security-framework,core-foundation-sys,^0.8.6,0.8.7,30,0.8.6,False,False,0.9655172413793104
cargo,security-framework,libc,^0.2.139,0.2.186,202,0.2.185,False,False,0.7661691542288557
cargo,security-framework,security-framework-sys,^2.17,2.17.0,64,2.16.0,False,True,1.0
cargo,security-framework,log,^0.4.20,0.4.33,63,0.4.32,False,False,0.7903225806451613
cargo,serde_with,serde_core,^1.0.225,1.0.228,9,1.0.227,False,False,0.625
cargo,serde_with,base64,^0.22.1,0.22.1,43,0.22.0,False,True,1.0
cargo,serde_with,bs58,^0.5.1,0.5.1,13,0.5.0,False,True,1.0
cargo,serde_with,chrono,^0.4.20,0.4.45,95,0.4.44,False,False,0.7127659574468085
cargo,serde_with,document-features,^0.2.7,0.2.12,14,0.2.11,False,False,0.6153846153846154
cargo,serde_with,hashbrown,^0.16.0,0.17.1,56,0.17.0,True,True,0.9636363636363636
cargo,serde_with,hashbrown,^0.14.0,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,serde_with,hashbrown,^0.17.0,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,serde_with,hashbrown,^0.15.0,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,serde_with,hex,^0.4.3,0.4.3,9,0.4.2,False,True,1.0
cargo,serde_with,indexmap,^1.8,2.14.0,55,2.13.1,True,True,0.8703703703703703
cargo,serde_with,indexmap,^2.0,2.14.0,55,2.13.1,False,False,0.46296296296296297
cargo,serde_with,schemars,^1.0.2,1.2.1,96,1.2.0,False,False,0.9368421052631579
cargo,serde_with,schemars,^0.8.16,1.2.1,96,1.2.0,True,True,0.9263157894736842
cargo,serde_with,schemars,^0.9.0,1.2.1,96,1.2.0,True,True,0.9894736842105263
cargo,serde_with,serde_json,^1.0.145,1.0.150,182,1.0.149,False,False,0.9723756906077348
cargo,serde_with,serde_with_macros,=3.21.0,3.21.0,55,3.20.0,False,True,1.0
cargo,serde_with,smallvec,^1,1.15.2,77,1.15.1,False,False,0.6578947368421053
cargo,serde_with,time,~0.3.47,0.3.51,131,0.3.50,False,False,0.9692307692307692
cargo,target-lexicon,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,wasm-bindgen-backend,bumpalo,^3.0.0,3.20.3,56,3.20.2,False,False,0.3090909090909091
cargo,wasm-bindgen-backend,log,^0.4,0.4.33,63,0.4.32,False,False,0.45161290322580644
cargo,wasm-bindgen-backend,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,wasm-bindgen-backend,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,wasm-bindgen-backend,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,wasm-bindgen-backend,wasm-bindgen-shared,=0.2.104,0.2.126,128,0.2.125,True,True,0.9921259842519685
cargo,is-terminal,hermit-abi,^0.5.0,0.5.2,42,0.5.1,False,False,0.9512195121951219
cargo,is-terminal,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,is-terminal,windows-sys,">=0.52, <0.62",0.61.2,23,0.61.1,False,False,0.6818181818181818
cargo,serde_with_macros,darling,^0.23.0,0.23.0,67,0.22.0,False,True,1.0
cargo,serde_with_macros,proc-macro2,^1.0.1,1.0.106,162,1.0.105,False,False,0.34782608695652173
cargo,serde_with_macros,quote,^1.0.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,serde_with_macros,syn,^2.0.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,native-tls,libc,^0.2.170,0.2.186,202,0.2.185,False,False,0.9203980099502488
cargo,native-tls,log,^0.4.27,0.4.33,63,0.4.32,False,False,0.9032258064516129
cargo,native-tls,openssl,^0.10.75,0.10.81,174,0.10.80,False,False,0.9653179190751445
cargo,native-tls,openssl-probe,^0.2.1,0.2.1,9,0.2.0,False,True,1.0
cargo,native-tls,openssl-sys,^0.9.111,0.9.117,183,0.9.116,False,False,0.967032967032967
cargo,native-tls,schannel,^0.1.28,0.1.29,32,0.1.28,False,False,0.967741935483871
cargo,native-tls,security-framework,^3.5.1,3.7.0,77,3.6.0,False,False,0.9736842105263158
cargo,native-tls,security-framework-sys,^2.15.0,2.17.0,64,2.16.0,False,False,0.9682539682539683
cargo,native-tls,tempfile,^3.1.0,3.27.0,66,3.26.0,False,False,0.5230769230769231
cargo,bytemuck,bytemuck_derive,^1.10.2,1.10.2,25,1.10.1,False,True,1.0
cargo,bytemuck,rustversion,^1.0.22,1.0.22,25,1.0.21,False,True,1.0
cargo,cipher,crypto-common,^0.2.2,0.2.2,35,0.2.1,False,True,1.0
cargo,cipher,inout,^0.2.2,0.2.2,20,0.2.1,False,True,1.0
cargo,cipher,blobby,^0.4,0.4.0,9,0.3.1,False,True,0.75
cargo,cipher,block-buffer,^0.12,0.12.1,41,0.12.0,False,False,0.975
cargo,cipher,zeroize,^1.8,1.9.0,46,1.8.2,False,False,0.9333333333333333
cargo,crossbeam-queue,crossbeam-utils,^0.8.18,0.8.21,42,0.8.20,False,False,0.926829268292683
cargo,async-channel,concurrent-queue,^2.5,2.5.0,16,2.4.0,False,True,1.0
cargo,async-channel,event-listener-strategy,^0.5.4,0.5.4,9,0.5.3,False,True,1.0
cargo,async-channel,futures-core,^0.3.5,0.3.32,37,0.3.31,False,False,0.25
cargo,async-channel,pin-project-lite,^0.2.11,0.2.17,31,0.2.16,False,False,0.8
cargo,async-channel,portable-atomic,^1,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,async-channel,portable-atomic-util,^0.2,0.2.7,14,0.2.6,False,False,0.46153846153846156
cargo,console,encode_unicode,^1,1.0.0,13,0.3.6,False,True,1.0
cargo,console,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,console,libc,^0.2.99,0.2.186,202,0.2.185,False,False,0.5671641791044776
cargo,console,unicode-width,^0.2,0.2.2,19,0.2.1,False,False,0.8888888888888888
cargo,memmap2,libc,^0.2.151,0.2.186,202,0.2.185,False,False,0.8258706467661692
cargo,memmap2,stable_deref_trait,^1.0,1.2.1,5,1.2.0,False,False,0.0
cargo,pest,ucd-trie,^0.1.5,0.1.7,8,0.1.6,False,False,0.7142857142857143
cargo,pest,memchr,^2.4.0,2.8.2,46,2.8.1,False,False,0.6222222222222222
cargo,pest,miette,^7.2.0,7.6.0,67,7.5.0,False,False,0.9393939393939394
cargo,pest,serde,^1.0.145,1.0.228,315,1.0.227,False,False,0.732484076433121
cargo,pest,serde_json,^1.0.85,1.0.150,182,1.0.149,False,False,0.6408839779005525
cargo,concurrent-queue,crossbeam-utils,^0.8.11,0.8.21,42,0.8.20,False,False,0.7560975609756098
cargo,concurrent-queue,loom,^0.7,0.7.2,40,0.7.1,False,False,0.9487179487179487
cargo,concurrent-queue,portable-atomic,^1,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,md-5,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,md-5,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,openssl-macros,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,openssl-macros,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,openssl-macros,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,dirs-sys,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,dirs-sys,option-ext,^0.2.0,0.2.0,2,0.1.0,False,True,1.0
cargo,dirs-sys,redox_users,^0.5,0.5.2,18,0.5.1,False,False,0.8823529411764706
cargo,dirs-sys,windows-sys,>=0.59.0,0.61.2,23,0.61.1,False,False,0.7272727272727273
cargo,lru,hashbrown,^0.17.0,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,adler,compiler_builtins,^0.1.2,0.1.160,151,0.1.159,False,False,0.013333333333333334
cargo,adler,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,async-stream,async-stream-impl,=0.3.6,0.3.6,11,0.3.5,False,True,1.0
cargo,async-stream,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,async-stream,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,async-stream-impl,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,async-stream-impl,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,async-stream-impl,syn,^2.0.2,2.0.118,351,2.0.117,False,False,0.6685714285714286
cargo,hyper-timeout,hyper,^1.1,1.10.1,250,1.10.0,False,False,0.9397590361445783
cargo,hyper-timeout,hyper-util,^0.1.10,0.1.20,22,0.1.19,False,False,0.5238095238095238
cargo,hyper-timeout,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,hyper-timeout,tokio,^1.35,1.52.3,191,1.52.2,False,False,0.7684210526315789
cargo,hyper-timeout,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,parking,loom,^0.7,0.7.2,40,0.7.1,False,False,0.9487179487179487
cargo,dirs,dirs-sys,^0.5.0,0.5.0,13,0.4.1,False,True,1.0
cargo,multimap,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,windows,windows-collections,^0.3.2,0.3.2,8,0.3.1,False,True,1.0
cargo,windows,windows-core,^0.62.2,0.62.2,20,0.62.1,False,True,1.0
cargo,windows,windows-future,^0.3.2,0.3.2,9,0.3.1,False,True,1.0
cargo,windows,windows-numerics,^0.3.1,0.3.1,6,0.3.0,False,True,1.0
cargo,futures-lite,futures-core,^0.3.5,0.3.32,37,0.3.31,False,False,0.25
cargo,futures-lite,pin-project-lite,^0.2.0,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,futures-lite,fastrand,^2.0.0,2.4.1,29,2.4.0,False,False,0.7142857142857143
cargo,futures-lite,futures-io,^0.3.5,0.3.32,38,0.3.31,False,False,0.2702702702702703
cargo,futures-lite,memchr,^2.3.3,2.8.2,46,2.8.1,False,False,0.5777777777777777
cargo,futures-lite,parking,^2.2.0,2.2.1,12,2.2.0,False,False,0.9090909090909091
cargo,windows-result,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,linked-hash-map,heapsize,^0.4,0.4.2,21,0.4.1,False,False,0.9
cargo,linked-hash-map,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,zerotrie,displaydoc,^0.2.3,0.2.6,15,0.2.5,False,False,0.7857142857142857
cargo,zerotrie,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,zerotrie,litemap,^0.8.0,0.8.2,19,0.8.1,False,False,0.8888888888888888
cargo,zerotrie,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,zerotrie,yoke,^0.8.2,0.8.3,24,0.8.2,False,False,0.9565217391304348
cargo,zerotrie,zerofrom,^0.1.6,0.1.8,9,0.1.7,False,False,0.75
cargo,zerotrie,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,wasm-bindgen-futures,js-sys,=0.3.103,0.3.103,111,0.3.102,False,True,1.0
cargo,wasm-bindgen-futures,wasm-bindgen,=0.2.126,0.2.126,126,0.2.125,False,True,1.0
cargo,clang-sys,glob,^0.3,0.3.3,29,0.3.2,False,False,0.8928571428571429
cargo,clang-sys,libc,^0.2.39,0.2.186,202,0.2.185,False,False,0.2736318407960199
cargo,clang-sys,libloading,^0.8,0.9.0,41,0.8.9,True,False,0.75
cargo,potential_utf,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,potential_utf,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,potential_utf,writeable,^0.6.1,0.6.3,16,0.6.2,False,False,0.8666666666666667
cargo,potential_utf,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,arc-swap,rustversion,^1,1.0.22,25,1.0.21,False,False,0.08333333333333333
cargo,arc-swap,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,pem-rfc7468,base64ct,^1.4,1.8.3,31,1.8.2,False,False,0.5
cargo,hashlink,hashbrown,^0.17,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,hashlink,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,icu_locale_core,displaydoc,^0.2.3,0.2.6,15,0.2.5,False,False,0.7857142857142857
cargo,icu_locale_core,litemap,^0.8.0,0.8.2,19,0.8.1,False,False,0.8888888888888888
cargo,icu_locale_core,tinystr,^0.8.3,0.8.3,35,0.8.2,False,True,1.0
cargo,icu_locale_core,writeable,^0.6.1,0.6.3,16,0.6.2,False,False,0.8666666666666667
cargo,icu_locale_core,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,icu_locale_core,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,icu_locale_core,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,anstyle-wincon,anstyle,^1.0.0,1.0.14,31,1.0.13,False,False,0.5333333333333333
cargo,anstyle-wincon,once_cell_polyfill,^1.56.1,1.70.2,5,1.70.1,False,False,0.25
cargo,anstyle-wincon,windows-sys,">=0.60.2, <0.62",0.61.2,23,0.61.1,False,False,0.8636363636363636
cargo,aes,cipher,^0.5,0.5.2,39,0.5.1,False,False,0.5
cargo,aes,cpubits,^0.1,0.1.1,11,0.1.0-pre.0,False,False,0.0
cargo,aes,cpufeatures,^0.3,0.3.0,26,0.2.17,False,True,1.0
cargo,aes,zeroize,^1.8,1.9.0,46,1.8.2,False,False,0.9333333333333333
cargo,pem,base64,^0.22.0,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,pem,serde_core,^1,1.0.228,9,1.0.227,False,False,0.0
cargo,cexpr,nom,^7,8.0.0,98,7.1.3,True,False,0.9175257731958762
cargo,security-framework-sys,core-foundation-sys,^0.8.7,0.8.7,30,0.8.6,False,True,1.0
cargo,security-framework-sys,libc,^0.2.150,0.2.186,202,0.2.185,False,False,0.8208955223880597
cargo,tokio-native-tls,native-tls,^0.2,0.2.18,25,0.2.17,False,False,0.25
cargo,tokio-native-tls,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,schannel,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,async-lock,event-listener,^5.0.0,5.4.1,34,5.4.0,False,False,0.8181818181818182
cargo,async-lock,event-listener-strategy,^0.5.0,0.5.4,9,0.5.3,False,False,0.5
cargo,async-lock,pin-project-lite,^0.2.11,0.2.17,31,0.2.16,False,False,0.8
cargo,async-lock,loom,^0.7,0.7.2,40,0.7.1,False,False,0.9487179487179487
cargo,pest_derive,pest,^2.8.6,2.8.6,90,2.8.5,False,True,1.0
cargo,pest_derive,pest_generator,^2.8.6,2.8.6,44,2.8.5,False,True,1.0
cargo,phf_codegen,phf_generator,^0.14.0,0.14.0,48,0.13.1,False,True,1.0
cargo,phf_codegen,phf_shared,^0.14.0,0.14.0,72,0.13.1,False,True,1.0
cargo,phf_codegen,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,phf_codegen,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,pest_meta,pest,^2.8.6,2.8.6,90,2.8.5,False,True,1.0
cargo,pest_generator,pest,^2.8.6,2.8.6,90,2.8.5,False,True,1.0
cargo,pest_generator,pest_meta,^2.8.6,2.8.6,47,2.8.5,False,True,1.0
cargo,pest_generator,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,pest_generator,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,pest_generator,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,tungstenite,bytes,^1.9.0,1.12.0,58,1.11.1,False,False,0.9122807017543859
cargo,tungstenite,log,^0.4.8,0.4.33,63,0.4.32,False,False,0.5967741935483871
cargo,tungstenite,rand,^0.9.0,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,tungstenite,thiserror,^2.0.7,2.0.18,89,2.0.17,False,False,0.875
cargo,tungstenite,data-encoding,^2,2.11.0,25,2.10.0,False,False,0.20833333333333334
cargo,tungstenite,http,^1.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,tungstenite,httparse,^1.3.4,1.10.1,46,1.10.0,False,False,0.6
cargo,tungstenite,native-tls,^0.2.3,0.2.18,25,0.2.17,False,False,0.375
cargo,tungstenite,rustls,^0.23.0,0.23.41,111,0.23.40,False,False,0.6272727272727273
cargo,tungstenite,rustls-native-certs,^0.8.0,0.8.4,23,0.8.3,False,False,0.8181818181818182
cargo,tungstenite,rustls-pki-types,^1.0,1.14.1,30,1.14.0,False,False,0.2413793103448276
cargo,tungstenite,sha1,^0.10,0.11.0,34,0.10.6,True,False,0.7878787878787878
cargo,tungstenite,url,^2.1.0,2.5.8,89,2.5.7,False,False,0.8068181818181818
cargo,tungstenite,webpki-roots,^0.26,1.0.8,61,1.0.7,True,True,0.7666666666666667
cargo,android_system_properties,libc,^0.2.126,0.2.186,202,0.2.185,False,False,0.7014925373134329
cargo,criterion,alloca,^0.4,0.4.0,10,0.3.4,False,True,1.0
cargo,criterion,anes,^0.1.4,0.2.1,11,0.2.0,True,True,0.7
cargo,criterion,cast,^0.3,0.3.0,10,0.2.7,False,True,1.0
cargo,criterion,ciborium,^0.2.0,0.2.2,4,0.2.1,False,False,0.3333333333333333
cargo,criterion,clap,^4.5,4.6.1,456,4.6.0,False,False,0.8615384615384616
cargo,criterion,criterion-plot,^0.8.2,0.8.2,26,0.8.1,False,True,1.0
cargo,criterion,itertools,^0.13,0.15.0,131,0.14.0,True,True,0.9923076923076923
cargo,criterion,num-traits,^0.2,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,criterion,oorandom,^11.1,11.1.5,17,11.1.4,False,False,0.6875
cargo,criterion,page_size,^0.6,0.6.0,10,0.5.0,False,True,1.0
cargo,criterion,regex,^1.5.1,1.12.4,167,1.12.3,False,False,0.7710843373493976
cargo,criterion,serde,^1.0.100,1.0.228,315,1.0.227,False,False,0.589171974522293
cargo,criterion,serde_json,^1.0.100,1.0.150,182,1.0.149,False,False,0.7237569060773481
cargo,criterion,tinytemplate,^1.1,1.2.1,8,1.2.0,False,False,0.7142857142857143
cargo,criterion,walkdir,^2.3,2.5.0,40,2.4.0,False,False,0.8717948717948718
cargo,criterion,csv,^1.1,1.4.0,82,1.3.1,False,False,0.8518518518518519
cargo,criterion,futures,^0.3,0.3.32,73,0.3.31,False,False,0.5555555555555556
cargo,criterion,plotters,^0.3.2,0.3.7,39,0.3.6,False,False,0.868421052631579
cargo,criterion,rayon,^1.3,1.12.0,40,1.11.0,False,False,0.5897435897435898
cargo,criterion,smol,^2.0,2.0.2,42,2.0.1,False,False,0.9512195121951219
cargo,criterion,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,num,num-complex,^0.4.6,0.4.6,26,0.4.5,False,True,1.0
cargo,num,num-integer,^0.1.46,0.1.46,15,0.1.45,False,True,1.0
cargo,num,num-iter,^0.1.45,0.1.45,14,0.1.44,False,True,1.0
cargo,num,num-rational,^0.4.2,0.4.2,21,0.4.1,False,True,1.0
cargo,num,num-traits,^0.2.19,0.2.19,32,0.2.18,False,True,1.0
cargo,num,num-bigint,^0.4.5,0.4.6,31,0.4.5,False,False,0.9666666666666667
cargo,cmake,cc,^1.2.46,1.2.65,212,1.2.64,False,False,0.909952606635071
cargo,windows-strings,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,bitvec,funty,^2.0,2.0.0,7,1.2.0,False,True,1.0
cargo,bitvec,radium,^0.7,1.1.1,20,1.1.0,True,True,0.9473684210526315
cargo,bitvec,tap,^1,1.0.1,8,1.0.0,False,False,0.8571428571428571
cargo,bitvec,wyz,^0.5,0.6.1,9,0.6.0,True,True,0.75
cargo,bitvec,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,num_enum,num_enum_derive,=0.7.6,0.7.6,26,0.7.5,False,True,1.0
cargo,num_enum,rustversion,^1.0.4,1.0.22,25,1.0.21,False,False,0.25
cargo,num_enum_derive,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,num_enum_derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,num_enum_derive,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,num_enum_derive,proc-macro-crate,">=1, <=3",3.5.0,24,3.4.0,True,True,0.43478260869565216
cargo,valuable,valuable-derive,=0.1.1,0.1.1,2,0.1.0,False,True,1.0
cargo,mime_guess,mime,^0.3,0.3.17,41,0.3.16,False,False,0.575
cargo,mime_guess,unicase,^2.4.0,2.9.0,28,2.8.1,False,False,0.7407407407407407
cargo,radium,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,radium,portable-atomic,^1,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,crc,crc-catalog,^2.4.0,2.5.0,11,2.4.0,False,False,0.9
cargo,rand_xorshift,rand_core,^0.10.0,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,rand_xorshift,serde,^1.0.118,1.0.228,315,1.0.227,False,False,0.6464968152866242
cargo,serde_repr,proc-macro2,^1.0.74,1.0.106,162,1.0.105,False,False,0.8012422360248447
cargo,serde_repr,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,serde_repr,syn,^2.0.46,2.0.118,351,2.0.117,False,False,0.7942857142857143
cargo,quinn-proto,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,quinn-proto,getrandom,^0.3,0.4.3,48,0.4.2,True,True,0.8723404255319149
cargo,quinn-proto,lru-slab,^0.1.2,0.1.2,3,0.1.1,False,True,1.0
cargo,quinn-proto,rand,^0.9,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,quinn-proto,ring,^0.17,0.17.14,133,0.17.13,False,False,0.7272727272727273
cargo,quinn-proto,rustc-hash,^2,2.1.2,8,2.1.1,False,False,0.5714285714285714
cargo,quinn-proto,rustls-pki-types,^1.7,1.14.1,30,1.14.0,False,False,0.5862068965517241
cargo,quinn-proto,slab,^0.4.6,0.4.12,19,0.4.11,False,False,0.6666666666666666
cargo,quinn-proto,thiserror,^2.0.3,2.0.18,89,2.0.17,False,False,0.8295454545454546
cargo,quinn-proto,tinyvec,^1.1,1.11.0,38,1.10.0,False,False,0.5675675675675675
cargo,quinn-proto,tracing,^0.1.10,0.1.44,46,0.1.43,False,False,0.24444444444444444
cargo,quinn-proto,web-time,^1,1.1.0,8,1.0.0,False,False,0.8571428571428571
cargo,quinn-proto,arbitrary,^1.0.1,1.4.2,38,1.4.1,False,False,0.4864864864864865
cargo,quinn-proto,aws-lc-rs,^1.9,1.17.0,51,1.16.3,False,False,0.48
cargo,quinn-proto,fastbloom,^0.14,0.17.0,22,0.16.0,True,True,0.9047619047619048
cargo,quinn-proto,qlog,^0.15.2,0.18.0,20,0.17.0,True,True,0.9473684210526315
cargo,quinn-proto,ring,^0.17,0.17.14,133,0.17.13,False,False,0.7272727272727273
cargo,quinn-proto,rustls,^0.23.5,0.23.41,111,0.23.40,False,False,0.6727272727272727
cargo,quinn-proto,rustls-platform-verifier,^0.6,0.7.0,18,0.6.2,True,False,0.8235294117647058
cargo,wyz,tap,^1.0.1,1.0.1,8,1.0.0,False,True,1.0
cargo,wyz,once_cell,^1,1.21.4,67,1.21.3,False,False,0.30303030303030304
cargo,crypto-bigint,cpubits,^0.1,0.1.1,11,0.1.0-pre.0,False,False,0.0
cargo,crypto-bigint,ctutils,^0.4,0.4.2,22,0.4.1,False,False,0.6190476190476191
cargo,crypto-bigint,num-traits,^0.2.19,0.2.19,32,0.2.18,False,True,1.0
cargo,crypto-bigint,der,^0.8,0.8.0,63,0.7.10,False,True,0.7580645161290323
cargo,crypto-bigint,getrandom,^0.4,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,crypto-bigint,hybrid-array,^0.4.12,0.4.13,42,0.4.12,False,False,0.975609756097561
cargo,crypto-bigint,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,crypto-bigint,rlp,^0.6,0.6.1,22,0.6.0,False,False,0.9523809523809523
cargo,crypto-bigint,serdect,^0.4,0.4.3,9,0.4.2,False,False,0.625
cargo,crypto-bigint,subtle,^2.6,2.6.1,29,2.6.0,False,False,0.9642857142857143
cargo,crypto-bigint,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,quinn-udp,libc,^0.2.175,0.2.186,202,0.2.185,False,False,0.945273631840796
cargo,quinn-udp,socket2,">=0.5, <0.7",0.6.4,58,0.6.3,False,False,0.7368421052631579
cargo,quinn-udp,windows-sys,">=0.52, <=0.61",0.61.2,23,0.61.1,True,True,0.7272727272727273
cargo,quinn-udp,log,^0.4,0.4.33,63,0.4.32,False,False,0.45161290322580644
cargo,quinn-udp,tracing,^0.1.10,0.1.44,46,0.1.43,False,False,0.24444444444444444
cargo,criterion-plot,cast,^0.3,0.3.0,10,0.2.7,False,True,1.0
cargo,criterion-plot,itertools,^0.13,0.15.0,131,0.14.0,True,True,0.9923076923076923
cargo,inout,hybrid-array,^0.4,0.4.13,42,0.4.12,False,False,0.6829268292682927
cargo,inout,block-padding,^0.4.2,0.4.2,24,0.4.1,False,True,1.0
cargo,tracing-serde,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,tracing-serde,tracing-core,^0.1.28,0.1.36,38,0.1.35,False,False,0.7837837837837838
cargo,tracing-serde,valuable,^0.1.0,0.1.1,3,0.1.0,False,False,0.5
cargo,tracing-serde,valuable-serde,^0.1.0,0.1.1,2,0.1.0,False,False,0.0
cargo,opentelemetry,js-sys,^0.3.63,0.3.103,111,0.3.102,False,False,0.6545454545454545
cargo,opentelemetry,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,opentelemetry,futures-sink,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,opentelemetry,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,opentelemetry,thiserror,^2,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,opentelemetry,tracing,>=0.1.40,0.1.44,46,0.1.43,False,False,0.9111111111111111
cargo,quinn,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,quinn,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,quinn,quinn-proto,^0.11.15,0.11.15,47,0.11.14,False,True,1.0
cargo,quinn,quinn-udp,^0.5,0.6.1,29,0.6.0,True,True,0.4642857142857143
cargo,quinn,rustc-hash,^2,2.1.2,8,2.1.1,False,False,0.5714285714285714
cargo,quinn,socket2,">=0.5, <0.7",0.6.4,58,0.6.3,False,False,0.7368421052631579
cargo,quinn,thiserror,^2.0.3,2.0.18,89,2.0.17,False,False,0.8295454545454546
cargo,quinn,tokio,^1.28.1,1.52.3,191,1.52.2,False,False,0.7157894736842105
cargo,quinn,tracing,^0.1.10,0.1.44,46,0.1.43,False,False,0.24444444444444444
cargo,quinn,web-time,^1,1.1.0,8,1.0.0,False,False,0.8571428571428571
cargo,quinn,async-io,^2,2.6.0,62,2.5.0,False,False,0.7868852459016393
cargo,quinn,async-std,^1.11,1.13.2,38,1.13.1,False,False,0.8918918918918919
cargo,quinn,futures-io,^0.3.19,0.3.32,38,0.3.31,False,False,0.6486486486486487
cargo,quinn,rustls,^0.23.5,0.23.41,111,0.23.40,False,False,0.6727272727272727
cargo,quinn,smol,^2,2.0.2,42,2.0.1,False,False,0.9512195121951219
cargo,yansi,is-terminal,^0.4.11,0.4.17,22,0.4.16,False,False,0.7142857142857143
cargo,zmij,no-panic,^0.1.36,0.1.36,37,0.1.35,False,True,1.0
cargo,brotli,alloc-no-stdlib,">=2.0.4, <3",3.0.0,10,2.0.4,True,False,0.8888888888888888
cargo,brotli,brotli-decompressor,~5.0,5.0.3,39,5.0.2,False,False,0.9210526315789473
cargo,brotli,alloc-stdlib,~0.2,0.3.0,7,0.2.4,True,False,0.16666666666666666
cargo,brotli,sha2,~0.10,0.11.0,50,0.10.9,True,False,0.7959183673469388
cargo,tokio-tungstenite,futures-util,^0.3.28,0.3.32,37,0.3.31,False,False,0.8888888888888888
cargo,tokio-tungstenite,log,^0.4.17,0.4.33,63,0.4.32,False,False,0.7419354838709677
cargo,tokio-tungstenite,tokio,^1.0.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,tokio-tungstenite,tungstenite,^0.29.0,0.29.0,49,0.28.0,False,True,1.0
cargo,tokio-tungstenite,native-tls,^0.2.11,0.2.18,25,0.2.17,False,False,0.7083333333333334
cargo,tokio-tungstenite,rustls,^0.23.0,0.23.41,111,0.23.40,False,False,0.6272727272727273
cargo,tokio-tungstenite,rustls-native-certs,^0.8.0,0.8.4,23,0.8.3,False,False,0.8181818181818182
cargo,tokio-tungstenite,rustls-pki-types,^1.0,1.14.1,30,1.14.0,False,False,0.2413793103448276
cargo,tokio-tungstenite,tokio-native-tls,^0.3.1,0.3.1,4,0.3.0,False,True,1.0
cargo,tokio-tungstenite,tokio-rustls,^0.26.0,0.26.4,78,0.26.3,False,False,0.948051948051948
cargo,tokio-tungstenite,webpki-roots,^0.26.0,1.0.8,61,1.0.7,True,True,0.7666666666666667
cargo,brotli-decompressor,alloc-no-stdlib,">=2.0.4, <3",3.0.0,10,2.0.4,True,False,0.8888888888888888
cargo,brotli-decompressor,alloc-stdlib,">=0.2.2, <0.3",0.3.0,7,0.2.4,True,False,0.5
cargo,ansi_term,winapi,^0.3.4,0.3.9,51,0.3.8,False,False,0.9
cargo,ansi_term,serde,^1.0.90,1.0.228,315,1.0.227,False,False,0.5573248407643312
cargo,windows-implement,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,windows-implement,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,windows-implement,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,r-efi,rustc-std-workspace-core,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
cargo,pyo3-build-config,target-lexicon,^0.13.3,0.13.5,42,0.13.4,False,False,0.9512195121951219
cargo,serde_path_to_error,itoa,^1.0,1.0.18,37,1.0.17,False,False,0.5
cargo,serde_path_to_error,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,serde_path_to_error,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,camino,proptest,^1.0.0,1.11.0,48,1.10.0,False,False,0.7446808510638298
cargo,camino,serde_core,^1,1.0.228,9,1.0.227,False,False,0.0
cargo,xattr,libc,^0.2.150,0.2.186,202,0.2.185,False,False,0.8208955223880597
cargo,xattr,rustix,^1.0.0,1.1.4,169,1.1.3,False,False,0.9107142857142857
cargo,zip,crc32fast,^1.5,1.5.0,18,1.4.2,False,True,1.0
cargo,zip,indexmap,^2,2.14.0,55,2.13.1,False,False,0.46296296296296297
cargo,zip,memchr,^2.7,2.8.2,46,2.8.1,False,False,0.8
cargo,zip,typed-path,^0.12,0.12.3,24,0.12.2,False,False,0.8695652173913043
cargo,zip,aes,^0.9,0.9.1,33,0.9.0-pre,False,False,0.65625
cargo,zip,arbitrary,^1.4,1.4.2,38,1.4.1,False,False,0.9459459459459459
cargo,zip,bitstream-io,^4.9,4.10.0,57,4.9.0,False,False,0.9821428571428571
cargo,zip,bzip2,^0.6,0.6.1,25,0.6.0,False,False,0.9583333333333334
cargo,zip,chrono,^0.4.27,0.4.45,95,0.4.44,False,False,0.8085106382978723
cargo,zip,constant_time_eq,^0.4,0.5.0,20,0.4.3,True,False,0.7894736842105263
cargo,zip,deflate64,^0.1.10,0.1.12,13,0.1.11,False,False,0.8333333333333334
cargo,zip,flate2,^1.1,1.1.9,77,1.1.8,False,False,0.881578947368421
cargo,zip,getrandom,^0.4,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,zip,getrandom,^0.4,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,zip,hmac,^0.13,0.13.0,38,0.12.1,False,True,0.6486486486486487
cargo,zip,jiff,^0.2.4,0.2.30,62,0.2.29,False,False,0.5737704918032787
cargo,zip,lzma-rust2,^0.16.1,0.16.4,41,0.16.3,False,False,0.925
cargo,zip,nt-time,^0.13,0.15.0,45,0.14.0,True,True,0.9318181818181818
cargo,zip,pbkdf2,^0.13,0.13.0,38,0.12.2,False,True,0.6486486486486487
cargo,zip,ppmd-rust,^1.4,1.4.0,11,1.3.0,False,True,1.0
cargo,zip,sha1,^0.11,0.11.0,34,0.10.6,False,True,0.6666666666666666
cargo,zip,time,^0.3.47,0.3.51,131,0.3.50,False,False,0.9692307692307692
cargo,zip,time,^0.3.47,0.3.51,131,0.3.50,False,False,0.9692307692307692
cargo,zip,zeroize,^1.8,1.9.0,46,1.8.2,False,False,0.9333333333333333
cargo,zip,zopfli,^0.8.3,0.8.3,22,0.8.2,False,True,1.0
cargo,zip,zstd,^0.13.3,0.13.3,76,0.13.2,False,True,1.0
cargo,polling,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,polling,concurrent-queue,^2.2.0,2.5.0,16,2.4.0,False,False,0.8
cargo,polling,hermit-abi,^0.5.0,0.5.2,42,0.5.1,False,False,0.9512195121951219
cargo,polling,pin-project-lite,^0.2.9,0.2.17,31,0.2.16,False,False,0.7333333333333333
cargo,polling,rustix,^1.0.5,1.1.4,169,1.1.3,False,False,0.9523809523809523
cargo,polling,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,polling,tracing,^0.1.37,0.1.44,46,0.1.43,False,False,0.8444444444444444
cargo,windows-interface,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,windows-interface,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,windows-interface,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,tonic-build,prettyplease,^0.2,0.2.37,65,0.2.36,False,False,0.421875
cargo,tonic-build,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,tonic-build,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,tonic-build,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,csv,csv-core,^0.1.11,0.1.13,14,0.1.12,False,False,0.8461538461538461
cargo,csv,itoa,^1,1.0.18,37,1.0.17,False,False,0.5
cargo,csv,ryu,^1,1.0.23,35,1.0.22,False,False,0.3235294117647059
cargo,csv,serde_core,^1.0.221,1.0.228,9,1.0.227,False,False,0.125
cargo,curve25519-dalek,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,curve25519-dalek,cpufeatures,^0.2.6,0.3.0,26,0.2.17,True,False,0.52
cargo,curve25519-dalek,curve25519-dalek-derive,^0.1,0.1.1,2,0.1.0,False,False,0.0
cargo,curve25519-dalek,fiat-crypto,^0.2.1,0.3.0,31,0.2.9,True,False,0.7
cargo,curve25519-dalek,subtle,^2.3.0,2.6.1,29,2.6.0,False,False,0.8214285714285714
cargo,curve25519-dalek,digest,^0.10,0.11.3,69,0.11.2,True,True,0.8235294117647058
cargo,curve25519-dalek,ff,^0.13,0.14.0,22,0.13.1,True,False,0.9047619047619048
cargo,curve25519-dalek,group,^0.13,0.14.0,15,0.13.0,True,False,0.9285714285714286
cargo,curve25519-dalek,rand_core,^0.6.4,0.10.1,38,0.10.0-rc-1,True,True,0.972972972972973
cargo,curve25519-dalek,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,curve25519-dalek,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,combine,memchr,^2.3,2.8.2,46,2.8.1,False,False,0.5111111111111111
cargo,combine,bytes,^0.5,1.12.0,58,1.11.1,True,True,0.8771929824561403
cargo,combine,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,combine,futures-core,^0.3.1,0.3.32,37,0.3.31,False,False,0.1388888888888889
cargo,combine,futures-io,^0.3.1,0.3.32,38,0.3.31,False,False,0.16216216216216217
cargo,combine,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,combine,regex,^1,1.12.4,167,1.12.3,False,False,0.5481927710843374
cargo,combine,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,combine,tokio,^0.2.3,1.52.3,191,1.52.2,True,True,0.8789473684210526
cargo,combine,tokio,^0.3,1.52.3,191,1.52.2,True,True,0.9578947368421052
cargo,combine,tokio-util,^0.7,0.7.18,37,0.7.17,False,False,0.5
cargo,libz-sys,libc,^0.2.43,0.2.186,202,0.2.185,False,False,0.2935323383084577
cargo,csv-core,memchr,^2,2.8.2,46,2.8.1,False,False,0.3111111111111111
cargo,num_threads,libc,^0.2.107,0.2.186,202,0.2.185,False,False,0.6069651741293532
cargo,event-listener-strategy,event-listener,^5.0.0,5.4.1,34,5.4.0,False,False,0.8181818181818182
cargo,event-listener-strategy,pin-project-lite,^0.2.12,0.2.17,31,0.2.16,False,False,0.8333333333333334
cargo,pyo3,libc,^0.2.62,0.2.186,202,0.2.185,False,False,0.38308457711442784
cargo,pyo3,once_cell,^1.21,1.21.4,67,1.21.3,False,False,0.9393939393939394
cargo,pyo3,portable-atomic,^1.0,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,pyo3,pyo3-ffi,=0.29.0,0.29.0,53,0.28.3,False,True,1.0
cargo,pyo3,anyhow,^1.0.1,1.0.103,105,1.0.102,False,False,0.019230769230769232
cargo,pyo3,bigdecimal,^0.4.7,0.4.10,26,0.4.9,False,False,0.88
cargo,pyo3,bytes,^1.10,1.12.0,58,1.11.1,False,False,0.9298245614035088
cargo,pyo3,chrono,^0.4.25,0.4.45,95,0.4.44,False,False,0.7872340425531915
cargo,pyo3,chrono-tz,">=0.10, <0.11",0.10.4,36,0.10.3,False,False,0.8857142857142857
cargo,pyo3,either,^1.9,1.16.0,33,1.15.0,False,False,0.78125
cargo,pyo3,eyre,">=0.6.8, <0.7",0.6.12,32,0.6.11,False,False,0.8709677419354839
cargo,pyo3,hashbrown,">=0.15.0, <0.18",0.17.1,56,0.17.0,False,False,0.8363636363636363
cargo,pyo3,iana-time-zone,^0.1,0.1.65,66,0.1.64,False,False,0.0
cargo,pyo3,indexmap,">=2.5.0, <3",2.14.0,55,2.13.1,False,False,0.7037037037037037
cargo,pyo3,inventory,^0.3.5,0.3.24,42,0.3.23,False,False,0.5365853658536586
cargo,pyo3,jiff,^0.2,0.2.30,62,0.2.29,False,False,0.5081967213114754
cargo,pyo3,lock_api,^0.4,0.4.14,27,0.4.13,False,False,0.46153846153846156
cargo,pyo3,num-bigint,^0.4.4,0.4.6,31,0.4.5,False,False,0.9333333333333333
cargo,pyo3,num-complex,">=0.4.6, <0.5",0.4.6,26,0.4.5,False,True,1.0
cargo,pyo3,num-rational,^0.4.1,0.4.2,21,0.4.1,False,False,0.95
cargo,pyo3,num-traits,^0.2.16,0.2.19,32,0.2.18,False,False,0.9032258064516129
cargo,pyo3,ordered-float,^5.0.0,5.3.0,58,5.2.0,False,False,0.9473684210526315
cargo,pyo3,parking_lot,^0.12,0.12.5,58,0.12.4,False,False,0.9122807017543859
cargo,pyo3,pyo3-macros,=0.29.0,0.29.0,66,0.28.3,False,True,1.0
cargo,pyo3,rust_decimal,^1.15,1.42.1,106,1.42.0,False,False,0.638095238095238
cargo,pyo3,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,pyo3,smallvec,^1.0,1.15.2,77,1.15.1,False,False,0.6578947368421053
cargo,pyo3,time,^0.3.38,0.3.51,131,0.3.50,False,False,0.9
cargo,pyo3,uuid,^1.12.0,1.23.4,92,1.23.3,False,False,0.7802197802197802
cargo,cargo_metadata,camino,^1.1.10,1.2.4,27,1.2.3,False,False,0.7307692307692307
cargo,cargo_metadata,cargo-platform,^0.3.0,0.3.3,15,0.3.2,False,False,0.7857142857142857
cargo,cargo_metadata,semver,^1.0.26,1.0.28,66,1.0.27,False,False,0.9692307692307692
cargo,cargo_metadata,serde,^1.0.219,1.0.228,315,1.0.227,False,False,0.9713375796178344
cargo,cargo_metadata,serde_json,^1.0.142,1.0.150,182,1.0.149,False,False,0.9558011049723757
cargo,cargo_metadata,thiserror,^2.0.12,2.0.18,89,2.0.17,False,False,0.9318181818181818
cargo,cargo_metadata,derive_builder,^0.20,0.20.2,34,0.20.1,False,False,0.9393939393939394
cargo,tinytemplate,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,tinytemplate,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,pyo3-macros,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,pyo3-macros,pyo3-macros-backend,=0.29.0,0.29.0,66,0.28.3,False,True,1.0
cargo,pyo3-macros,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,pyo3-macros,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,pyo3-macros-backend,heck,^0.5,0.5.0,11,0.4.1,False,True,0.9
cargo,pyo3-macros-backend,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,pyo3-macros-backend,quote,^1.0.37,1.0.46,94,1.0.45,False,False,0.9032258064516129
cargo,pyo3-macros-backend,syn,^2.0.59,2.0.118,351,2.0.117,False,False,0.8314285714285714
cargo,pbkdf2,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,pbkdf2,hmac,^0.13,0.13.0,38,0.12.1,False,True,0.6486486486486487
cargo,pbkdf2,kdf,^0.1,0.1.0,4,0.0.0,False,True,0.3333333333333333
cargo,pbkdf2,mcf,^0.6,0.6.0,9,0.2.0-pre,False,True,0.5
cargo,pbkdf2,password-hash,^0.6,0.6.1,37,0.6.0-pre.0,False,False,0.5833333333333334
cargo,pbkdf2,sha2,^0.11,0.11.0,50,0.10.9,False,True,0.7755102040816326
cargo,hkdf,hmac,^0.13,0.13.0,38,0.12.1,False,True,0.6486486486486487
cargo,hkdf,kdf,^0.1,0.1.0,4,0.0.0,False,True,0.3333333333333333
cargo,zeroize_derive,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,zeroize_derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,zeroize_derive,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,twox-hash,rand,^0.9.0,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,twox-hash,serde,^1.0.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,phf_macros,phf_generator,^0.14.0,0.14.0,48,0.13.1,False,True,1.0
cargo,phf_macros,phf_shared,^0.14.0,0.14.0,72,0.13.1,False,True,1.0
cargo,phf_macros,proc-macro2,^1.0.95,1.0.106,162,1.0.105,False,False,0.9316770186335404
cargo,phf_macros,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,phf_macros,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,phf_macros,uncased,^0.9.7,0.9.10,11,0.9.9,False,False,0.7
cargo,phf_macros,unicase,^2.4.0,2.9.0,28,2.8.1,False,False,0.7407407407407407
cargo,tiny-keccak,crunchy,^0.2.2,0.2.4,11,0.2.3,False,False,0.8
cargo,globset,aho-corasick,^1.1.1,1.1.4,62,1.1.3,False,False,0.9508196721311475
cargo,globset,bstr,^1.6.2,1.12.3,51,1.12.2,False,False,0.72
cargo,globset,regex-automata,^0.4.0,0.4.14,38,0.4.13,False,False,0.6216216216216216
cargo,globset,regex-syntax,^0.8.0,0.8.11,79,0.8.10,False,False,0.8589743589743589
cargo,globset,arbitrary,^1.3.2,1.4.2,38,1.4.1,False,False,0.918918918918919
cargo,globset,log,^0.4.20,0.4.33,63,0.4.32,False,False,0.7903225806451613
cargo,globset,serde,^1.0.188,1.0.228,315,1.0.227,False,False,0.8726114649681529
cargo,signal-hook,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,signal-hook,signal-hook-registry,^1.4,1.4.8,17,1.4.7,False,False,0.5
cargo,lazycell,clippy,^0.0,0.0.302,210,0.0.301,True,True,1.0
cargo,lazycell,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,colored,windows-sys,">=0.48, <=0.61",0.61.2,23,0.61.1,True,True,0.6818181818181818
cargo,num-derive,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,num-derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,num-derive,syn,^2.0.5,2.0.118,351,2.0.117,False,False,0.6771428571428572
cargo,predicates,anstyle,^1.0.0,1.0.14,31,1.0.13,False,False,0.5333333333333333
cargo,predicates,predicates-core,^1.0,1.0.10,12,1.0.9,False,False,0.09090909090909091
cargo,predicates,difflib,^0.4,0.4.0,5,0.3.1,False,True,1.0
cargo,predicates,float-cmp,^0.10,0.10.0,24,0.9.0,False,True,1.0
cargo,predicates,normalize-line-endings,^0.3.0,0.3.0,5,0.2.2,False,True,1.0
cargo,predicates,regex,^1.0,1.12.4,167,1.12.3,False,False,0.5481927710843374
cargo,pyo3-ffi,libc,^0.2.62,0.2.186,202,0.2.185,False,False,0.38308457711442784
cargo,ciborium,ciborium-io,^0.2.2,0.2.2,3,0.2.1,False,True,1.0
cargo,ciborium,ciborium-ll,^0.2.2,0.2.2,3,0.2.1,False,True,1.0
cargo,ciborium,serde,^1.0.100,1.0.228,315,1.0.227,False,False,0.589171974522293
cargo,ciborium-ll,ciborium-io,^0.2.2,0.2.2,3,0.2.1,False,True,1.0
cargo,ciborium-ll,half,^2.2,2.7.1,33,2.7.0,False,False,0.71875
cargo,cookie,time,^0.3,0.3.51,131,0.3.50,False,False,0.5846153846153846
cargo,cookie,aes-gcm,^0.10.0,0.11.0,36,0.10.3,True,False,0.8
cargo,cookie,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,cookie,hkdf,^0.12.0,0.13.0,34,0.12.4,True,False,0.8484848484848485
cargo,cookie,hmac,^0.12.0,0.13.0,38,0.12.1,True,False,0.9459459459459459
cargo,cookie,percent-encoding,^2.0,2.3.2,8,2.3.1,False,False,0.2857142857142857
cargo,cookie,rand,^0.8,0.10.1,89,0.10.0-rc.0,True,True,0.9204545454545454
cargo,cookie,sha2,^0.10.0,0.11.0,50,0.10.9,True,False,0.7959183673469388
cargo,cookie,subtle,^2.3,2.6.1,29,2.6.0,False,False,0.8214285714285714
cargo,flume,spin,^0.9.8,0.12.1,42,0.12.0,True,True,0.975609756097561
cargo,flume,fastrand,^2.3,2.4.1,29,2.4.0,False,False,0.9285714285714286
cargo,flume,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,flume,futures-sink,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,async-io,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,async-io,concurrent-queue,^2.2.0,2.5.0,16,2.4.0,False,False,0.8
cargo,async-io,futures-io,^0.3.28,0.3.32,38,0.3.31,False,False,0.8918918918918919
cargo,async-io,futures-lite,^2.0.0,2.6.1,39,2.6.0,False,False,0.7894736842105263
cargo,async-io,parking,^2.0.0,2.2.1,12,2.2.0,False,False,0.6363636363636364
cargo,async-io,polling,^3.4.0,3.11.0,47,3.10.0,False,False,0.7608695652173914
cargo,async-io,rustix,^1.0.7,1.1.4,169,1.1.3,False,False,0.9642857142857143
cargo,async-io,slab,^0.4.2,0.4.12,19,0.4.11,False,False,0.4444444444444444
cargo,async-io,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,async-io,tracing,^0.1.37,0.1.44,46,0.1.43,False,False,0.8444444444444444
cargo,winreg,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,winreg,windows-sys,">=0.59, <=0.61",0.61.2,23,0.61.1,True,True,0.7727272727272727
cargo,winreg,chrono,^0.4.6,0.4.45,95,0.4.44,False,False,0.5638297872340425
cargo,winreg,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,tar,filetime,^0.2.8,0.2.29,46,0.2.28,False,False,0.5333333333333333
cargo,tar,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,tar,xattr,^1.1.3,1.6.1,30,1.6.0,False,False,0.7241379310344828
cargo,derive_more-impl,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,derive_more-impl,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,derive_more-impl,syn,^2.0.45,2.0.118,351,2.0.117,False,False,0.7914285714285715
cargo,derive_more-impl,convert_case,^0.10,0.11.0,14,0.10.0,True,False,0.9230769230769231
cargo,derive_more-impl,unicode-xid,^0.2.2,0.2.6,12,0.2.5,False,False,0.6363636363636364
cargo,erased-serde,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,erased-serde,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,erased-serde,typeid,^1,1.0.3,5,1.0.2,False,False,0.25
cargo,plotters,num-traits,^0.2.14,0.2.19,32,0.2.18,False,False,0.8387096774193549
cargo,plotters,plotters-backend,^0.3.6,0.3.7,12,0.3.6,False,False,0.9090909090909091
cargo,plotters,wasm-bindgen,^0.2.89,0.2.126,126,0.2.125,False,False,0.72
cargo,plotters,web-sys,^0.3.66,0.3.103,103,0.3.102,False,False,0.6568627450980392
cargo,plotters,ab_glyph,^0.2.12,0.2.32,35,0.2.31,False,False,0.4117647058823529
cargo,plotters,chrono,^0.4.32,0.4.45,95,0.4.44,False,False,0.8617021276595744
cargo,plotters,font-kit,^0.14.2,0.14.3,22,0.14.2,False,False,0.9523809523809523
cargo,plotters,image,^0.24.3,0.25.10,118,0.25.9,True,True,0.9401709401709402
cargo,plotters,lazy_static,^1.4.0,1.5.0,38,1.4.0,False,False,0.972972972972973
cargo,plotters,once_cell,^1.8.0,1.21.4,67,1.21.3,False,False,0.5757575757575758
cargo,plotters,pathfinder_geometry,^0.5.1,0.5.1,4,0.5.0,False,True,1.0
cargo,plotters,plotters-bitmap,^0.3.6,0.3.7,10,0.3.6,False,False,0.8888888888888888
cargo,plotters,plotters-svg,^0.3.6,0.3.7,10,0.3.6,False,False,0.8888888888888888
cargo,plotters,ttf-parser,^0.20.0,0.25.1,49,0.25.0,True,True,0.9791666666666666
cargo,alloc-stdlib,alloc-no-stdlib,">=3.0.0, <4.0.0",3.0.0,10,2.0.4,False,True,1.0
cargo,os_str_bytes,memchr,^2.3.5,2.8.2,46,2.8.1,False,False,0.6222222222222222
cargo,ff,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,ff,subtle,^2.2.1,2.6.1,29,2.6.0,False,False,0.7142857142857143
cargo,ff,bitvec,^1,1.1.1,61,1.0.1,False,False,0.9333333333333333
cargo,ff,byteorder,^1,1.5.0,58,1.4.3,False,False,0.6666666666666666
cargo,ff,ff_derive,^0.14,0.14.0,18,0.13.1,False,True,0.8823529411764706
cargo,cargo-platform,serde,^1.0.228,1.0.228,315,1.0.227,False,True,1.0
cargo,cargo-platform,serde_core,^1.0.228,1.0.228,9,1.0.227,False,True,1.0
cargo,plotters-svg,plotters-backend,^0.3.6,0.3.7,12,0.3.6,False,False,0.9090909090909091
cargo,plotters-svg,image,^0.24.2,0.25.10,118,0.25.9,True,True,0.9316239316239316
cargo,group,ff,^0.14,0.14.0,22,0.13.1,False,True,0.9047619047619048
cargo,group,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,group,subtle,^2.2.1,2.6.1,29,2.6.0,False,False,0.7142857142857143
cargo,group,memuse,^0.2,0.2.2,5,0.2.1,False,False,0.5
cargo,group,rand,^0.10,0.10.1,89,0.10.0-rc.0,False,False,0.9090909090909091
cargo,group,rand_xorshift,^0.5,0.5.0,8,0.4.0,False,True,0.8571428571428571
cargo,redox_users,getrandom,^0.2,0.4.3,48,0.4.2,True,True,0.6170212765957447
cargo,redox_users,libredox,^0.1.3,0.1.17,20,0.1.16,False,False,0.3684210526315789
cargo,redox_users,thiserror,^2.0,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,redox_users,rust-argon2,^0.8,3.0.0,18,2.1.0,True,True,0.7647058823529411
cargo,redox_users,zeroize,^1.4,1.9.0,46,1.8.2,False,False,0.5777777777777777
cargo,toml_parser,winnow,^1.0.0,1.0.3,110,1.0.2,False,False,0.9724770642201835
cargo,toml_parser,anstream,^1.0.0,1.0.0,32,0.6.21,False,True,1.0
cargo,toml_parser,anstyle,^1.0.14,1.0.14,31,1.0.13,False,True,1.0
cargo,indicatif,console,^0.16,0.16.3,51,0.16.2,False,False,0.94
cargo,indicatif,portable-atomic,^1.12.0,1.13.1,52,1.13.0,False,False,0.9607843137254902
cargo,indicatif,unit-prefix,^0.5.1,0.5.2,3,0.5.1,False,False,0.5
cargo,indicatif,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,indicatif,rayon,^1.1,1.12.0,40,1.11.0,False,False,0.5128205128205128
cargo,indicatif,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,indicatif,unicode-segmentation,^1,1.13.3,27,1.13.2,False,False,0.19230769230769232
cargo,indicatif,unicode-width,^0.2,0.2.2,19,0.2.1,False,False,0.8888888888888888
cargo,indicatif,vt100,^0.16.1,0.16.2,32,0.16.1,False,False,0.967741935483871
cargo,indicatif,web-time,^1.1.0,1.1.0,8,1.0.0,False,True,1.0
cargo,elliptic-curve,base16ct,^1,1.0.0,6,0.3.0,False,True,1.0
cargo,elliptic-curve,crypto-bigint,^0.7.5,0.7.5,106,0.7.4,False,True,1.0
cargo,elliptic-curve,crypto-common,^0.2,0.2.2,35,0.2.1,False,False,0.29411764705882354
cargo,elliptic-curve,hybrid-array,^0.4.13,0.4.13,42,0.4.12,False,True,1.0
cargo,elliptic-curve,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,elliptic-curve,subtle,^2.6,2.6.1,29,2.6.0,False,False,0.9642857142857143
cargo,elliptic-curve,zeroize,^1.7,1.9.0,46,1.8.2,False,False,0.9111111111111111
cargo,elliptic-curve,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,elliptic-curve,ff,^0.14,0.14.0,22,0.13.1,False,True,0.9047619047619048
cargo,elliptic-curve,group,^0.14,0.14.0,15,0.13.0,False,True,0.8571428571428571
cargo,elliptic-curve,hex-literal,^1,1.1.0,17,1.0.0,False,False,0.9375
cargo,elliptic-curve,hkdf,^0.13,0.13.0,34,0.12.4,False,True,0.6060606060606061
cargo,elliptic-curve,pem-rfc7468,^1,1.0.0,23,0.7.0,False,True,0.7727272727272727
cargo,elliptic-curve,pkcs8,^0.11,0.11.0,51,0.10.2,False,True,0.72
cargo,elliptic-curve,sec1,^0.8,0.8.1,30,0.8.0-pre.0,False,False,0.4482758620689655
cargo,elliptic-curve,serdect,^0.4,0.4.3,9,0.4.2,False,False,0.625
cargo,rsa,const-oid,^0.9,0.10.2,40,0.10.1,True,True,0.8205128205128205
cargo,rsa,digest,^0.10.5,0.11.3,69,0.11.2,True,True,0.9558823529411765
cargo,rsa,num-bigint-dig,^0.8.6,0.9.1,17,0.9.0,True,True,0.9375
cargo,rsa,num-integer,^0.1.39,0.1.46,15,0.1.45,False,False,0.5
cargo,rsa,num-traits,^0.2.9,0.2.19,32,0.2.18,False,False,0.6774193548387096
cargo,rsa,pkcs1,^0.7.5,0.7.5,27,0.7.4,False,True,1.0
cargo,rsa,pkcs8,^0.10.2,0.11.0,51,0.10.2,True,False,0.98
cargo,rsa,rand_core,^0.6.4,0.10.1,38,0.10.0-rc-1,True,True,0.972972972972973
cargo,rsa,signature,">2.0, <2.3",3.0.0,55,2.3.0-pre.0,True,True,0.9629629629629629
cargo,rsa,spki,^0.7.3,0.8.0,28,0.7.3,True,False,0.9629629629629629
cargo,rsa,subtle,^2.1.1,2.6.1,29,2.6.0,False,False,0.6428571428571429
cargo,rsa,zeroize,^1.5,1.9.0,46,1.8.2,False,False,0.6666666666666666
cargo,rsa,serde,^1.0.184,1.0.228,315,1.0.227,False,False,0.8598726114649682
cargo,rsa,sha1,^0.10.5,0.11.0,34,0.10.6,True,False,0.9393939393939394
cargo,rsa,sha2,^0.10.6,0.11.0,50,0.10.9,True,False,0.9183673469387755
cargo,libsqlite3-sys,openssl-sys,^0.9.103,0.9.117,183,0.9.116,False,False,0.9230769230769231
cargo,wait-timeout,libc,^0.2.56,0.2.186,202,0.2.185,False,False,0.35323383084577115
cargo,iri-string,memchr,^2.4.1,2.8.2,46,2.8.1,False,False,0.6444444444444445
cargo,iri-string,serde,^1.0.103,1.0.228,315,1.0.227,False,False,0.5987261146496815
cargo,web-time,js-sys,^0.3.20,0.3.103,111,0.3.102,False,False,0.2636363636363636
cargo,web-time,wasm-bindgen,^0.2.70,0.2.126,126,0.2.125,False,False,0.568
cargo,web-time,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,ed25519,signature,^3,3.0.0,55,2.3.0-pre.0,False,True,0.7962962962962963
cargo,ed25519,pkcs8,^0.11,0.11.0,51,0.10.2,False,True,0.72
cargo,ed25519,serdect,^0.4,0.4.3,9,0.4.2,False,False,0.625
cargo,ed25519,zerocopy,^0.8,0.8.52,163,0.8.51,False,False,0.4382716049382716
cargo,ed25519,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,ecdsa,elliptic-curve,^0.13.6,0.14.1,126,0.14.0-pre.0,True,True,0.976
cargo,ecdsa,signature,"^2.0, <2.3",3.0.0,55,2.3.0-pre.0,True,True,0.8333333333333334
cargo,ecdsa,der,^0.7,0.8.0,63,0.7.10,True,False,0.8225806451612904
cargo,ecdsa,digest,^0.10.7,0.11.3,69,0.11.2,True,True,0.9852941176470589
cargo,ecdsa,rfc6979,^0.4,0.5.0,22,0.4.0-pre.0,True,False,0.9047619047619048
cargo,ecdsa,serdect,^0.2,0.4.3,9,0.4.2,True,True,0.875
cargo,ecdsa,sha2,^0.10,0.11.0,50,0.10.9,True,False,0.7959183673469388
cargo,ecdsa,spki,^0.7.2,0.8.0,28,0.7.3,True,False,0.9259259259259259
cargo,pretty_assertions,diff,^0.1.12,0.1.13,14,0.1.12,False,False,0.9230769230769231
cargo,pretty_assertions,yansi,^1.0.1,1.0.1,17,1.0.0-beta,False,True,1.0
cargo,async-compression,compression-codecs,^0.4.38,0.4.38,12,0.4.37,False,True,1.0
cargo,async-compression,compression-core,^0.4.32,0.4.32,6,0.4.31,False,True,1.0
cargo,async-compression,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,async-compression,futures-io,^0.3,0.3.32,38,0.3.31,False,False,0.13513513513513514
cargo,async-compression,tokio,^1.24.2,1.52.3,191,1.52.2,False,False,0.6736842105263158
cargo,opentelemetry_sdk,futures-channel,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,opentelemetry_sdk,futures-executor,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,opentelemetry_sdk,futures-util,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,opentelemetry_sdk,opentelemetry,^0.32,0.32.0,42,0.31.0,False,True,1.0
cargo,opentelemetry_sdk,portable-atomic,^1,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,opentelemetry_sdk,thiserror,^2,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,opentelemetry_sdk,http,^1.1,1.4.2,44,1.4.1,False,False,0.8604651162790697
cargo,opentelemetry_sdk,opentelemetry-http,^0.32,0.32.0,23,0.31.0,False,True,1.0
cargo,opentelemetry_sdk,percent-encoding,^2.0,2.3.2,8,2.3.1,False,False,0.2857142857142857
cargo,opentelemetry_sdk,rand,^0.9,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,opentelemetry_sdk,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,opentelemetry_sdk,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,opentelemetry_sdk,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,opentelemetry_sdk,tokio-stream,^0.1,0.1.18,20,0.1.17,False,False,0.05263157894736842
cargo,opentelemetry_sdk,url,^2.5,2.5.8,89,2.5.7,False,False,0.9090909090909091
cargo,hostname,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,hostname,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,hostname,windows-link,^0.2,0.2.1,7,0.2.0,False,False,0.8333333333333334
cargo,semver-parser,pest,^2.1.0,2.8.6,90,2.8.5,False,False,0.5280898876404494
cargo,sec1,base16ct,^1,1.0.0,6,0.3.0,False,True,1.0
cargo,sec1,ctutils,^0.4,0.4.2,22,0.4.1,False,False,0.6190476190476191
cargo,sec1,der,^0.8,0.8.0,63,0.7.10,False,True,0.7580645161290323
cargo,sec1,hybrid-array,^0.4.6,0.4.13,42,0.4.12,False,False,0.8292682926829268
cargo,sec1,serdect,^0.4,0.4.3,9,0.4.2,False,False,0.625
cargo,sec1,subtle,^2,2.6.1,29,2.6.0,False,False,0.5357142857142857
cargo,sec1,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,fancy-regex,bit-set,^0.8,0.10.0,14,0.9.1,True,True,0.9230769230769231
cargo,fancy-regex,regex-automata,^0.4.14,0.4.14,38,0.4.13,False,True,1.0
cargo,fancy-regex,regex-syntax,^0.8,0.8.11,79,0.8.10,False,False,0.8589743589743589
cargo,terminal_size,rustix,^1.0.1,1.1.4,169,1.1.3,False,False,0.9285714285714286
cargo,terminal_size,windows-sys,">=0.59, <=0.61",0.61.2,23,0.61.1,True,True,0.7727272727272727
cargo,futures-timer,gloo-timers,^0.4.0,0.4.0,10,0.3.0,False,True,1.0
cargo,futures-timer,send_wrapper,^0.6.0,0.6.0,6,0.5.0,False,True,1.0
cargo,derivative,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,derivative,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,derivative,syn,^1.0.3,2.0.118,351,2.0.117,True,True,0.6971428571428572
cargo,serde_bytes,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,serde_bytes,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,dirs-sys-next,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,dirs-sys-next,redox_users,^0.4.0,0.5.2,18,0.5.1,True,True,0.5882352941176471
cargo,dirs-sys-next,winapi,^0.3,0.3.9,51,0.3.8,False,False,0.82
cargo,pkcs1,der,^0.7,0.8.0,63,0.7.10,True,False,0.8225806451612904
cargo,pkcs1,spki,^0.7,0.8.0,28,0.7.3,True,False,0.8518518518518519
cargo,pkcs1,pkcs8,^0.10,0.11.0,51,0.10.2,True,False,0.94
cargo,ref-cast,ref-cast-impl,=1.0.25,1.0.25,35,1.0.24,False,True,1.0
cargo,ref-cast-impl,proc-macro2,^1.0.74,1.0.106,162,1.0.105,False,False,0.8012422360248447
cargo,ref-cast-impl,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,ref-cast-impl,syn,^2.0.46,2.0.118,351,2.0.117,False,False,0.7942857142857143
cargo,predicates-tree,predicates-core,^1.0,1.0.10,12,1.0.9,False,False,0.09090909090909091
cargo,predicates-tree,termtree,^0.5.0,1.0.0,11,0.5.1,True,False,0.8
cargo,anes,bitflags,^2.9.1,2.13.0,62,2.12.1,False,False,0.8524590163934426
cargo,rfc6979,hmac,^0.13,0.13.0,38,0.12.1,False,True,0.6486486486486487
cargo,rfc6979,subtle,^2,2.6.1,29,2.6.0,False,False,0.5357142857142857
cargo,tracing-opentelemetry,js-sys,^0.3.64,0.3.103,111,0.3.102,False,False,0.6636363636363637
cargo,tracing-opentelemetry,opentelemetry,^0.32.0,0.32.0,42,0.31.0,False,True,1.0
cargo,tracing-opentelemetry,tracing,^0.1.35,0.1.44,46,0.1.43,False,False,0.8
cargo,tracing-opentelemetry,tracing-core,^0.1.28,0.1.36,38,0.1.35,False,False,0.7837837837837838
cargo,tracing-opentelemetry,tracing-subscriber,^0.3.22,0.3.23,67,0.3.22,False,False,0.9848484848484849
cargo,tracing-opentelemetry,web-time,^1.0.0,1.1.0,8,1.0.0,False,False,0.8571428571428571
cargo,tracing-opentelemetry,lazy_static,^1.0.2,1.5.0,38,1.4.0,False,False,0.8378378378378378
cargo,tracing-opentelemetry,smallvec,^1.0,1.15.2,77,1.15.1,False,False,0.6578947368421053
cargo,tracing-opentelemetry,tracing-log,^0.2.0,0.2.0,9,0.1.4,False,True,1.0
cargo,io-lifetimes,async-std,^1.13.0,1.13.2,38,1.13.1,False,False,0.9459459459459459
cargo,io-lifetimes,hermit-abi,">=0.3, <=0.5",0.5.2,42,0.5.1,True,True,0.7073170731707317
cargo,io-lifetimes,libc,^0.2.96,0.2.186,202,0.2.185,False,False,0.5522388059701493
cargo,io-lifetimes,mio,^1.0.0,1.2.1,78,1.2.0,False,False,0.8961038961038961
cargo,io-lifetimes,os_pipe,^1.0.0,1.2.3,31,1.2.2,False,False,0.6333333333333333
cargo,io-lifetimes,socket2,^0.6.0,0.6.4,58,0.6.3,False,False,0.9298245614035088
cargo,io-lifetimes,tokio,^1.6.0,1.52.3,191,1.52.2,False,False,0.39473684210526316
cargo,io-lifetimes,windows-sys,">=0.52, <=0.60",0.61.2,23,0.61.1,True,True,0.8636363636363636
cargo,stringprep,unicode-bidi,^0.3,0.3.18,31,0.3.17,False,False,0.43333333333333335
cargo,stringprep,unicode-normalization,^0.1,0.1.25,29,0.1.24,False,False,0.10714285714285714
cargo,stringprep,unicode-properties,^0.1.1,0.1.4,5,0.1.3,False,False,0.25
cargo,serde_derive_internals,proc-macro2,^1.0.74,1.0.106,162,1.0.105,False,False,0.8012422360248447
cargo,serde_derive_internals,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,serde_derive_internals,syn,^2.0.46,2.0.118,351,2.0.117,False,False,0.7942857142857143
cargo,vec_map,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,ed25519-dalek,curve25519-dalek,^4,4.1.3,103,4.1.2,False,False,0.8529411764705882
cargo,ed25519-dalek,ed25519,">=2.2, <2.3",3.0.0,43,2.3.0-pre.0,True,True,0.9047619047619048
cargo,ed25519-dalek,sha2,^0.10,0.11.0,50,0.10.9,True,False,0.7959183673469388
cargo,ed25519-dalek,subtle,^2.3.0,2.6.1,29,2.6.0,False,False,0.8214285714285714
cargo,ed25519-dalek,merlin,^3,3.0.0,17,2.0.1,False,True,1.0
cargo,ed25519-dalek,rand_core,^0.6.4,0.10.1,38,0.10.0-rc-1,True,True,0.972972972972973
cargo,ed25519-dalek,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,ed25519-dalek,signature,">=2.0, <2.3",3.0.0,55,2.3.0-pre.0,True,True,0.8333333333333334
cargo,ed25519-dalek,zeroize,^1.5,1.9.0,46,1.8.2,False,False,0.6666666666666666
cargo,wasmparser,bitflags,^2.4.1,2.13.0,62,2.12.1,False,False,0.7377049180327869
cargo,wasmparser,hashbrown,^0.17.0,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,wasmparser,indexmap,^2.14.0,2.14.0,55,2.13.1,False,True,1.0
cargo,wasmparser,semver,^1.0.0,1.0.28,66,1.0.27,False,False,0.5384615384615384
cargo,wasmparser,serde,^1.0.166,1.0.228,315,1.0.227,False,False,0.7993630573248408
cargo,png,bitflags,^2.0,2.13.0,62,2.12.1,False,False,0.5081967213114754
cargo,png,crc32fast,^1.2.0,1.5.0,18,1.4.2,False,False,0.47058823529411764
cargo,png,fdeflate,^0.3.3,0.3.7,12,0.3.6,False,False,0.6363636363636364
cargo,png,flate2,^1.0.35,1.1.9,77,1.1.8,False,False,0.868421052631579
cargo,png,miniz_oxide,^0.8,0.9.1,47,0.9.0,True,True,0.782608695652174
cargo,sysinfo,libc,^0.2.173,0.2.186,202,0.2.185,False,False,0.9353233830845771
cargo,sysinfo,memchr,^2.5,2.8.2,46,2.8.1,False,False,0.6666666666666666
cargo,sysinfo,ntapi,^0.4,0.4.3,15,0.4.2,False,False,0.7857142857142857
cargo,sysinfo,objc2-core-foundation,^0.3.2,0.3.2,4,0.3.1,False,True,1.0
cargo,sysinfo,objc2-io-kit,^0.3.2,0.3.2,3,0.3.1,False,True,1.0
cargo,sysinfo,objc2-open-directory,^0.3.2,0.3.2,4,0.3.1,False,True,1.0
cargo,sysinfo,rayon,^1.8,1.12.0,40,1.11.0,False,False,0.8717948717948718
cargo,sysinfo,serde,^1.0.190,1.0.228,315,1.0.227,False,False,0.8789808917197452
cargo,sysinfo,windows,">=0.62, <0.63",0.62.2,81,0.62.1,False,False,0.975
cargo,block-padding,hybrid-array,^0.4.3,0.4.13,42,0.4.12,False,False,0.7560975609756098
cargo,aead,crypto-common,^0.2,0.2.2,35,0.2.1,False,False,0.29411764705882354
cargo,aead,inout,^0.2.2,0.2.2,20,0.2.1,False,True,1.0
cargo,aead,arrayvec,^0.7,0.7.7,56,0.7.6,False,False,0.8727272727272727
cargo,aead,blobby,^0.4,0.4.0,9,0.3.1,False,True,0.75
cargo,aead,bytes,^1.11.1,1.12.0,58,1.11.1,False,False,0.9824561403508771
cargo,whoami,libc,^0.2.186,0.2.186,202,0.2.185,False,True,1.0
cargo,whoami,libredox,^0.1.16,0.1.17,20,0.1.16,False,False,0.9473684210526315
cargo,whoami,objc2-system-configuration,^0.3.2,0.3.2,4,0.3.1,False,True,1.0
cargo,whoami,wasite,^1.0.2,1.0.2,4,1.0.1,False,True,1.0
cargo,whoami,web-sys,^0.3.85,0.3.103,103,0.3.102,False,False,0.8431372549019608
cargo,rand_hc,rand_core,^0.10.0,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,pathdiff,camino,^1.0.5,1.2.4,27,1.2.3,False,False,0.19230769230769232
cargo,schemars_derive,proc-macro2,^1.0.74,1.0.106,162,1.0.105,False,False,0.8012422360248447
cargo,schemars_derive,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,schemars_derive,serde_derive_internals,^0.29.1,0.29.1,23,0.29.0,False,True,1.0
cargo,schemars_derive,syn,^2.0.46,2.0.118,351,2.0.117,False,False,0.7942857142857143
cargo,num-bigint-dig,libm,^0.2.1,0.2.16,22,0.2.15,False,False,0.2857142857142857
cargo,num-bigint-dig,num-integer,^0.1.39,0.1.46,15,0.1.45,False,False,0.5
cargo,num-bigint-dig,num-iter,^0.1.37,0.1.45,14,0.1.44,False,False,0.38461538461538464
cargo,num-bigint-dig,num-traits,^0.2.4,0.2.19,32,0.2.18,False,False,0.5161290322580645
cargo,num-bigint-dig,once_cell,^1,1.21.4,67,1.21.3,False,False,0.30303030303030304
cargo,num-bigint-dig,smallvec,^1.10.0,1.15.2,77,1.15.1,False,False,0.8552631578947368
cargo,num-bigint-dig,arbitrary,^1.1.0,1.4.2,38,1.4.1,False,False,0.5675675675675675
cargo,num-bigint-dig,rand,^0.9,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,num-bigint-dig,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,num-bigint-dig,zeroize,^1.5,1.9.0,46,1.8.2,False,False,0.6666666666666666
cargo,ctr,cipher,^0.5.2,0.5.2,39,0.5.1,False,True,1.0
cargo,derive_builder,derive_builder_macro,=0.20.2,0.20.2,13,0.20.1,False,True,1.0
cargo,derive_builder_core,darling,^0.20.10,0.23.0,67,0.22.0,True,True,0.9696969696969697
cargo,derive_builder_core,proc-macro2,^1.0.37,1.0.106,162,1.0.105,False,False,0.5714285714285714
cargo,derive_builder_core,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,derive_builder_core,syn,^2.0.15,2.0.118,351,2.0.117,False,False,0.7057142857142857
cargo,encode_unicode,ascii,^1.0.0,1.1.0,33,1.0.0,False,False,0.96875
cargo,async-task,portable-atomic,^1,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,protobuf,once_cell,^1.9.0,1.21.4,67,1.21.3,False,False,0.6060606060606061
cargo,protobuf,protobuf-support,=3.7.2,3.7.2,17,3.7.1,False,True,1.0
cargo,protobuf,thiserror,^1.0.30,2.0.18,89,2.0.17,True,True,0.5454545454545454
cargo,protobuf,bytes,^1.1,1.12.0,58,1.11.1,False,False,0.7017543859649122
cargo,write16,arrayvec,^0.7.2,0.7.7,56,0.7.6,False,False,0.9090909090909091
cargo,write16,smallvec,^1.9.0,1.15.2,77,1.15.1,False,False,0.8421052631578947
cargo,libredox,bitflags,^2,2.13.0,62,2.12.1,False,False,0.5081967213114754
cargo,libredox,ioslice,^0.6,0.6.0,11,0.5.1,False,True,0.7
cargo,libredox,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,libredox,plain,^0.2,0.2.3,7,0.2.2,False,False,0.5
cargo,libredox,redox_syscall,^0.8,0.8.1,110,0.8.0,False,False,0.9908256880733946
cargo,icu_provider_macros,proc-macro2,^1.0.61,1.0.106,162,1.0.105,False,False,0.7204968944099379
cargo,icu_provider_macros,quote,^1.0.28,1.0.46,94,1.0.45,False,False,0.8064516129032258
cargo,icu_provider_macros,syn,^2.0.21,2.0.118,351,2.0.117,False,False,0.7228571428571429
cargo,env_filter,log,^0.4.29,0.4.33,63,0.4.32,False,False,0.9354838709677419
cargo,env_filter,regex,^1.12.3,1.12.4,167,1.12.3,False,False,0.9939759036144579
cargo,similar,bstr,^1.5.0,1.12.3,51,1.12.2,False,False,0.66
cargo,similar,hashbrown,^0.15,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,similar,serde,^1.0.130,1.0.228,315,1.0.227,False,False,0.6847133757961783
cargo,similar,unicode-segmentation,^1.7.1,1.13.3,27,1.13.2,False,False,0.6153846153846154
cargo,similar,web-time,^1.1,1.1.0,8,1.0.0,False,True,1.0
cargo,crossterm,bitflags,^2.9,2.13.0,62,2.12.1,False,False,0.8360655737704918
cargo,crossterm,document-features,^0.2.11,0.2.12,14,0.2.11,False,False,0.9230769230769231
cargo,crossterm,parking_lot,^0.12,0.12.5,58,0.12.4,False,False,0.9122807017543859
cargo,crossterm,rustix,^1,1.1.4,169,1.1.3,False,False,0.9107142857142857
cargo,crossterm,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,crossterm,crossterm_winapi,^0.9.1,0.9.1,20,0.9.0,False,True,1.0
cargo,crossterm,derive_more,^2.0.0,2.1.1,51,2.1.0,False,False,0.94
cargo,crossterm,filedescriptor,^0.8,0.8.3,16,0.8.2,False,False,0.8
cargo,crossterm,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,crossterm,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,crossterm,mio,^1.0,1.2.1,78,1.2.0,False,False,0.8961038961038961
cargo,crossterm,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,crossterm,signal-hook,^0.3.17,0.4.4,46,0.4.3,True,True,0.9555555555555556
cargo,crossterm,signal-hook-mio,^0.2.4,0.3.0,7,0.2.5,True,False,0.6666666666666666
cargo,crossterm,winapi,^0.3.9,0.3.9,51,0.3.8,False,True,1.0
cargo,universal-hash,crypto-common,^0.2,0.2.2,35,0.2.1,False,False,0.29411764705882354
cargo,universal-hash,ctutils,^0.4,0.4.2,22,0.4.1,False,False,0.6190476190476191
cargo,dirs-next,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,dirs-next,dirs-sys-next,^0.1,0.1.2,4,0.1.1,False,False,0.3333333333333333
cargo,system-configuration,bitflags,^2,2.13.0,62,2.12.1,False,False,0.5081967213114754
cargo,system-configuration,core-foundation,^0.9,0.10.1,32,0.10.0,True,True,0.8387096774193549
cargo,system-configuration,system-configuration-sys,^0.6,0.6.0,7,0.5.0,False,True,1.0
cargo,yaml-rust,linked-hash-map,^0.5.3,0.5.6,25,0.5.5,False,False,0.875
cargo,ctor,link-section,^0.18.0,0.18.3,27,0.18.2,False,False,0.8846153846153846
cargo,ctor,linktime-proc-macro,^0.2.0,0.2.0,3,0.1.0,False,True,1.0
cargo,atoi,num-traits,^0.2.14,0.2.19,32,0.2.18,False,False,0.8387096774193549
cargo,ureq,base64,^0.22.1,0.22.1,43,0.22.0,False,True,1.0
cargo,ureq,log,^0.4.25,0.4.33,63,0.4.32,False,False,0.8709677419354839
cargo,ureq,percent-encoding,^2.3.1,2.3.2,8,2.3.1,False,False,0.8571428571428571
cargo,ureq,ureq-proto,^0.6.0,0.6.0,22,0.5.3,False,True,1.0
cargo,ureq,utf8-zero,^0.8.1,0.8.1,2,0.8.0,False,True,1.0
cargo,ureq,brotli-decompressor,^5.0.0,5.0.3,39,5.0.2,False,False,0.9210526315789473
cargo,ureq,cookie_store,^0.22,0.22.1,29,0.22.0,False,False,0.9642857142857143
cargo,ureq,der,^0.8.0,0.8.0,63,0.7.10,False,True,0.7580645161290323
cargo,ureq,encoding_rs,^0.8.34,0.8.35,62,0.8.34,False,False,0.9836065573770492
cargo,ureq,flate2,^1.0.30,1.1.9,77,1.1.8,False,False,0.8026315789473685
cargo,ureq,getrandom,^0.4,0.4.3,48,0.4.2,False,False,0.8936170212765957
cargo,ureq,mime_guess,^2.0.5,2.0.5,33,2.0.4,False,True,1.0
cargo,ureq,native-tls,^0.2.14,0.2.18,25,0.2.17,False,False,0.8333333333333334
cargo,ureq,rustls,^0.23.22,0.23.41,111,0.23.40,False,False,0.8272727272727273
cargo,ureq,rustls-pki-types,^1.11.0,1.14.1,30,1.14.0,False,False,0.7586206896551724
cargo,ureq,rustls-platform-verifier,^0.6.0,0.7.0,18,0.6.2,True,False,0.8235294117647058
cargo,ureq,serde,^1.0.138,1.0.228,315,1.0.227,False,False,0.7101910828025477
cargo,ureq,serde_json,^1.0.120,1.0.150,182,1.0.149,False,False,0.8342541436464088
cargo,ureq,socks,^0.3.4,0.3.4,10,0.3.3,False,True,1.0
cargo,ureq,url,^2.3.1,2.5.8,89,2.5.7,False,False,0.875
cargo,ureq,webpki-root-certs,^1.0.0,1.0.8,17,1.0.7,False,False,0.5
cargo,ureq,webpki-roots,^1.0.0,1.0.8,61,1.0.7,False,False,0.8666666666666667
cargo,ureq,winreg,^0.56,0.56.0,35,0.55.0,False,True,1.0
cargo,aws-lc-rs,zeroize,^1.8.1,1.9.0,46,1.8.2,False,False,0.9555555555555556
cargo,aws-lc-rs,aws-lc-fips-sys,^0.13.1,0.13.14,49,0.13.13,False,False,0.7291666666666666
cargo,aws-lc-rs,aws-lc-sys,^0.41.0,0.41.0,67,0.40.0,False,True,1.0
cargo,aws-lc-rs,untrusted,^0.7.1,0.9.0,15,0.8.0,True,True,0.9285714285714286
cargo,system-configuration-sys,core-foundation-sys,^0.8,0.8.7,30,0.8.6,False,False,0.7586206896551724
cargo,system-configuration-sys,libc,^0.2.149,0.2.186,202,0.2.185,False,False,0.8159203980099502
cargo,wit-bindgen,bitflags,^2.11.1,2.13.0,62,2.12.1,False,False,0.9508196721311475
cargo,wit-bindgen,futures,^0.3.30,0.3.32,73,0.3.31,False,False,0.9722222222222222
cargo,wit-bindgen,rustc-std-workspace-alloc,^1.0,1.0.1,2,1.0.0,False,False,0.0
cargo,wit-bindgen,rustc-std-workspace-core,^1.0,1.0.1,3,1.0.0,False,False,0.5
cargo,wit-bindgen,wit-bindgen-rust-macro,^0.58.0,0.58.0,66,0.57.1,False,True,1.0
cargo,derive_builder_macro,derive_builder_core,=0.20.2,0.20.2,29,0.20.1,False,True,1.0
cargo,derive_builder_macro,syn,^2.0.15,2.0.118,351,2.0.117,False,False,0.7057142857142857
cargo,jsonwebtoken,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,jsonwebtoken,getrandom,^0.2,0.4.3,48,0.4.2,True,True,0.6170212765957447
cargo,jsonwebtoken,js-sys,^0.3,0.3.103,111,0.3.102,False,False,0.08181818181818182
cargo,jsonwebtoken,serde,^1.0.228,1.0.228,315,1.0.227,False,True,1.0
cargo,jsonwebtoken,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,jsonwebtoken,signature,^2.2.0,3.0.0,55,2.3.0-pre.0,True,False,0.8333333333333334
cargo,jsonwebtoken,zeroize,^1.8.2,1.9.0,46,1.8.2,False,False,0.9777777777777777
cargo,jsonwebtoken,aws-lc-rs,^1.15.0,1.17.0,51,1.16.3,False,False,0.82
cargo,jsonwebtoken,ed25519-dalek,^2.1.1,2.2.0,45,2.1.1,False,False,0.9772727272727273
cargo,jsonwebtoken,hmac,^0.12.1,0.13.0,38,0.12.1,True,False,0.972972972972973
cargo,jsonwebtoken,p256,^0.13.2,0.13.2,60,0.13.1,False,True,1.0
cargo,jsonwebtoken,p384,^0.13.0,0.13.1,51,0.13.0,False,False,0.98
cargo,jsonwebtoken,pem,^3,3.0.6,28,3.0.5,False,False,0.7777777777777778
cargo,jsonwebtoken,rand,^0.8.5,0.10.1,89,0.10.0-rc.0,True,True,0.9772727272727273
cargo,jsonwebtoken,rsa,^0.9.6,0.9.10,64,0.9.9,False,False,0.9365079365079365
cargo,jsonwebtoken,sha2,^0.10.7,0.11.0,50,0.10.9,True,False,0.9387755102040817
cargo,jsonwebtoken,simple_asn1,^0.6,0.6.4,17,0.6.3,False,False,0.75
cargo,sha-1,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,sha-1,cpufeatures,^0.2,0.3.0,26,0.2.17,True,False,0.28
cargo,sha-1,digest,^0.10.4,0.11.3,69,0.11.2,True,True,0.9411764705882353
cargo,sha-1,sha1-asm,^0.5,0.5.3,13,0.5.2,False,False,0.75
cargo,borsh,ascii,^1.1,1.1.0,33,1.0.0,False,True,1.0
cargo,borsh,borsh-derive,~1.7.0,1.7.0,59,1.6.1,False,True,1.0
cargo,borsh,bson,^2,3.1.0,72,3.0.0,True,True,0.6338028169014085
cargo,borsh,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,borsh,hashbrown,">=0.11, <0.16.0",0.17.1,56,0.17.0,True,True,0.6
cargo,borsh,indexmap,^2,2.14.0,55,2.13.1,False,False,0.46296296296296297
cargo,borsh,uuid,^1,1.23.4,92,1.23.3,False,False,0.5054945054945055
cargo,proptest,bitflags,^2.10,2.13.0,62,2.12.1,False,False,0.9180327868852459
cargo,proptest,num-traits,^0.2.15,0.2.19,32,0.2.18,False,False,0.8709677419354839
cargo,proptest,rand,^0.9,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,proptest,rand_chacha,^0.9,0.10.0,16,0.9.0-alpha.0,True,False,0.6
cargo,proptest,rand_xorshift,^0.4,0.5.0,8,0.4.0,True,False,0.8571428571428571
cargo,proptest,unarray,^0.1.4,0.1.4,5,0.1.3,False,True,1.0
cargo,proptest,bit-set,^0.8.0,0.10.0,14,0.9.1,True,True,0.9230769230769231
cargo,proptest,bit-vec,^0.8.0,0.9.1,22,0.9.0,True,True,0.9523809523809523
cargo,proptest,proptest-macro,^0.5.0,0.5.0,6,0.4.0,False,True,1.0
cargo,proptest,regex-syntax,^0.8,0.8.11,79,0.8.10,False,False,0.8589743589743589
cargo,proptest,rusty-fork,^0.3.0,0.3.1,7,0.3.0,False,False,0.8333333333333334
cargo,proptest,tempfile,^3.0,3.27.0,66,3.26.0,False,False,0.36923076923076925
cargo,proptest,x86,^0.52.0,0.52.0,75,0.51.0,False,True,1.0
cargo,blocking,async-channel,^2.0.0,2.5.0,26,2.4.0,False,False,0.68
cargo,blocking,async-task,^4.4.0,4.7.1,25,4.7.0,False,False,0.7916666666666666
cargo,blocking,futures-io,^0.3.28,0.3.32,38,0.3.31,False,False,0.8918918918918919
cargo,blocking,futures-lite,^2.0.0,2.6.1,39,2.6.0,False,False,0.7894736842105263
cargo,blocking,piper,^0.2.0,0.2.5,10,0.2.4,False,False,0.4444444444444444
cargo,blocking,tracing,^0.1.37,0.1.44,46,0.1.43,False,False,0.8444444444444444
cargo,image,bytemuck,^1.8.0,1.25.0,56,1.24.0,False,False,0.41818181818181815
cargo,image,byteorder-lite,^0.1.0,0.1.0,1,,False,,
cargo,image,moxcms,^0.8.0,0.8.1,34,0.8.0,False,False,0.9696969696969697
cargo,image,num-traits,^0.2.0,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,image,color_quant,^1.1,2.0.0,4,1.1.0,True,False,0.6666666666666666
cargo,image,dav1d,^0.11.0,0.11.1,23,0.11.0,False,False,0.9545454545454546
cargo,image,exr,^1.74.0,1.74.0,29,1.73.0,False,True,1.0
cargo,image,gif,^0.14.0,0.14.2,29,0.14.1,False,False,0.9285714285714286
cargo,image,image-webp,^0.2.0,0.2.4,9,0.2.3,False,False,0.5
cargo,image,mp4parse,^0.17.0,0.17.0,37,0.12.1,False,True,1.0
cargo,image,png,^0.18.0,0.18.1,61,0.18.0-rc,False,False,0.9333333333333333
cargo,image,qoi,^0.4,0.4.1,7,0.4.0,False,False,0.8333333333333334
cargo,image,ravif,^0.13,0.13.0,37,0.12.0,False,True,1.0
cargo,image,rayon,^1.7.0,1.12.0,40,1.11.0,False,False,0.8461538461538461
cargo,image,rgb,^0.8.48,0.8.53,71,0.8.52,False,False,0.8571428571428571
cargo,image,serde,^1.0.214,1.0.228,315,1.0.227,False,False,0.9554140127388535
cargo,image,tiff,^0.11.2,0.11.3,28,0.11.2,False,False,0.9629629629629629
cargo,image,zune-core,^0.5.0,0.5.1,14,0.5.0-rc0,False,False,0.6923076923076923
cargo,image,zune-jpeg,^0.5.5,0.5.15,57,0.5.14,False,False,0.8214285714285714
cargo,float-cmp,num-traits,^0.2.1,0.2.19,32,0.2.18,False,False,0.41935483870967744
cargo,const-random,const-random-macro,^0.1.16,0.1.16,16,0.1.15,False,True,1.0
cargo,mockall,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,mockall,downcast,^0.11,0.11.0,20,0.10.0,False,True,1.0
cargo,mockall,fragile,^2.0,2.1.0,12,2.0.1,False,False,0.8181818181818182
cargo,mockall,mockall_derive,=0.15.0,0.15.0,33,0.14.0,False,True,1.0
cargo,mockall,predicates,^3.0.0,3.1.4,37,3.1.3,False,False,0.7777777777777778
cargo,mockall,predicates-tree,^1.0,1.0.13,15,1.0.12,False,False,0.07142857142857142
cargo,blake3,arrayref,^0.3.5,0.3.9,15,0.3.8,False,False,0.7142857142857143
cargo,blake3,arrayvec,^0.7.4,0.7.7,56,0.7.6,False,False,0.9454545454545454
cargo,blake3,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,blake3,constant_time_eq,^0.4.2,0.5.0,20,0.4.3,True,False,0.8947368421052632
cargo,blake3,cpufeatures,^0.3.0,0.3.0,26,0.2.17,False,True,1.0
cargo,blake3,digest,^0.11.2,0.11.3,69,0.11.2,False,False,0.9852941176470589
cargo,blake3,memmap2,^0.9,0.9.11,36,0.9.10,False,False,0.7142857142857143
cargo,blake3,rayon-core,^1.12.1,1.13.0,28,1.12.1,False,False,0.9629629629629629
cargo,blake3,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,blake3,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,mockall_derive,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,mockall_derive,proc-macro2,^1.0.75,1.0.106,162,1.0.105,False,False,0.8074534161490683
cargo,mockall_derive,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,mockall_derive,syn,^2.0.52,2.0.118,351,2.0.117,False,False,0.8114285714285714
cargo,term,windows-sys,">=0.59, <0.62",0.61.2,23,0.61.1,False,False,0.7272727272727273
cargo,const-random-macro,getrandom,^0.2.0,0.4.3,48,0.4.2,True,True,0.6170212765957447
cargo,const-random-macro,once_cell,^1.15,1.21.4,67,1.21.3,False,False,0.7424242424242424
cargo,const-random-macro,tiny-keccak,^2.0.2,2.0.2,28,2.0.1,False,True,1.0
cargo,ignore,crossbeam-deque,^0.8.3,0.8.6,26,0.8.5,False,False,0.88
cargo,ignore,globset,^0.4.18,0.4.18,27,0.4.17,False,True,1.0
cargo,ignore,log,^0.4.20,0.4.33,63,0.4.32,False,False,0.7903225806451613
cargo,ignore,memchr,^2.6.3,2.8.2,46,2.8.1,False,False,0.7555555555555555
cargo,ignore,regex-automata,^0.4.0,0.4.14,38,0.4.13,False,False,0.6216216216216216
cargo,ignore,same-file,^1.0.6,1.0.6,11,1.0.5,False,True,1.0
cargo,ignore,walkdir,^2.4.0,2.5.0,40,2.4.0,False,False,0.9743589743589743
cargo,ignore,winapi-util,^0.1.2,0.1.11,12,0.1.10,False,False,0.18181818181818182
cargo,curve25519-dalek-derive,proc-macro2,^1.0.66,1.0.106,162,1.0.105,False,False,0.7515527950310559
cargo,curve25519-dalek-derive,quote,^1.0.31,1.0.46,94,1.0.45,False,False,0.8387096774193549
cargo,curve25519-dalek-derive,syn,^2.0.27,2.0.118,351,2.0.117,False,False,0.74
cargo,raw-cpuid,bitflags,^2.0,2.13.0,62,2.12.1,False,False,0.5081967213114754
cargo,raw-cpuid,clap,^4.2,4.6.1,456,4.6.0,False,False,0.7472527472527473
cargo,raw-cpuid,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,raw-cpuid,serde_derive,^1.0,1.0.228,270,1.0.227,False,False,0.14869888475836432
cargo,raw-cpuid,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,raw-cpuid,termimad,^0.25,0.34.1,140,0.34.0,True,True,0.9496402877697842
cargo,simple_asn1,num-bigint,^0.4,0.4.6,31,0.4.5,False,False,0.8
cargo,simple_asn1,num-traits,^0.2,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,simple_asn1,thiserror,^2,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,simple_asn1,time,^0.3.47,0.3.51,131,0.3.50,False,False,0.9692307692307692
cargo,p256,elliptic-curve,^0.13.1,0.14.1,126,0.14.0-pre.0,True,True,0.936
cargo,p256,ecdsa,^0.16,0.16.9,110,0.16.8,False,False,0.8899082568807339
cargo,p256,hex-literal,^0.4,1.1.0,17,1.0.0,True,True,0.875
cargo,p256,primeorder,^0.13,0.13.6,38,0.13.5,False,False,0.8378378378378378
cargo,p256,serdect,^0.2,0.4.3,9,0.4.2,True,True,0.875
cargo,p256,sha2,^0.10,0.11.0,50,0.10.9,True,False,0.7959183673469388
cargo,async-executor,async-task,^4.4.0,4.7.1,25,4.7.0,False,False,0.7916666666666666
cargo,async-executor,concurrent-queue,^2.5.0,2.5.0,16,2.4.0,False,True,1.0
cargo,async-executor,fastrand,^2.0.0,2.4.1,29,2.4.0,False,False,0.7142857142857143
cargo,async-executor,futures-lite,^2.0.0,2.6.1,39,2.6.0,False,False,0.7894736842105263
cargo,async-executor,futures-lite,^2.0.0,2.6.1,39,2.6.0,False,False,0.7894736842105263
cargo,async-executor,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,async-executor,slab,^0.4.7,0.4.12,19,0.4.11,False,False,0.7222222222222222
cargo,bzip2,bzip2-sys,^0.1.13,0.1.13+1.0.8,15,0.1.12+1.0.8,False,True,1.0
cargo,bzip2,libbz2-rs-sys,^0.2.1,0.2.5,10,0.2.4,False,False,0.5555555555555556
cargo,headers,base64,^0.22,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,headers,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,headers,headers-core,^0.3,0.3.0,7,0.2.0,False,True,1.0
cargo,headers,http,^1.0.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,headers,httpdate,^1,1.0.3,11,1.0.2,False,False,0.6
cargo,headers,mime,^0.3.14,0.3.17,41,0.3.16,False,False,0.925
cargo,headers,sha1,^0.10,0.11.0,34,0.10.6,True,False,0.7878787878787878
cargo,owo-colors,supports-color,^3.0.0,3.0.2,15,3.0.1,False,False,0.8571428571428571
cargo,owo-colors,supports-color,^2.0,3.0.2,15,3.0.1,True,True,0.8571428571428571
cargo,jni,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,jni,combine,^4.1.0,4.6.7,81,4.6.6,False,False,0.8
cargo,jni,jni-macros,=0.22.4,0.22.4,3,0.22.2,False,True,1.0
cargo,jni,jni-sys,^0.4.1,0.4.1,11,0.4.0,False,True,1.0
cargo,jni,log,^0.4.4,0.4.33,63,0.4.32,False,False,0.532258064516129
cargo,jni,simd_cesu8,^1.1.1,1.1.1,5,1.1.0,False,True,1.0
cargo,jni,thiserror,^2,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,jni,windows-link,^0.2,0.2.1,7,0.2.0,False,False,0.8333333333333334
cargo,jni,java-locator,^0.1.3,0.1.9,9,0.1.8,False,False,0.375
cargo,jni,libloading,^0.8,0.9.0,41,0.8.9,True,False,0.75
cargo,headers-core,http,^1.0.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,sha3,digest,^0.11,0.11.3,69,0.11.2,False,False,0.6029411764705882
cargo,sha3,keccak,^0.2,0.2.0,13,0.1.6,False,True,0.6666666666666666
cargo,sha3,sponge-cursor,^0.1,0.1.0,2,0.0.0,False,True,1.0
cargo,jiff,jiff-static,=0.2.30,0.2.30,29,0.2.29,False,True,1.0
cargo,jiff,portable-atomic,^1.10.0,1.13.1,52,1.13.0,False,False,0.9019607843137255
cargo,jiff,portable-atomic-util,^0.2.4,0.2.7,14,0.2.6,False,False,0.7692307692307693
cargo,jiff,defmt,^1.0.0,1.1.0,28,1.0.1,False,False,0.8888888888888888
cargo,jiff,jiff-static,^0.2,0.2.30,29,0.2.29,False,False,0.0
cargo,jiff,jiff-tzdb,^0.1.6,0.1.6,8,0.1.5,False,True,1.0
cargo,jiff,jiff-tzdb-platform,^0.1.3,0.1.3,5,0.1.2,False,True,1.0
cargo,jiff,js-sys,^0.3.50,0.3.103,111,0.3.102,False,False,0.5363636363636364
cargo,jiff,log,^0.4.21,0.4.33,63,0.4.32,False,False,0.8064516129032258
cargo,jiff,serde_core,^1.0.221,1.0.228,9,1.0.227,False,False,0.125
cargo,jiff,wasm-bindgen,^0.2.70,0.2.126,126,0.2.125,False,False,0.568
cargo,jiff,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,sha1_smol,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,ptr_meta,ptr_meta_derive,=0.3.1,0.3.1,12,0.3.0-pre1,False,True,1.0
cargo,ptr_meta_derive,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,ptr_meta_derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,ptr_meta_derive,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,blake2,digest,^0.10.3,0.11.3,69,0.11.2,True,True,0.9264705882352942
cargo,polyval,cpubits,^0.1,0.1.1,11,0.1.0-pre.0,False,False,0.0
cargo,polyval,cpufeatures,^0.3,0.3.0,26,0.2.17,False,True,1.0
cargo,polyval,universal-hash,^0.6,0.6.1,25,0.6.0-pre.0,False,False,0.4583333333333333
cargo,polyval,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,string_cache,new_debug_unreachable,^1.0.2,1.0.6,6,1.0.4,False,False,0.4
cargo,string_cache,parking_lot,^0.12,0.12.5,58,0.12.4,False,False,0.9122807017543859
cargo,string_cache,phf_shared,^0.13,0.14.0,72,0.13.1,True,False,0.971830985915493
cargo,string_cache,precomputed-hash,^0.1,0.1.1,3,0.1.0,False,False,0.5
cargo,string_cache,malloc_size_of,^0.1,0.1.1,3,0.1.0-alpha.1,False,False,0.0
cargo,string_cache,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,crypto-mac,generic-array,^0.14,1.4.3,70,1.4.2,True,True,0.855072463768116
cargo,crypto-mac,subtle,=2.4,2.6.1,29,2.6.0,True,True,0.9642857142857143
cargo,crypto-mac,blobby,^0.3,0.4.0,9,0.3.1,True,False,0.75
cargo,crypto-mac,cipher,^0.3,0.5.2,39,0.5.1,True,True,0.8421052631578947
cargo,lexical-core,lexical-util,^1.0.7,1.0.7,13,1.0.6,False,True,1.0
cargo,lexical-core,lexical-parse-float,^1.0.6,1.0.6,10,1.0.5,False,True,1.0
cargo,lexical-core,lexical-parse-integer,^1.0.6,1.0.6,11,1.0.5,False,True,1.0
cargo,lexical-core,lexical-write-float,^1.0.6,1.0.6,12,1.0.5,False,True,1.0
cargo,lexical-core,lexical-write-integer,^1.0.6,1.0.6,11,1.0.5,False,True,1.0
cargo,rand_distr,num-traits,^0.2.9,0.2.19,32,0.2.18,False,False,0.6774193548387096
cargo,rand_distr,rand,^0.10.0,0.10.1,89,0.10.0-rc.0,False,False,0.9090909090909091
cargo,rand_distr,serde,^1.0.166,1.0.228,315,1.0.227,False,False,0.7993630573248408
cargo,rand_distr,serde_with,^3,3.21.0,75,3.20.0,False,False,0.6081081081081081
cargo,inotify,bitflags,^2,2.13.0,62,2.12.1,False,False,0.5081967213114754
cargo,inotify,inotify-sys,^0.1.5,0.1.5,6,0.1.4,False,True,1.0
cargo,inotify,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,inotify,futures-util,^0.3.30,0.3.32,37,0.3.31,False,False,0.9444444444444444
cargo,inotify,tokio,^1.40.0,1.52.3,191,1.52.2,False,False,0.8263157894736842
cargo,fragile,futures-core,^0.3.11,0.3.32,37,0.3.31,False,False,0.4166666666666667
cargo,fragile,slab,^0.4.5,0.4.12,19,0.4.11,False,False,0.6111111111111112
cargo,waker-fn,portable-atomic-util,^0.2,0.2.7,14,0.2.6,False,False,0.46153846153846156
cargo,webpki,ring,^0.17.2,0.17.14,133,0.17.13,False,False,0.8560606060606061
cargo,webpki,untrusted,^0.9,0.9.0,15,0.8.0,False,True,1.0
cargo,rusty-fork,fnv,^1.0,1.0.7,8,1.0.6,False,False,0.0
cargo,rusty-fork,quick-error,^1.2,2.0.1,16,2.0.0,True,True,0.7333333333333333
cargo,rusty-fork,tempfile,^3.0,3.27.0,66,3.26.0,False,False,0.36923076923076925
cargo,rusty-fork,wait-timeout,^0.2,0.2.1,8,0.2.0,False,False,0.8571428571428571
cargo,rand_pcg,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,rand_pcg,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,getopts,rustc-std-workspace-core,^1.0,1.0.1,3,1.0.0,False,False,0.5
cargo,getopts,rustc-std-workspace-std,^1.0,1.0.1,2,1.0.0,False,False,0.0
cargo,getopts,unicode-width,^0.2.0,0.2.2,19,0.2.1,False,False,0.8888888888888888
cargo,secrecy,zeroize,^1.6,1.9.0,46,1.8.2,False,False,0.8666666666666667
cargo,secrecy,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,tracing-futures,tracing,^0.1,0.1.44,46,0.1.43,False,False,0.022222222222222223
cargo,tracing-futures,futures,^0.1,0.3.32,73,0.3.31,True,True,0.5555555555555556
cargo,tracing-futures,futures,^0.3.0,0.3.32,73,0.3.31,False,False,0.5555555555555556
cargo,tracing-futures,futures-task,^0.3,0.3.32,34,0.3.31,False,False,0.030303030303030304
cargo,tracing-futures,pin-project,^1.0,1.1.13,89,1.1.12,False,False,0.6931818181818182
cargo,tracing-futures,tokio,^0.1,1.52.3,191,1.52.2,True,True,0.8789473684210526
cargo,tracing-futures,tokio-executor,^0.1,0.1.10,18,0.1.9,False,False,0.4117647058823529
cargo,approx,num-traits,^0.2.0,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,approx,num-complex,^0.4.0,0.4.6,26,0.4.5,False,False,0.76
cargo,dotenvy,clap,^3.2,4.6.1,456,4.6.0,True,True,0.945054945054945
cargo,xml-rs,xml,^1.0.0,1.3.0,12,1.2.1,False,False,0.36363636363636365
cargo,x509-parser,asn1-rs,^0.7.0,0.7.2,18,0.7.1,False,False,0.8823529411764706
cargo,x509-parser,data-encoding,^2.2.1,2.11.0,25,2.10.0,False,False,0.5
cargo,x509-parser,der-parser,^10.0,10.0.0,60,9.0.0,False,True,1.0
cargo,x509-parser,lazy_static,^1.4,1.5.0,38,1.4.0,False,False,0.972972972972973
cargo,x509-parser,nom,^7.0,8.0.0,98,7.1.3,True,False,0.9175257731958762
cargo,x509-parser,oid-registry,^0.8.1,0.8.1,21,0.8.0,False,True,1.0
cargo,x509-parser,rusticata-macros,^4.0,5.0.0,26,4.1.0,True,False,0.92
cargo,x509-parser,thiserror,^2.0,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,x509-parser,time,^0.3.35,0.3.51,131,0.3.50,False,False,0.8769230769230769
cargo,x509-parser,aws-lc-rs,^1.0,1.17.0,51,1.16.3,False,False,0.02
cargo,x509-parser,ring,^0.17.12,0.17.14,133,0.17.13,False,False,0.9848484848484849
cargo,fxhash,byteorder,^1.0.0,1.5.0,58,1.4.3,False,False,0.6666666666666666
cargo,chrono-tz,chrono,^0.4.25,0.4.45,95,0.4.44,False,False,0.7872340425531915
cargo,chrono-tz,phf,^0.12,0.14.0,72,0.13.1,True,True,0.971830985915493
cargo,chrono-tz,arbitrary,^1.2,1.4.2,38,1.4.1,False,False,0.7837837837837838
cargo,chrono-tz,serde,^1.0.99,1.0.228,315,1.0.227,False,False,0.5859872611464968
cargo,chrono-tz,uncased,^0.9,0.9.10,11,0.9.9,False,False,0.0
cargo,serial_test,once_cell,^1.19,1.21.4,67,1.21.3,False,False,0.8636363636363636
cargo,serial_test,parking_lot,^0.12,0.12.5,58,0.12.4,False,False,0.9122807017543859
cargo,serial_test,serial_test_derive,~3.5.0,3.5.0,23,3.4.0,False,True,1.0
cargo,serial_test,document-features,^0.2,0.2.12,14,0.2.11,False,False,0.07692307692307693
cargo,serial_test,env_logger,>=0.6.1,0.11.11,59,0.11.10,False,False,0.5344827586206896
cargo,serial_test,fslock,^0.2,0.2.1,11,0.2.0,False,False,0.9
cargo,serial_test,futures-executor,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,serial_test,futures-util,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,serial_test,log,>=0.4.4,0.4.33,63,0.4.32,False,False,0.532258064516129
cargo,dtoa,no-panic,^0.1,0.1.36,37,0.1.35,False,False,0.0
cargo,arbitrary,derive_arbitrary,~1.4.0,1.4.2,33,1.4.1,False,False,0.9375
cargo,prometheus,cfg-if,^1.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,prometheus,fnv,^1.0,1.0.7,8,1.0.6,False,False,0.0
cargo,prometheus,lazy_static,^1.4,1.5.0,38,1.4.0,False,False,0.972972972972973
cargo,prometheus,memchr,^2.3,2.8.2,46,2.8.1,False,False,0.5111111111111111
cargo,prometheus,parking_lot,^0.12,0.12.5,58,0.12.4,False,False,0.9122807017543859
cargo,prometheus,thiserror,^2.0,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,prometheus,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,prometheus,procfs,^0.17,0.18.0,51,0.17.0,True,False,0.98
cargo,prometheus,protobuf,^3.7.2,3.7.2,176,3.7.1,False,True,1.0
cargo,prometheus,reqwest,^0.12,0.13.4,125,0.13.3,True,True,0.7661290322580645
cargo,rkyv,munge,^0.4,0.4.7,12,0.4.6,False,False,0.36363636363636365
cargo,rkyv,ptr_meta,^0.3,0.3.1,13,0.3.0-pre1,False,False,0.5
cargo,rkyv,rancor,^0.1,0.1.1,14,0.1.0-pre1,False,False,0.0
cargo,rkyv,rend,^0.5,0.5.3,30,0.5.2,False,False,0.5517241379310345
cargo,rkyv,rkyv_derive,=0.8.16,0.8.16,83,0.8.15,False,True,1.0
cargo,rkyv,arrayvec,^0.7,0.7.7,56,0.7.6,False,False,0.8727272727272727
cargo,rkyv,bytecheck,^0.8,0.8.2,36,0.8.1,False,False,0.6571428571428571
cargo,rkyv,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,rkyv,hashbrown,^0.17,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,rkyv,hashbrown,^0.14,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,rkyv,hashbrown,^0.16,0.17.1,56,0.17.0,True,True,0.9636363636363636
cargo,rkyv,hashbrown,^0.15,0.17.1,56,0.17.0,True,True,0.8909090909090909
cargo,rkyv,indexmap,^2,2.14.0,55,2.13.1,False,False,0.46296296296296297
cargo,rkyv,smallvec,^1,1.15.2,77,1.15.1,False,False,0.6578947368421053
cargo,rkyv,smol_str,^0.3,0.3.6,36,0.3.5,False,False,0.8285714285714286
cargo,rkyv,smol_str,^0.2,0.3.6,36,0.3.5,True,True,0.9142857142857143
cargo,rkyv,thin-vec,^0.2.12,0.2.18,22,0.2.17,False,False,0.7142857142857143
cargo,rkyv,tinyvec,^1,1.11.0,38,1.10.0,False,False,0.40540540540540543
cargo,rkyv,triomphe,^0.1,0.1.16,17,0.1.15,False,False,0.0
cargo,rkyv,uuid,^1,1.23.4,92,1.23.3,False,False,0.5054945054945055
cargo,rkyv_derive,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,rkyv_derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,rkyv_derive,syn,^2.0.73,2.0.118,351,2.0.117,False,False,0.8714285714285714
cargo,der-parser,asn1-rs,^0.7,0.7.2,18,0.7.1,False,False,0.8823529411764706
cargo,der-parser,displaydoc,^0.2,0.2.6,15,0.2.5,False,False,0.5714285714285714
cargo,der-parser,nom,^7.0,8.0.0,98,7.1.3,True,False,0.9175257731958762
cargo,der-parser,num-traits,^0.2,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,der-parser,rusticata-macros,^4.0,5.0.0,26,4.1.0,True,False,0.92
cargo,der-parser,bitvec,^1.0,1.1.1,61,1.0.1,False,False,0.9333333333333333
cargo,der-parser,cookie-factory,^0.3.0,0.3.3,18,0.3.2,False,False,0.35294117647058826
cargo,der-parser,num-bigint,^0.4,0.4.6,31,0.4.5,False,False,0.8
cargo,quanta,crossbeam-utils,^0.8.5,0.8.21,42,0.8.20,False,False,0.6097560975609756
cargo,quanta,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,quanta,once_cell,^1.4,1.21.4,67,1.21.3,False,False,0.4393939393939394
cargo,quanta,raw-cpuid,^11.0,11.6.0,55,11.5.0,False,False,0.8518518518518519
cargo,quanta,raw-cpuid,^11.0,11.6.0,55,11.5.0,False,False,0.8518518518518519
cargo,quanta,wasi,^0.11,0.14.7+wasi-0.2.4,27,0.14.6+wasi-0.2.4,True,True,0.9230769230769231
cargo,quanta,web-sys,^0.3,0.3.103,103,0.3.102,False,False,0.00980392156862745
cargo,quanta,winapi,^0.3,0.3.9,51,0.3.8,False,False,0.82
cargo,quanta,prost-types,^0.11,0.14.4,42,0.14.3,True,True,0.8048780487804879
cargo,serial_test_derive,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,serial_test_derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,serial_test_derive,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,enum-as-inner,heck,^0.5,0.5.0,11,0.4.1,False,True,0.9
cargo,enum-as-inner,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,enum-as-inner,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,enum-as-inner,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,borsh-derive,once_cell,^1.18.0,1.21.4,67,1.21.3,False,False,0.8484848484848485
cargo,borsh-derive,proc-macro-crate,^3,3.5.0,24,3.4.0,False,False,0.782608695652174
cargo,borsh-derive,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,borsh-derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,borsh-derive,syn,^2.0.81,2.0.118,351,2.0.117,False,False,0.8942857142857142
cargo,remove_dir_all,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,remove_dir_all,cvt,^0.1.1,0.1.2,3,0.1.1,False,False,0.5
cargo,remove_dir_all,fs_at,^0.2.1,0.2.1,22,0.2.0,False,True,1.0
cargo,remove_dir_all,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,remove_dir_all,normpath,^1.0.1,1.5.1,14,1.5.0,False,False,0.46153846153846156
cargo,remove_dir_all,windows-sys,^0.59.0,0.61.2,23,0.61.1,True,True,0.9545454545454546
cargo,remove_dir_all,clap,^4.1.11,4.6.1,456,4.6.0,False,False,0.7384615384615385
cargo,remove_dir_all,env_logger,^0.11.0,0.11.11,59,0.11.10,False,False,0.8103448275862069
cargo,remove_dir_all,log,^0.4.11,0.4.33,63,0.4.32,False,False,0.6451612903225806
cargo,remove_dir_all,rayon,^1.4,1.12.0,40,1.11.0,False,False,0.6410256410256411
cargo,keccak,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,keccak,cpufeatures,^0.3,0.3.0,26,0.2.17,False,True,1.0
cargo,keccak,hybrid-array,^0.4,0.4.13,42,0.4.12,False,False,0.6829268292682927
cargo,notify,bitflags,^2.7.0,2.13.0,62,2.12.1,False,False,0.8032786885245902
cargo,notify,inotify,^0.11.0,0.11.2,45,0.11.1,False,False,0.9545454545454546
cargo,notify,kqueue,^1.1.1,1.2.0,20,1.1.1,False,False,0.9473684210526315
cargo,notify,libc,^0.2.4,0.2.186,202,0.2.185,False,False,0.09950248756218906
cargo,notify,log,^0.4.17,0.4.33,63,0.4.32,False,False,0.7419354838709677
cargo,notify,mio,^1.0,1.2.1,78,1.2.0,False,False,0.8961038961038961
cargo,notify,mio,^1.0,1.2.1,78,1.2.0,False,False,0.8961038961038961
cargo,notify,notify-types,^2.0.0,2.1.0,4,2.0.0,False,False,0.6666666666666666
cargo,notify,walkdir,^2.4.0,2.5.0,40,2.4.0,False,False,0.9743589743589743
cargo,notify,windows-sys,^0.60.1,0.61.2,23,0.61.1,True,True,0.9090909090909091
cargo,notify,crossbeam-channel,^0.5.0,0.5.15,42,0.5.14,False,False,0.6341463414634146
cargo,notify,flume,^0.11.1,0.12.0,39,0.11.1,True,False,0.9736842105263158
cargo,notify,fsevent-sys,^4.0.0,5.2.0,20,5.1.0,True,True,0.8947368421052632
cargo,notify,kqueue,^1.1.1,1.2.0,20,1.1.1,False,False,0.9473684210526315
cargo,notify,mio,^1.0,1.2.1,78,1.2.0,False,False,0.8961038961038961
cargo,wasm-encoder,leb128fmt,^0.1.0,0.1.0,1,,False,,
cargo,wasm-encoder,wasmparser,^0.252.0,0.252.0,279,0.251.0,False,True,1.0
cargo,const_format,const_format_proc_macros,=0.2.34,0.2.34,16,0.2.33,False,True,1.0
cargo,const_format,konst,^0.2.20,0.4.3,46,0.4.2,True,True,0.9777777777777777
cargo,oid-registry,asn1-rs,^0.7,0.7.2,18,0.7.1,False,False,0.8823529411764706
cargo,asn1-rs,asn1-rs-derive,^0.6,0.7.0,8,0.6.0,True,False,0.8571428571428571
cargo,asn1-rs,asn1-rs-impl,^0.2,0.3.0,3,0.2.0,True,False,0.5
cargo,asn1-rs,displaydoc,^0.2.2,0.2.6,15,0.2.5,False,False,0.7142857142857143
cargo,asn1-rs,nom,^7.0,8.0.0,98,7.1.3,True,False,0.9175257731958762
cargo,asn1-rs,num-traits,^0.2.14,0.2.19,32,0.2.18,False,False,0.8387096774193549
cargo,asn1-rs,rusticata-macros,^4.0,5.0.0,26,4.1.0,True,False,0.92
cargo,asn1-rs,thiserror,^2.0.0,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,asn1-rs,bitvec,^1.0,1.1.1,61,1.0.1,False,False,0.9333333333333333
cargo,asn1-rs,colored,^3.0,3.1.1,33,3.0.0,False,False,0.96875
cargo,asn1-rs,cookie-factory,^0.3.0,0.3.3,18,0.3.2,False,False,0.35294117647058826
cargo,asn1-rs,num-bigint,^0.4,0.4.6,31,0.4.5,False,False,0.8
cargo,asn1-rs,time,^0.3,0.3.51,131,0.3.50,False,False,0.5846153846153846
cargo,jni-sys,jni-sys-macros,^0.4.1,0.4.1,2,0.1.0,False,True,1.0
cargo,tokio-io-timeout,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,tokio-io-timeout,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,opentelemetry-proto,opentelemetry,^0.32,0.32.0,42,0.31.0,False,True,1.0
cargo,opentelemetry-proto,opentelemetry_sdk,^0.32,0.32.1,22,0.32.0,False,False,0.9523809523809523
cargo,opentelemetry-proto,base64,^0.22.1,0.22.1,43,0.22.0,False,True,1.0
cargo,opentelemetry-proto,const-hex,^1.14.1,1.19.1,34,1.19.0,False,False,0.7878787878787878
cargo,opentelemetry-proto,prost,^0.14,0.14.4,46,0.14.3,False,False,0.9111111111111111
cargo,opentelemetry-proto,schemars,^1.0,1.2.1,96,1.2.0,False,False,0.6631578947368421
cargo,opentelemetry-proto,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,opentelemetry-proto,tonic,^0.14.1,0.14.6,52,0.14.5,False,False,0.9019607843137255
cargo,opentelemetry-proto,tonic-prost,^0.14.1,0.14.6,7,0.14.5,False,False,0.16666666666666666
cargo,opentelemetry-otlp,opentelemetry,^0.32,0.32.0,42,0.31.0,False,True,1.0
cargo,opentelemetry-otlp,opentelemetry-proto,^0.32,0.32.0,17,0.31.0,False,True,1.0
cargo,opentelemetry-otlp,opentelemetry_sdk,^0.32,0.32.1,22,0.32.0,False,False,0.9523809523809523
cargo,opentelemetry-otlp,thiserror,^2,2.0.18,89,2.0.17,False,False,0.7954545454545454
cargo,opentelemetry-otlp,flate2,^1.1.2,1.1.9,77,1.1.8,False,False,0.9078947368421053
cargo,opentelemetry-otlp,http,^1.1,1.4.2,44,1.4.1,False,False,0.8604651162790697
cargo,opentelemetry-otlp,httpdate,^1.0.3,1.0.3,11,1.0.2,False,True,1.0
cargo,opentelemetry-otlp,opentelemetry-http,^0.32,0.32.0,23,0.31.0,False,True,1.0
cargo,opentelemetry-otlp,prost,^0.14,0.14.4,46,0.14.3,False,False,0.9111111111111111
cargo,opentelemetry-otlp,reqwest,^0.13.1,0.13.4,125,0.13.3,False,False,0.9758064516129032
cargo,opentelemetry-otlp,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,opentelemetry-otlp,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,opentelemetry-otlp,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,opentelemetry-otlp,tonic,^0.14.1,0.14.6,52,0.14.5,False,False,0.9019607843137255
cargo,opentelemetry-otlp,tonic-types,^0.14.1,0.14.6,27,0.14.5,False,False,0.8076923076923077
cargo,opentelemetry-otlp,zstd,^0.13,0.13.3,76,0.13.2,False,False,0.96
cargo,asn1-rs-derive,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,asn1-rs-derive,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,asn1-rs-derive,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,asn1-rs-derive,synstructure,^0.13,0.13.2,29,0.13.1,False,False,0.9285714285714286
cargo,rend,bytecheck,^0.8,0.8.2,36,0.8.1,False,False,0.6571428571428571
cargo,rend,bytemuck,^1,1.25.0,56,1.24.0,False,False,0.05454545454545454
cargo,rend,zerocopy,^0.8,0.8.52,163,0.8.51,False,False,0.4382716049382716
cargo,rend,zerocopy-derive,^0.8,0.8.52,150,0.8.51,False,False,0.38926174496644295
cargo,async-recursion,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,async-recursion,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,async-recursion,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,codespan-reporting,unicode-width,">=0.1, <0.3",0.2.2,19,0.2.1,False,False,0.05555555555555555
cargo,codespan-reporting,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,codespan-reporting,termcolor,^1.0.4,1.4.1,24,1.4.0,False,False,0.6086956521739131
cargo,inotify-sys,libc,^0.2,0.2.186,202,0.2.185,False,False,0.07960199004975124
cargo,serde-value,ordered-float,^2.0.0,5.3.0,58,5.2.0,True,True,0.7368421052631579
cargo,serde-value,serde,^1.0.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,ghash,polyval,^0.7,0.7.1,38,0.7.0-pre.0,False,False,0.6756756756756757
cargo,ghash,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,aes-gcm,aead,^0.6,0.6.1,32,0.6.0-pre.0,False,False,0.5806451612903226
cargo,aes-gcm,cipher,^0.5,0.5.2,39,0.5.1,False,False,0.5
cargo,aes-gcm,ctr,^0.10,0.10.1,28,0.10.0-pre.0,False,False,0.6666666666666666
cargo,aes-gcm,ghash,^0.6,0.6.0,27,0.5.1,False,True,0.6923076923076923
cargo,aes-gcm,subtle,^2,2.6.1,29,2.6.0,False,False,0.5357142857142857
cargo,aes-gcm,aes,^0.9,0.9.1,33,0.9.0-pre,False,False,0.65625
cargo,aes-gcm,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,aws-smithy-http,aws-smithy-runtime-api,^1.11.6,1.12.3,56,1.12.1,False,False,0.9454545454545454
cargo,aws-smithy-http,aws-smithy-types,^1.4.6,1.5.0,93,1.4.9,False,False,0.9565217391304348
cargo,aws-smithy-http,bytes,^1.11.1,1.12.0,58,1.11.1,False,False,0.9824561403508771
cargo,aws-smithy-http,bytes-utils,^0.1,0.1.4,5,0.1.3,False,False,0.0
cargo,aws-smithy-http,futures-core,^0.3.31,0.3.32,37,0.3.31,False,False,0.9722222222222222
cargo,aws-smithy-http,futures-util,^0.3.29,0.3.32,37,0.3.31,False,False,0.9166666666666666
cargo,aws-smithy-http,http,^1.3.1,1.4.2,44,1.4.1,False,False,0.9302325581395349
cargo,aws-smithy-http,http-body,^1.0.1,1.0.1,19,1.0.0-rc1,False,True,1.0
cargo,aws-smithy-http,http-body-util,^0.1.3,0.1.3,7,0.1.2,False,True,1.0
cargo,aws-smithy-http,percent-encoding,^2.3.1,2.3.2,8,2.3.1,False,False,0.8571428571428571
cargo,aws-smithy-http,pin-project-lite,^0.2.14,0.2.17,31,0.2.16,False,False,0.9
cargo,aws-smithy-http,pin-utils,^0.1.0,0.1.0,5,,False,,0.0
cargo,aws-smithy-http,tracing,^0.1.44,0.1.44,46,0.1.43,False,True,1.0
cargo,aws-smithy-http,aws-smithy-eventstream,^0.60.20,0.60.21,70,0.60.20,False,False,0.9855072463768116
cargo,const_format_proc_macros,proc-macro2,^1.0.19,1.0.106,162,1.0.105,False,False,0.45962732919254656
cargo,const_format_proc_macros,quote,^1.0.7,1.0.46,94,1.0.45,False,False,0.5806451612903226
cargo,const_format_proc_macros,unicode-xid,^0.2,0.2.6,12,0.2.5,False,False,0.45454545454545453
cargo,const_format_proc_macros,syn,^1.0.38,2.0.118,351,2.0.117,True,True,0.7971428571428572
cargo,rmp,num-traits,^0.2.19,0.2.19,32,0.2.18,False,True,1.0
cargo,futures-intrusive,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,futures-intrusive,lock_api,^0.4.1,0.4.14,27,0.4.13,False,False,0.5
cargo,futures-intrusive,parking_lot,^0.12.0,0.12.5,58,0.12.4,False,False,0.9122807017543859
cargo,fdeflate,simd-adler32,^0.3.4,0.3.9,11,0.3.8,False,False,0.5
cargo,proc-macro-error-attr2,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,proc-macro-error-attr2,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,proc-macro-error2,proc-macro-error-attr2,=2.0.0,2.0.0,2,,False,,0.0
cargo,proc-macro-error2,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,proc-macro-error2,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,proc-macro-error2,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,crossbeam,crossbeam-utils,^0.8.18,0.8.21,42,0.8.20,False,False,0.926829268292683
cargo,crossbeam,crossbeam-channel,^0.5.10,0.5.15,42,0.5.14,False,False,0.8780487804878049
cargo,crossbeam,crossbeam-deque,^0.8.4,0.8.6,26,0.8.5,False,False,0.92
cargo,crossbeam,crossbeam-epoch,^0.9.17,0.9.18,38,0.9.17,False,False,0.972972972972973
cargo,crossbeam,crossbeam-queue,^0.3.10,0.3.12,21,0.3.11,False,False,0.9
cargo,opentelemetry-http,async-trait,^0.1,0.1.89,90,0.1.88,False,False,0.0
cargo,opentelemetry-http,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,opentelemetry-http,http,^1.1,1.4.2,44,1.4.1,False,False,0.8604651162790697
cargo,opentelemetry-http,opentelemetry,^0.32,0.32.0,42,0.31.0,False,True,1.0
cargo,opentelemetry-http,http-body-util,^0.1,0.1.3,7,0.1.2,False,False,0.0
cargo,opentelemetry-http,hyper,^1.3,1.10.1,250,1.10.0,False,False,0.9477911646586346
cargo,opentelemetry-http,hyper-util,^0.1,0.1.20,22,0.1.19,False,False,0.047619047619047616
cargo,opentelemetry-http,reqwest,^0.13.1,0.13.4,125,0.13.3,False,False,0.9758064516129032
cargo,opentelemetry-http,tokio,^1,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,matrixmultiply,rawpointer,^0.2,0.2.1,3,0.2.0,False,False,0.5
cargo,matrixmultiply,num_cpus,^1.13,1.17.0,40,1.16.0,False,False,0.8717948717948718
cargo,matrixmultiply,once_cell,^1.7,1.21.4,67,1.21.3,False,False,0.5303030303030303
cargo,matrixmultiply,thread-tree,^0.3.2,0.3.3,5,0.3.2,False,False,0.75
cargo,bytecheck,bytecheck_derive,=0.8.2,0.8.2,35,0.8.1,False,True,1.0
cargo,bytecheck,ptr_meta,^0.3,0.3.1,13,0.3.0-pre1,False,False,0.5
cargo,bytecheck,rancor,^0.1,0.1.1,14,0.1.0-pre1,False,False,0.0
cargo,bytecheck,simdutf8,^0.1,0.1.5,9,0.1.4,False,False,0.375
cargo,bytecheck,uuid,^1,1.23.4,92,1.23.3,False,False,0.5054945054945055
cargo,bytecheck_derive,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,bytecheck_derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,bytecheck_derive,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,chacha20,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,chacha20,cpufeatures,^0.3,0.3.0,26,0.2.17,False,True,1.0
cargo,chacha20,cipher,^0.5,0.5.2,39,0.5.1,False,False,0.5
cargo,chacha20,rand_core,^0.10,0.10.1,38,0.10.0-rc-1,False,False,0.8108108108108109
cargo,chacha20,zeroize,^1.8.1,1.9.0,46,1.8.2,False,False,0.9555555555555556
cargo,sqlx-core,base64,^0.22.1,0.22.1,43,0.22.0,False,True,1.0
cargo,sqlx-core,bytes,^1.2.0,1.12.0,58,1.11.1,False,False,0.7192982456140351
cargo,sqlx-core,cfg-if,^1.0.0,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,sqlx-core,crossbeam-queue,^0.3.2,0.3.12,21,0.3.11,False,False,0.5
cargo,sqlx-core,either,^1.6.1,1.16.0,33,1.15.0,False,False,0.65625
cargo,sqlx-core,event-listener,^5.2.0,5.4.1,34,5.4.0,False,False,0.8787878787878788
cargo,sqlx-core,futures-core,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,sqlx-core,futures-intrusive,^0.5.0,0.5.0,11,0.4.2,False,True,1.0
cargo,sqlx-core,futures-io,^0.3.32,0.3.32,38,0.3.31,False,True,1.0
cargo,sqlx-core,futures-util,^0.3.32,0.3.32,37,0.3.31,False,True,1.0
cargo,sqlx-core,hashbrown,^0.16.0,0.17.1,56,0.17.0,True,True,0.9636363636363636
cargo,sqlx-core,hashlink,^0.11.0,0.12.0,20,0.11.1,True,False,0.8947368421052632
cargo,sqlx-core,indexmap,^2.0,2.14.0,55,2.13.1,False,False,0.46296296296296297
cargo,sqlx-core,log,^0.4.18,0.4.33,63,0.4.32,False,False,0.7580645161290323
cargo,sqlx-core,memchr,^2.5.0,2.8.2,46,2.8.1,False,False,0.6666666666666666
cargo,sqlx-core,percent-encoding,^2.3.0,2.3.2,8,2.3.1,False,False,0.7142857142857143
cargo,sqlx-core,smallvec,^1.13.1,1.15.2,77,1.15.1,False,False,0.9342105263157895
cargo,sqlx-core,thiserror,^2.0.18,2.0.18,89,2.0.17,False,True,1.0
cargo,sqlx-core,tracing,^0.1.37,0.1.44,46,0.1.43,False,False,0.8444444444444444
cargo,sqlx-core,url,^2.2.2,2.5.8,89,2.5.7,False,False,0.8522727272727273
cargo,sqlx-core,async-fs,^2.1,2.2.0,18,2.1.3,False,False,0.7647058823529411
cargo,sqlx-core,async-global-executor,^3.1,3.1.0,36,3.0.2,False,True,1.0
cargo,sqlx-core,async-io,^2.4.1,2.6.0,62,2.5.0,False,False,0.9672131147540983
cargo,sqlx-core,async-std,^1.13,1.13.2,38,1.13.1,False,False,0.9459459459459459
cargo,sqlx-core,async-task,^4.7.1,4.7.1,25,4.7.0,False,True,1.0
cargo,sqlx-core,bigdecimal,^0.4.0,0.4.10,26,0.4.9,False,False,0.6
cargo,sqlx-core,bit-vec,^0.8,0.9.1,22,0.9.0,True,True,0.9523809523809523
cargo,sqlx-core,bstr,^1.0.1,1.12.3,51,1.12.2,False,False,0.56
cargo,sqlx-core,chrono,^0.4.34,0.4.45,95,0.4.44,False,False,0.8829787234042553
cargo,sqlx-core,crc,^3,3.4.0,30,3.3.0,False,False,0.7241379310344828
cargo,sqlx-core,ipnet,^2.3.0,2.12.0,70,2.11.0,False,False,0.7971014492753623
cargo,sqlx-core,ipnetwork,^0.21.1,0.21.1,46,0.21.0,False,True,1.0
cargo,sqlx-core,mac_address,^1.1.5,1.1.8,19,1.1.7,False,False,0.8333333333333334
cargo,sqlx-core,native-tls,^0.2.10,0.2.18,25,0.2.17,False,False,0.6666666666666666
cargo,sqlx-core,rust_decimal,^1.36.0,1.42.1,106,1.42.0,False,False,0.9142857142857143
cargo,sqlx-core,rustls,^0.23.24,0.23.41,111,0.23.40,False,False,0.8454545454545455
cargo,sqlx-core,rustls-native-certs,^0.8.0,0.8.4,23,0.8.3,False,False,0.8181818181818182
cargo,sqlx-core,serde,^1.0.219,1.0.228,315,1.0.227,False,False,0.9713375796178344
cargo,sqlx-core,serde_json,^1.0.142,1.0.150,182,1.0.149,False,False,0.9558011049723757
cargo,sqlx-core,sha2,^0.10.0,0.11.0,50,0.10.9,True,False,0.7959183673469388
cargo,sqlx-core,smol,^2.0,2.0.2,42,2.0.1,False,False,0.9512195121951219
cargo,sqlx-core,time,^0.3.47,0.3.51,131,0.3.50,False,False,0.9692307692307692
cargo,sqlx-core,tokio,^1.25.0,1.52.3,191,1.52.2,False,False,0.6789473684210526
cargo,sqlx-core,tokio-stream,^0.1.8,0.1.18,20,0.1.17,False,False,0.47368421052631576
cargo,sqlx-core,toml,^0.8.16,1.1.2+spec-1.1.0,116,1.1.1+spec-1.1.0,True,True,0.9304347826086956
cargo,sqlx-core,uuid,^1.12.1,1.23.4,92,1.23.3,False,False,0.7912087912087912
cargo,sqlx-core,webpki-roots,^1,1.0.8,61,1.0.7,False,False,0.8666666666666667
cargo,rust_decimal,arrayvec,^0.7,0.7.7,56,0.7.6,False,False,0.8727272727272727
cargo,rust_decimal,num-traits,^0.2,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,rust_decimal,arbitrary,^1.0,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,rust_decimal,borsh,^1.1.1,1.7.0,59,1.6.1,False,False,0.7068965517241379
cargo,rust_decimal,bytemuck,^1.17.1,1.25.0,56,1.24.0,False,False,0.8181818181818182
cargo,rust_decimal,bytemuck_derive,^1.7.1,1.10.2,25,1.10.1,False,False,0.625
cargo,rust_decimal,bytes,^1.0,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,rust_decimal,diesel,^2.2.3,2.3.10,95,2.3.9,False,False,0.7872340425531915
cargo,rust_decimal,ndarray,^0.15.6,0.17.2,93,0.17.1,True,True,0.9891304347826086
cargo,rust_decimal,postgres-types,^0.2,0.2.14,21,0.2.13,False,False,0.3
cargo,rust_decimal,proptest,^1.0,1.11.0,48,1.10.0,False,False,0.7446808510638298
cargo,rust_decimal,rand,^0.8,0.10.1,89,0.10.0-rc.0,True,True,0.9204545454545454
cargo,rust_decimal,rand,^0.9,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,rust_decimal,rkyv,^0.7.46,0.8.16,93,0.8.15,True,True,0.9891304347826086
cargo,rust_decimal,rocket,^0.5.0-rc.3,0.5.1,58,0.5.0-rc.1,False,False,0.9122807017543859
cargo,rust_decimal,rust_decimal_macros,^1,1.40.0,71,1.39.0,False,False,0.08571428571428572
cargo,rust_decimal,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,rust_decimal,serde_json,^1.0,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,rust_decimal,tokio-postgres,^0.7,0.7.18,38,0.7.17,False,False,0.5135135135135135
cargo,rust_decimal,wasm-bindgen,^0.2,0.2.126,126,0.2.125,False,False,0.008
cargo,rust_decimal,zmij,^1.0,1.0.21,35,1.0.20,False,False,0.38235294117647056
cargo,sqlx,sqlx-core,=0.9.0,0.9.0,58,0.8.6,False,True,0.9824561403508771
cargo,sqlx,sqlx-macros,=0.9.0,0.9.0,54,0.8.6,False,True,0.9811320754716981
cargo,sqlx,sqlx-mysql,=0.9.0,0.9.0,18,0.8.6,False,True,0.9411764705882353
cargo,sqlx,sqlx-postgres,=0.9.0,0.9.0,18,0.8.6,False,True,0.9411764705882353
cargo,sqlx,sqlx-sqlite,=0.9.0,0.9.0,18,0.8.6,False,True,0.9411764705882353
cargo,sqlx-macros,proc-macro2,^1.0.83,1.0.106,162,1.0.105,False,False,0.8571428571428571
cargo,sqlx-macros,quote,^1.0.35,1.0.46,94,1.0.45,False,False,0.8817204301075269
cargo,sqlx-macros,sqlx-core,=0.9.0,0.9.0,58,0.8.6,False,True,0.9824561403508771
cargo,sqlx-macros,sqlx-macros-core,=0.9.0,0.9.0,17,0.8.6,False,True,0.9375
cargo,sqlx-macros,syn,^2.0.87,2.0.118,351,2.0.117,False,False,0.9114285714285715
cargo,debugid,uuid,^1.0.0,1.23.4,92,1.23.3,False,False,0.5054945054945055
cargo,debugid,serde,^1.0.85,1.0.228,315,1.0.227,False,False,0.5414012738853503
cargo,litrs,proc-macro2,^1.0.63,1.0.106,162,1.0.105,False,False,0.7329192546583851
cargo,litrs,unicode-xid,^0.2.4,0.2.6,12,0.2.5,False,False,0.8181818181818182
cargo,base64-simd,outref,^0.5.0,0.5.2,7,0.5.1,False,False,0.6666666666666666
cargo,base64-simd,vsimd,^0.8.0,0.8.0,2,0.0.1,False,True,1.0
cargo,pulldown-cmark,bitflags,^2,2.13.0,62,2.12.1,False,False,0.5081967213114754
cargo,pulldown-cmark,memchr,^2.5,2.8.2,46,2.8.1,False,False,0.6666666666666666
cargo,pulldown-cmark,unicase,^2.6,2.9.0,28,2.8.1,False,False,0.8518518518518519
cargo,pulldown-cmark,getopts,^0.2,0.2.24,30,0.2.23,False,False,0.1724137931034483
cargo,pulldown-cmark,pulldown-cmark-escape,^0.11,0.11.0,3,0.10.1,False,True,1.0
cargo,pulldown-cmark,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,aws-smithy-json,aws-smithy-runtime-api,^1.12.3,1.12.3,56,1.12.1,False,True,1.0
cargo,aws-smithy-json,aws-smithy-schema,^0.1.0,0.1.0,2,0.0.1,False,True,1.0
cargo,aws-smithy-json,aws-smithy-types,^1.4.9,1.5.0,93,1.4.9,False,False,0.9891304347826086
cargo,piper,atomic-waker,^1.1.0,1.1.2,5,1.1.1,False,False,0.5
cargo,piper,fastrand,^2.0.0,2.4.1,29,2.4.0,False,False,0.7142857142857143
cargo,piper,futures-io,^0.3.28,0.3.32,38,0.3.31,False,False,0.8918918918918919
cargo,piper,portable-atomic,^1.2.0,1.13.1,52,1.13.0,False,False,0.6078431372549019
cargo,piper,portable-atomic-util,^0.2.0,0.2.7,14,0.2.6,False,False,0.46153846153846156
cargo,threadpool,num_cpus,^1.13,1.17.0,40,1.16.0,False,False,0.8717948717948718
cargo,wasip2,wit-bindgen,^0.57.1,0.58.0,67,0.57.1,True,False,0.9848484848484849
cargo,wasip2,rustc-std-workspace-alloc,^1.0,1.0.1,2,1.0.0,False,False,0.0
cargo,wasip2,rustc-std-workspace-core,^1.0,1.0.1,3,1.0.0,False,False,0.5
cargo,compact_str,castaway,^0.2.3,0.2.4,8,0.2.3,False,False,0.8571428571428571
cargo,compact_str,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,compact_str,itoa,^1,1.0.18,37,1.0.17,False,False,0.5
cargo,compact_str,rustversion,^1,1.0.22,25,1.0.21,False,False,0.08333333333333333
cargo,compact_str,ryu,^1,1.0.23,35,1.0.22,False,False,0.3235294117647059
cargo,compact_str,static_assertions,^1,1.1.0,15,1.0.0,False,False,0.9285714285714286
cargo,compact_str,arbitrary,^1,1.4.2,38,1.4.1,False,False,0.40540540540540543
cargo,compact_str,borsh,^1,1.7.0,59,1.6.1,False,False,0.5689655172413793
cargo,compact_str,bytes,^1,1.12.0,58,1.11.1,False,False,0.6666666666666666
cargo,compact_str,diesel,^2,2.3.10,95,2.3.9,False,False,0.6063829787234043
cargo,compact_str,markup,^0.15,0.16.0,36,0.15.0,True,False,0.9714285714285714
cargo,compact_str,proptest,^1,1.11.0,48,1.10.0,False,False,0.7446808510638298
cargo,compact_str,quickcheck,^1,1.1.0,85,1.0.3,False,False,0.9523809523809523
cargo,compact_str,rkyv,^0.8,0.8.16,93,0.8.15,False,False,0.7717391304347826
cargo,compact_str,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,compact_str,smallvec,^1,1.15.2,77,1.15.1,False,False,0.6578947368421053
cargo,compact_str,sqlx,^0.8,0.9.0,59,0.8.6,True,False,0.8793103448275862
cargo,compact_str,zeroize,^1,1.9.0,46,1.8.2,False,False,0.4444444444444444
cargo,assert-json-diff,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,assert-json-diff,serde_json,^1,1.0.150,182,1.0.149,False,False,0.1712707182320442
cargo,wasm-streams,futures-util,^0.3.31,0.3.32,37,0.3.31,False,False,0.9722222222222222
cargo,wasm-streams,js-sys,^0.3.85,0.3.103,111,0.3.102,False,False,0.8545454545454545
cargo,wasm-streams,wasm-bindgen,^0.2.108,0.2.126,126,0.2.125,False,False,0.872
cargo,wasm-streams,wasm-bindgen-futures,^0.4.58,0.4.76,109,0.4.75,False,False,0.8518518518518519
cargo,wasm-streams,web-sys,^0.3.85,0.3.103,103,0.3.102,False,False,0.8431372549019608
cargo,async-stream,async-stream-impl,=0.3.6,0.3.6,11,0.3.5,False,True,1.0
cargo,async-stream,futures-core,^0.3,0.3.32,37,0.3.31,False,False,0.1111111111111111
cargo,async-stream,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,async-stream-impl,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,async-stream-impl,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,async-stream-impl,syn,^2.0.2,2.0.118,351,2.0.117,False,False,0.6685714285714286
cargo,hyper-timeout,hyper,^1.1,1.10.1,250,1.10.0,False,False,0.9397590361445783
cargo,hyper-timeout,hyper-util,^0.1.10,0.1.20,22,0.1.19,False,False,0.5238095238095238
cargo,hyper-timeout,pin-project-lite,^0.2,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,hyper-timeout,tokio,^1.35,1.52.3,191,1.52.2,False,False,0.7684210526315789
cargo,hyper-timeout,tower-service,^0.3,0.3.3,9,0.3.2,False,False,0.375
cargo,parking,loom,^0.7,0.7.2,40,0.7.1,False,False,0.9487179487179487
cargo,dirs,dirs-sys,^0.5.0,0.5.0,13,0.4.1,False,True,1.0
cargo,multimap,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,windows,windows-collections,^0.3.2,0.3.2,8,0.3.1,False,True,1.0
cargo,windows,windows-core,^0.62.2,0.62.2,20,0.62.1,False,True,1.0
cargo,windows,windows-future,^0.3.2,0.3.2,9,0.3.1,False,True,1.0
cargo,windows,windows-numerics,^0.3.1,0.3.1,6,0.3.0,False,True,1.0
cargo,futures-lite,futures-core,^0.3.5,0.3.32,37,0.3.31,False,False,0.25
cargo,futures-lite,pin-project-lite,^0.2.0,0.2.17,31,0.2.16,False,False,0.43333333333333335
cargo,futures-lite,fastrand,^2.0.0,2.4.1,29,2.4.0,False,False,0.7142857142857143
cargo,futures-lite,futures-io,^0.3.5,0.3.32,38,0.3.31,False,False,0.2702702702702703
cargo,futures-lite,memchr,^2.3.3,2.8.2,46,2.8.1,False,False,0.5777777777777777
cargo,futures-lite,parking,^2.2.0,2.2.1,12,2.2.0,False,False,0.9090909090909091
cargo,windows-result,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,linked-hash-map,heapsize,^0.4,0.4.2,21,0.4.1,False,False,0.9
cargo,linked-hash-map,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,zerotrie,displaydoc,^0.2.3,0.2.6,15,0.2.5,False,False,0.7857142857142857
cargo,zerotrie,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,zerotrie,litemap,^0.8.0,0.8.2,19,0.8.1,False,False,0.8888888888888888
cargo,zerotrie,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,zerotrie,yoke,^0.8.2,0.8.3,24,0.8.2,False,False,0.9565217391304348
cargo,zerotrie,zerofrom,^0.1.6,0.1.8,9,0.1.7,False,False,0.75
cargo,zerotrie,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,wasm-bindgen-futures,js-sys,=0.3.103,0.3.103,111,0.3.102,False,True,1.0
cargo,wasm-bindgen-futures,wasm-bindgen,=0.2.126,0.2.126,126,0.2.125,False,True,1.0
cargo,clang-sys,glob,^0.3,0.3.3,29,0.3.2,False,False,0.8928571428571429
cargo,clang-sys,libc,^0.2.39,0.2.186,202,0.2.185,False,False,0.2736318407960199
cargo,clang-sys,libloading,^0.8,0.9.0,41,0.8.9,True,False,0.75
cargo,potential_utf,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,potential_utf,serde_core,^1.0.220,1.0.228,9,1.0.227,False,False,0.0
cargo,potential_utf,writeable,^0.6.1,0.6.3,16,0.6.2,False,False,0.8666666666666667
cargo,potential_utf,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,arc-swap,rustversion,^1,1.0.22,25,1.0.21,False,False,0.08333333333333333
cargo,arc-swap,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,pem-rfc7468,base64ct,^1.4,1.8.3,31,1.8.2,False,False,0.5
cargo,hashlink,hashbrown,^0.17,0.17.1,56,0.17.0,False,False,0.9818181818181818
cargo,hashlink,serde,^1.0,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,icu_locale_core,displaydoc,^0.2.3,0.2.6,15,0.2.5,False,False,0.7857142857142857
cargo,icu_locale_core,litemap,^0.8.0,0.8.2,19,0.8.1,False,False,0.8888888888888888
cargo,icu_locale_core,tinystr,^0.8.3,0.8.3,35,0.8.2,False,True,1.0
cargo,icu_locale_core,writeable,^0.6.1,0.6.3,16,0.6.2,False,False,0.8666666666666667
cargo,icu_locale_core,databake,^0.2.0,0.2.1,11,0.2.0,False,False,0.9
cargo,icu_locale_core,serde,^1.0.220,1.0.228,315,1.0.227,False,False,0.9745222929936306
cargo,icu_locale_core,zerovec,^0.11.6,0.11.6,32,0.11.5,False,True,1.0
cargo,anstyle-wincon,anstyle,^1.0.0,1.0.14,31,1.0.13,False,False,0.5333333333333333
cargo,anstyle-wincon,once_cell_polyfill,^1.56.1,1.70.2,5,1.70.1,False,False,0.25
cargo,anstyle-wincon,windows-sys,">=0.60.2, <0.62",0.61.2,23,0.61.1,False,False,0.8636363636363636
cargo,aes,cipher,^0.5,0.5.2,39,0.5.1,False,False,0.5
cargo,aes,cpubits,^0.1,0.1.1,11,0.1.0-pre.0,False,False,0.0
cargo,aes,cpufeatures,^0.3,0.3.0,26,0.2.17,False,True,1.0
cargo,aes,zeroize,^1.8,1.9.0,46,1.8.2,False,False,0.9333333333333333
cargo,pem,base64,^0.22.0,0.22.1,43,0.22.0,False,False,0.9761904761904762
cargo,pem,serde_core,^1,1.0.228,9,1.0.227,False,False,0.0
cargo,cexpr,nom,^7,8.0.0,98,7.1.3,True,False,0.9175257731958762
cargo,security-framework-sys,core-foundation-sys,^0.8.7,0.8.7,30,0.8.6,False,True,1.0
cargo,security-framework-sys,libc,^0.2.150,0.2.186,202,0.2.185,False,False,0.8208955223880597
cargo,tokio-native-tls,native-tls,^0.2,0.2.18,25,0.2.17,False,False,0.25
cargo,tokio-native-tls,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,schannel,windows-sys,^0.61,0.61.2,23,0.61.1,False,False,0.9090909090909091
cargo,async-lock,event-listener,^5.0.0,5.4.1,34,5.4.0,False,False,0.8181818181818182
cargo,async-lock,event-listener-strategy,^0.5.0,0.5.4,9,0.5.3,False,False,0.5
cargo,async-lock,pin-project-lite,^0.2.11,0.2.17,31,0.2.16,False,False,0.8
cargo,async-lock,loom,^0.7,0.7.2,40,0.7.1,False,False,0.9487179487179487
cargo,pest_derive,pest,^2.8.6,2.8.6,90,2.8.5,False,True,1.0
cargo,pest_derive,pest_generator,^2.8.6,2.8.6,44,2.8.5,False,True,1.0
cargo,phf_codegen,phf_generator,^0.14.0,0.14.0,48,0.13.1,False,True,1.0
cargo,phf_codegen,phf_shared,^0.14.0,0.14.0,72,0.13.1,False,True,1.0
cargo,phf_codegen,proc-macro2,^1,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,phf_codegen,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,pest_meta,pest,^2.8.6,2.8.6,90,2.8.5,False,True,1.0
cargo,pest_generator,pest,^2.8.6,2.8.6,90,2.8.5,False,True,1.0
cargo,pest_generator,pest_meta,^2.8.6,2.8.6,47,2.8.5,False,True,1.0
cargo,pest_generator,proc-macro2,^1.0,1.0.106,162,1.0.105,False,False,0.3416149068322981
cargo,pest_generator,quote,^1.0,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,pest_generator,syn,^2.0,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,tungstenite,bytes,^1.9.0,1.12.0,58,1.11.1,False,False,0.9122807017543859
cargo,tungstenite,log,^0.4.8,0.4.33,63,0.4.32,False,False,0.5967741935483871
cargo,tungstenite,rand,^0.9.0,0.10.1,89,0.10.0-rc.0,True,True,0.875
cargo,tungstenite,thiserror,^2.0.7,2.0.18,89,2.0.17,False,False,0.875
cargo,tungstenite,data-encoding,^2,2.11.0,25,2.10.0,False,False,0.20833333333333334
cargo,tungstenite,http,^1.0,1.4.2,44,1.4.1,False,False,0.8372093023255814
cargo,tungstenite,httparse,^1.3.4,1.10.1,46,1.10.0,False,False,0.6
cargo,tungstenite,native-tls,^0.2.3,0.2.18,25,0.2.17,False,False,0.375
cargo,tungstenite,rustls,^0.23.0,0.23.41,111,0.23.40,False,False,0.6272727272727273
cargo,tungstenite,rustls-native-certs,^0.8.0,0.8.4,23,0.8.3,False,False,0.8181818181818182
cargo,tungstenite,rustls-pki-types,^1.0,1.14.1,30,1.14.0,False,False,0.2413793103448276
cargo,tungstenite,sha1,^0.10,0.11.0,34,0.10.6,True,False,0.7878787878787878
cargo,tungstenite,url,^2.1.0,2.5.8,89,2.5.7,False,False,0.8068181818181818
cargo,tungstenite,webpki-roots,^0.26,1.0.8,61,1.0.7,True,True,0.7666666666666667
cargo,android_system_properties,libc,^0.2.126,0.2.186,202,0.2.185,False,False,0.7014925373134329
cargo,criterion,alloca,^0.4,0.4.0,10,0.3.4,False,True,1.0
cargo,criterion,anes,^0.1.4,0.2.1,11,0.2.0,True,True,0.7
cargo,criterion,cast,^0.3,0.3.0,10,0.2.7,False,True,1.0
cargo,criterion,ciborium,^0.2.0,0.2.2,4,0.2.1,False,False,0.3333333333333333
cargo,criterion,clap,^4.5,4.6.1,456,4.6.0,False,False,0.8615384615384616
cargo,criterion,criterion-plot,^0.8.2,0.8.2,26,0.8.1,False,True,1.0
cargo,criterion,itertools,^0.13,0.15.0,131,0.14.0,True,True,0.9923076923076923
cargo,criterion,num-traits,^0.2,0.2.19,32,0.2.18,False,False,0.3870967741935484
cargo,criterion,oorandom,^11.1,11.1.5,17,11.1.4,False,False,0.6875
cargo,criterion,page_size,^0.6,0.6.0,10,0.5.0,False,True,1.0
cargo,criterion,regex,^1.5.1,1.12.4,167,1.12.3,False,False,0.7710843373493976
cargo,criterion,serde,^1.0.100,1.0.228,315,1.0.227,False,False,0.589171974522293
cargo,criterion,serde_json,^1.0.100,1.0.150,182,1.0.149,False,False,0.7237569060773481
cargo,criterion,tinytemplate,^1.1,1.2.1,8,1.2.0,False,False,0.7142857142857143
cargo,criterion,walkdir,^2.3,2.5.0,40,2.4.0,False,False,0.8717948717948718
cargo,criterion,csv,^1.1,1.4.0,82,1.3.1,False,False,0.8518518518518519
cargo,criterion,futures,^0.3,0.3.32,73,0.3.31,False,False,0.5555555555555556
cargo,criterion,plotters,^0.3.2,0.3.7,39,0.3.6,False,False,0.868421052631579
cargo,criterion,rayon,^1.3,1.12.0,40,1.11.0,False,False,0.5897435897435898
cargo,criterion,smol,^2.0,2.0.2,42,2.0.1,False,False,0.9512195121951219
cargo,criterion,tokio,^1.0,1.52.3,191,1.52.2,False,False,0.3368421052631579
cargo,num,num-complex,^0.4.6,0.4.6,26,0.4.5,False,True,1.0
cargo,num,num-integer,^0.1.46,0.1.46,15,0.1.45,False,True,1.0
cargo,num,num-iter,^0.1.45,0.1.45,14,0.1.44,False,True,1.0
cargo,num,num-rational,^0.4.2,0.4.2,21,0.4.1,False,True,1.0
cargo,num,num-traits,^0.2.19,0.2.19,32,0.2.18,False,True,1.0
cargo,num,num-bigint,^0.4.5,0.4.6,31,0.4.5,False,False,0.9666666666666667
cargo,cmake,cc,^1.2.46,1.2.65,212,1.2.64,False,False,0.909952606635071
cargo,windows-strings,windows-link,^0.2.1,0.2.1,7,0.2.0,False,True,1.0
cargo,bitvec,funty,^2.0,2.0.0,7,1.2.0,False,True,1.0
cargo,bitvec,radium,^0.7,1.1.1,20,1.1.0,True,True,0.9473684210526315
cargo,bitvec,tap,^1,1.0.1,8,1.0.0,False,False,0.8571428571428571
cargo,bitvec,wyz,^0.5,0.6.1,9,0.6.0,True,True,0.75
cargo,bitvec,serde,^1,1.0.228,315,1.0.227,False,False,0.27070063694267515
cargo,num_enum,num_enum_derive,=0.7.6,0.7.6,26,0.7.5,False,True,1.0
cargo,num_enum,rustversion,^1.0.4,1.0.22,25,1.0.21,False,False,0.25
cargo,num_enum_derive,proc-macro2,^1.0.60,1.0.106,162,1.0.105,False,False,0.7142857142857143
cargo,num_enum_derive,quote,^1,1.0.46,94,1.0.45,False,False,0.5053763440860215
cargo,num_enum_derive,syn,^2,2.0.118,351,2.0.117,False,False,0.6628571428571428
cargo,num_enum_derive,proc-macro-crate,">=1, <=3",3.5.0,24,3.4.0,True,True,0.43478260869565216
cargo,valuable,valuable-derive,=0.1.1,0.1.1,2,0.1.0,False,True,1.0
cargo,mime_guess,mime,^0.3,0.3.17,41,0.3.16,False,False,0.575
cargo,mime_guess,unicase,^2.4.0,2.9.0,28,2.8.1,False,False,0.7407407407407407
cargo,radium,cfg-if,^1,1.0.4,16,1.0.3,False,False,0.7333333333333333
cargo,radium,portable-atomic,^1,1.13.1,52,1.13.0,False,False,0.5490196078431373
cargo,crc,crc-catalog,^2.4.0,2.5.0,11,2.4.0,False,False,0.9
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.trusted.app.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.trusted.app.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt.server.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.thrift.authentication.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.server.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.feature,org.wso2.orbit.org.apache.commons:commons-compress,,1.28.0.wso2v1,3,1.26.1.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.feature,org.wso2.orbit.org.apache.xmlbeans:xmlbeans,,5.1.1.wso2v1,3,3.1.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.deployer,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.server.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.server.feature,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.governance.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.default.auth.sequence.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.server.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.trusted.app.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.trusted.app.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui,org.wso2.orbit.org.apache.httpcomponents:httpclient,,4.5.13.wso2v1,5,4.3.6.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.governance.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.default.auth.sequence.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.governance.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.governance.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.carbon:org.wso2.carbon.registry.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.carbon:javax.cache.wso2,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.orbit.org.bouncycastle:bcpkix-jdk18on,,1.84.0.wso2v1,4,1.83.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,org.wso2.orbit.org.bouncycastle:bcprov-jdk18on,,1.84.0.wso2v1,3,1.83.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.orbit.org.opensaml:opensaml-jdk21,,3.3.1.wso2v120,5,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon:org.wso2.carbon.user.api,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,,4.14.6,157,4.14.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.hierarchy.traverse.service,,2.5.13,66,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.multitenancy:org.wso2.carbon.tenant.mgt,,4.14.2,63,4.14.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.carbon:org.wso2.carbon.registry.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.orbit.org.apache.poi:poi-scratchpad,,5.5.1.wso2v2,5,5.4.1.wso2v2,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.orbit.org.apache.poi:poi-ooxml,,5.5.1.wso2v2,5,5.4.1.wso2v2,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.ops4j.pax.logging:pax-logging-log4j2,,2.3.0,89,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.orbit.org.apache.commons:commons-compress,,1.28.0.wso2v1,3,1.26.1.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,org.wso2.orbit.org.apache.xmlbeans:xmlbeans,,5.1.1.wso2v1,3,3.1.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.stub,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.testutil,org.apache.logging.log4j:log4j-api,,3.0.0-beta2,75,2.26.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.testutil,org.apache.logging.log4j:log4j-core,,3.0.0-beta3,76,2.26.0,False,,
maven,com.google.cloud.gcs.analytics:client,com.google.auto.value:auto-value-annotations,,1.11.0,27,1.10.4,False,,
maven,com.google.cloud.gcs.analytics:client,com.google.cloud:google-cloud-storage,,2.69.0,200,2.68.0,False,,
maven,com.google.cloud.gcs.analytics:client,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,com.google.cloud.gcs.analytics:client,org.apache.commons:commons-lang3,,3.20.0,26,3.19.0,False,,
maven,com.google.cloud.gcs.analytics:common,com.google.auto.value:auto-value-annotations,,1.11.0,27,1.10.4,False,,
maven,com.google.cloud.gcs.analytics:common,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,com.google.cloud.gcs.analytics:common,com.github.ben-manes.caffeine:caffeine,,3.2.0,69,3.1.8,False,,
maven,com.google.cloud.gcs.analytics:common,io.opentelemetry:opentelemetry-api,,1.51.0,86,1.50.0,False,,
maven,com.google.cloud.gcs.analytics:common,io.opentelemetry:opentelemetry-sdk,,1.51.0,86,1.50.0,False,,
maven,com.google.cloud.gcs.analytics:common,io.opentelemetry:opentelemetry-exporter-logging,,1.51.0,74,1.50.0,False,,
maven,com.google.cloud.gcs.analytics:common,org.slf4j:slf4j-api,,2.1.0-alpha1,106,2.0.17,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.apache.parquet:parquet-avro,,1.17.1,28,1.17.0,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.apache.avro:avro,,1.12.1,36,1.12.0,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.apache.parquet:parquet-column,,1.17.1,28,1.17.0,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.apache.parquet:parquet-hadoop,,1.17.1,28,1.17.0,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.apache.hadoop:hadoop-common,,3.5.0,84,3.4.3,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.apache.hadoop:hadoop-mapreduce-client-core,,3.5.0,83,3.4.3,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.openjdk.jmh:jmh-core,,1.37,102,1.36,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,org.openjdk.jmh:jmh-generator-annprocess,,1.37,93,1.36,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.openjdk.jmh:jmh-core,,1.37,102,1.36,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.openjdk.jmh:jmh-generator-annprocess,,1.37,93,1.36,False,,
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,com.google.auto.value:auto-value-annotations,1.11.1,1.11.0,27,1.10.4,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,com.google.guava:guava,33.6.0-jre,33.4.8-jre,144,33.4.7-android,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.commons:commons-lang3,3.20.0,3.20.0,26,3.19.0,False,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,io.opentelemetry:opentelemetry-api,1.63.0,1.51.0,86,1.50.0,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,io.opentelemetry:opentelemetry-sdk,1.63.0,1.51.0,86,1.50.0,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,io.opentelemetry:opentelemetry-exporter-logging,1.63.0,1.51.0,74,1.50.0,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,com.github.ben-manes.caffeine:caffeine,3.2.4,3.2.0,69,3.1.8,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.slf4j:slf4j-api,2.0.18,2.1.0-alpha1,106,2.0.17,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.slf4j:slf4j-log4j12,2.0.18,2.1.0-alpha1,113,2.0.17,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.parquet:parquet-avro,1.17.1,1.17.1,28,1.17.0,False,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.parquet:parquet-column,1.17.1,1.17.1,28,1.17.0,False,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.parquet:parquet-hadoop,1.17.1,1.17.1,28,1.17.0,False,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.avro:avro,1.12.1,1.12.1,36,1.12.0,False,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.hadoop:hadoop-common,3.4.3,3.5.0,84,3.4.3,True,False,0.9879518072289156
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.apache.hadoop:hadoop-mapreduce-client-core,3.4.3,3.5.0,83,3.4.3,True,False,0.9878048780487805
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.junit.jupiter:junit-jupiter-params,5.14.4,5.13.0-M3,83,5.12.2,True,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.openjdk.jmh:jmh-core,1.37,1.37,102,1.36,False,True,1.0
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,org.openjdk.jmh:jmh-generator-annprocess,1.37,1.37,93,1.36,False,True,1.0
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.credential.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.password.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.approval.v2,org.wso2.carbon.identity.workflow:org.wso2.carbon.identity.workflow.engine,,1.1.9,11,1.1.8,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.approval.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.approval.v2,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.approval.common,,1.5.7,77,1.5.6,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.approval.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.approval.common,org.wso2.carbon.identity.workflow:org.wso2.carbon.identity.workflow.engine,,1.1.9,11,1.1.8,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.push.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.push.common,org.wso2.carbon.identity.notification.push:org.wso2.carbon.identity.notification.push.device.handler,,1.2.1,12,1.2.0,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.onboard.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.onboard.v1,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.recovery,,2.0.4,200,2.0.2,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.onboard.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.onboard.common,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.organization.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv.v1,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.provider,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv.v1,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv.common,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.provider,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv.common,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.mfa.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.mfa.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.mfa.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.backupcode.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.backupcode.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.backupcode.v1,org.wso2.carbon.extension.identity.authenticator.outbound.backupcode:org.wso2.carbon.extension.identity.authenticator.backupcode.connector,,0.1.2,16,0.1.1,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.backupcode.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.functionality.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.recovery.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.recovery.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.application.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.totp.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.totp.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.fido2.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.fido2.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.session.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.session.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.session.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.authorized.apps.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.authorized.apps.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.association.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.association.v1,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.common,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.apache.cxf:cxf-rt-frontend-jaxrs,3.5.9,4.2.1,200,4.2.0,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.apache.cxf:cxf-rt-rs-service-description,3.5.9,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.carbon.identity.user.api:identity-api-user,javax.ws.rs:javax.ws.rs-api,2.1.1,2.1.1,32,2.1-m01,False,True,1.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.orbit.javax.xml.bind:jaxb-api,2.3.1.wso2v1,2.3.1.wso2v2,2,,False,,0.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,io.swagger:swagger-jaxrs,1.6.2,1.6.15,41,1.6.14,True,True,0.975
maven,org.wso2.carbon.identity.user.api:identity-api-user,com.fasterxml.jackson.dataformat:jackson-dataformat-xml,2.16.1,2.19.0,165,2.18.4,True,True,0.9939024390243902
maven,org.wso2.carbon.identity.user.api:identity-api-user,com.fasterxml.jackson.core:jackson-databind,2.16.1,2.19.0,200,2.18.4,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.user.api:identity-api-user,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.18.0,2.19.0,162,2.18.4,True,True,0.9875776397515528
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,7.10.17,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth,7.0.169,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth.common,7.0.169,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.extension.identity.authenticator.outbound.totp:org.wso2.carbon.extension.identity.authenticator.totp.connector,3.3.40,3.4.6,200,3.4.5,True,True,1.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.extension.identity.authenticator.outbound.backupcode:org.wso2.carbon.extension.identity.authenticator.backupcode.connector,0.1.2,0.1.2,16,0.1.1,False,True,1.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.identity.workflow:org.wso2.carbon.identity.workflow.engine,1.1.6,1.1.9,11,1.1.8,True,True,0.9
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.provider,1.0.16,1.1.2,4,1.1.1,True,True,0.6666666666666666
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.application,1.4.122,2.5.13,190,2.5.12,True,True,1.0
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.16,1.1.2,4,1.1.1,True,True,0.6666666666666666
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.config.mapper:config-mapper,1.0.13,1.1.0,21,1.0.23,True,True,0.95
maven,org.wso2.carbon.identity.user.api:identity-api-user,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.user.onboard.core.service,1.11.60,1.16.29,89,1.16.28,True,True,1.0
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.client,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.token.handler,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.framework.async.operation.status.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.framework.async.operation.status.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.orchestration.framework.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.orchestration.framework.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.orchestration.framework.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension.server.feature,,7.11.116,20,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,,7.11.116,22,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.servlet.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.servlet.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.collection.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.collection.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.collection.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.collection.mgt,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.endpoint,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.default.auth.sequence.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.common.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework.server.feature,org.wso2.orbit.graalvm.sdk:graal-sdk,,25.0.2.wso2v1,2,22.3.4.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.captcha.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,com.sun.jersey:jersey-client,,1.19.4,98,1.19.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,com.sun.jersey.contribs:jersey-multipart,,1.19.4,95,1.19.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,com.sun.jersey:jersey-core,,1.19.4,98,1.19.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.captcha.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.server.feature,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.server.feature,org.wso2.orbit.org.apache.commons:commons-collections4,,4.5.0.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.server.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.ui.feature,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.framework.async.operation.status.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.server.configs.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.server.configs.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.orbit.org.apache.httpcomponents:httpclient,,4.5.13.wso2v1,5,4.3.6.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon:org.wso2.carbon.user.api,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,org.json:json,,20250517,30,20250107,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,org.wso2.orbit.com.nimbusds:nimbus-jose-jwt,,10.7.0.wso2v1,6,9.37.4.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,com.fasterxml.jackson.core:jackson-core,,2.19.0,166,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,com.fasterxml.jackson.core:jackson-annotations,,3.0-rc5,169,2.19.0-rc1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,org.wso2.carbon:org.wso2.carbon.admin.advisory.mgt,,4.12.39,92,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,org.wso2.carbon.commons:org.wso2.carbon.logging.service,,4.14.6,136,4.14.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.servlet.mgt,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.servlet.mgt,commons-logging:commons-logging,,1.3.6,17,1.3.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.sharing.policy.management,,2.5.13,66,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,org.wso2.orbit.com.google.http-client:google-http-client,,1.47.1.wso2v1,2,1.41.2.wso2v2,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,org.wso2.orbit.com.google.api-client:google-api-client,,1.33.4.wso2v1,2,1.33.1.wso2v2,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,com.fasterxml.jackson.core:jackson-core,,2.19.0,166,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,com.fasterxml.jackson.core:jackson-annotations,,3.0-rc5,169,2.19.0-rc1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,,2.19.0,139,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.hierarchy.traverse.service,,2.5.13,66,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,com.fasterxml.jackson.core:jackson-core,,2.19.0,166,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,com.fasterxml.jackson.core:jackson-annotations,,3.0-rc5,169,2.19.0-rc1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.endpoint,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.server.configuration.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,org.eclipse.platform:org.eclipse.osgi,,3.23.100,34,3.23.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.consent.mgt:org.wso2.carbon.consent.mgt.core,,2.9.8,139,2.9.7,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,,4.14.6,157,4.14.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.organization.user.sharing,,2.5.13,93,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,org.wso2.carbon:org.wso2.carbon.core.services,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,org.slf4j:slf4j-api,,2.1.0-alpha1,106,2.0.17,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon.commons:org.wso2.carbon.wsdl2form,,4.14.6,157,4.14.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon:org.wso2.carbon.user.api,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.common,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count,org.wso2.carbon:org.wso2.carbon.user.api,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.deployer,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.deployer,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.deployer,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.deployer,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.deployer,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,org.wso2.carbon:org.wso2.carbon.user.api,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.default.auth.sequence.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.consent.mgt:org.wso2.carbon.consent.mgt.core,,2.9.8,139,2.9.7,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.server.configuration.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.common,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,org.wso2.orbit.commons-codec:commons-codec,,1.22.0.wso2v1,4,1.17.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,org.wso2.orbit.org.apache.httpcomponents:httpclient,,4.5.13.wso2v1,5,4.3.6.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,org.wso2.orbit.graalvm.sdk:graal-sdk,,25.0.2.wso2v1,2,22.3.4.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.apache.taglibs:taglibs-standard-impl,,1.2.5,3,1.2.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.orbit.commons-codec:commons-codec,,1.22.0.wso2v1,4,1.17.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.apache.ws.commons.axiom:axiom-api,,2.0.0,28,1.4.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.stub,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.securevault:org.wso2.securevault,,1.2.1,10,1.2.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,javax.ws.rs:javax.ws.rs-api,,2.1.1,32,2.1-m01,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.carbon:org.wso2.carbon.securevault,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.orbit.org.apache.httpcomponents:httpcore5,,5.3.1.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,org.wso2.orbit.org.apache.httpcomponents:httpclient5,,5.4.1.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,org.wso2.orbit.org.apache.httpcomponents:httpcore5,,5.3.1.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,org.wso2.orbit.org.apache.httpcomponents:httpclient5,,5.4.1.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon:org.wso2.carbon.registry.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon:javax.cache.wso2,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.captcha.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,,4.14.6,157,4.14.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.registry:org.wso2.carbon.registry.common,,4.10.2,93,4.10.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.carbon.registry:org.wso2.carbon.registry.indexing,,4.10.2,93,4.10.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,org.wso2.securevault:org.wso2.securevault,,1.2.1,10,1.2.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.captcha.mgt,org.wso2.carbon:org.wso2.carbon.registry.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.organization.user.sharing,,2.5.13,93,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.orbit.commons-codec:commons-codec,,1.22.0.wso2v1,4,1.17.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon:org.wso2.carbon.ui,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.orbit.org.apache.httpcomponents:httpclient,,4.5.13.wso2v1,5,4.3.6.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.orbit.graalvm.sdk:graal-sdk,,25.0.2.wso2v1,2,22.3.4.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.consent.mgt:org.wso2.carbon.consent.mgt.core,,2.9.8,139,2.9.7,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,org.wso2.orbit.com.nimbusds:nimbus-jose-jwt,,10.7.0.wso2v1,6,9.37.4.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,net.minidev:json-smart,,2.5.2,34,2.5.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.hierarchy.traverse.service,,2.5.13,66,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.token.handler,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.token.handler,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.token.handler,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.client,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.token.handler,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.client,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.client,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.client,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.client,org.wso2.orbit.org.apache.httpcomponents:httpclient,,4.5.13.wso2v1,5,4.3.6.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,,4.14.6,157,4.14.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.eclipse.platform:org.eclipse.osgi,,3.23.100,34,3.23.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.hierarchy.traverse.service,,2.5.13,66,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.jacoco:org.jacoco.agent,,0.8.13,38,0.8.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon:javax.cache.wso2,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.orbit.commons-codec:commons-codec,,1.22.0.wso2v1,4,1.17.0.wso2v1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon:org.wso2.carbon.registry.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.consent.mgt:org.wso2.carbon.consent.mgt.core,,2.9.8,139,2.9.7,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.jacoco:org.jacoco.agent,,0.8.13,38,0.8.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,com.fasterxml.jackson.core:jackson-annotations,,3.0-rc5,169,2.19.0-rc1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.hierarchy.traverse.service,,2.5.13,66,2.5.12,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,org.wso2.carbon:org.wso2.carbon.user.api,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.carbon:org.wso2.carbon.user.api,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.carbon:org.wso2.carbon.ndatasource.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.carbon:org.wso2.carbon.ndatasource.rdbms,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.securevault:org.wso2.securevault,,1.2.1,10,1.2.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,org.wso2.orbit.javax.xml.bind:jaxb-api,,2.3.1.wso2v2,2,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,org.eclipse.platform:org.eclipse.osgi,,3.23.100,34,3.23.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,org.eclipse.platform:org.eclipse.osgi,,3.23.100,34,3.23.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,com.fasterxml.jackson.core:jackson-databind,,2.19.0,200,2.18.4,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,org.eclipse.platform:org.eclipse.osgi,,3.23.100,34,3.23.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,com.google.code.gson:gson,,2.14.0,42,2.13.1,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.eclipse.platform:org.eclipse.osgi,,3.23.100,34,3.23.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.wso2.carbon:javax.cache.wso2,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:carbon-service-stubs,org.wso2.orbit.javax.activation:activation,,1.1.1.wso2v4,3,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.eclipse.platform:org.eclipse.osgi,,3.23.100,34,3.23.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.orbit.org.opensaml:opensaml-jdk21,,3.3.1.wso2v120,5,,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon:org.wso2.carbon.registry.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,commons-logging:commons-logging,,1.3.6,17,1.3.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.securevault:org.wso2.securevault,,1.2.1,10,1.2.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,,4.14.6,157,4.14.5,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.wso2.carbon.utils:org.wso2.carbon.database.utils,,2.4.0,14,2.2.6,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,org.slf4j:slf4j-api,,2.1.0-alpha1,106,2.0.17,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,xml-apis:xml-apis,,2.0.2,7,2.0.0,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,org.testng:testng,,7.11.0,89,7.10.2,False,,
maven,org.wso2.carbon.identity.framework:identity-framework,org.eclipse.platform:org.eclipse.osgi,3.19.0,3.23.100,34,3.23.0,True,True,0.9696969696969697
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:javax.cache.wso2,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.user.core,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.registry.core,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.services,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.server.admin,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core,4.12.22,5.3.4,196,5.3.3,True,True,0.9948717948717949
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.core.common,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.user.api,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.utils,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.ui,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.ui.menu.tools,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.ndatasource.core,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.ndatasource.rdbms,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.authenticator.proxy,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.base,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.authenticator.stub,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.utils:org.wso2.carbon.database.utils,2.2.8,2.4.0,14,2.2.6,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.santuario:xmlsec,2.3.4,4.0.4,65,4.0.3,True,True,0.984375
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.jsr105:jsr105,1.0.1.wso2v1,1.0.1.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.commons:org.wso2.carbon.discovery.core,4.10.20,4.14.6,157,4.14.5,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.commons:org.wso2.carbon.discovery.ui,4.10.20,4.14.6,157,4.14.5,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.securevault:org.wso2.securevault,1.1.12,1.2.1,10,1.2.0,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.securevault,4.12.22,4.12.39,179,4.12.38,True,True,0.9943820224719101
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.logging.log4j:log4j-api,2.25.3,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.logging.log4j:log4j-core,2.25.3,3.0.0-beta3,76,2.26.0,True,True,0.9866666666666667
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.logging.log4j:log4j-jcl,2.25.3,3.0.0-beta1,70,2.26.0,True,True,0.9855072463768116
maven,org.wso2.carbon.identity.framework:identity-framework,commons-logging:commons-logging,1.2,1.3.6,17,1.3.5,True,True,0.9375
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.xerces:xercesImpl,2.12.0.wso2v1,2.12.2.wso2v1,2,2.12.0.wso2v1,True,False,0.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.apache.poi:poi-scratchpad,5.2.3.wso2v1,5.5.1.wso2v2,5,5.4.1.wso2v2,True,True,0.75
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.apache.poi:poi-ooxml,5.2.3.wso2v1,5.5.1.wso2v2,5,5.4.1.wso2v2,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.ws.commons.axiom:axiom-api,1.2.11-wso2v36,2.0.0,28,1.4.0,True,True,0.9629629629629629
maven,org.wso2.carbon.identity.framework:identity-framework,org.ops4j.pax.logging:pax-logging-api,1.10.9,2.3.0,110,2.2.9,True,True,0.9908256880733946
maven,org.wso2.carbon.identity.framework:identity-framework,org.ops4j.pax.logging:pax-logging-log4j2,1.10.9,2.3.0,89,2.2.9,True,True,0.9886363636363636
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.opensaml:opensaml-jdk21,3.3.1.wso2v117,3.3.1.wso2v120,5,,False,,0.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.joda-time:joda-time,2.9.4.wso2v1,2.14.0.wso2v1,2,2.9.4.wso2v1,True,False,0.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.commons:org.wso2.carbon.wsdl2form,4.10.20,4.14.6,157,4.14.5,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,com.google.api-client:google-api-client,1.17.0-rc,2.8.0,89,2.7.2,True,True,0.9886363636363636
maven,org.wso2.carbon.identity.framework:identity-framework,com.google.http-client:google-http-client,1.17.0-rc,1.47.0,82,1.46.3,True,True,0.9876543209876543
maven,org.wso2.carbon.identity.framework:identity-framework,com.google.http-client:google-http-client-jackson2,1.17.0-rc,1.47.0,72,1.46.3,True,True,0.9859154929577465
maven,org.wso2.carbon.identity.framework:identity-framework,com.fasterxml.jackson.core:jackson-core,2.16.1,2.19.0,166,2.18.4,True,True,0.9939393939393939
maven,org.wso2.carbon.identity.framework:identity-framework,com.fasterxml.jackson.core:jackson-annotations,2.16.1,3.0-rc5,169,2.19.0-rc1,True,True,0.9940476190476191
maven,org.wso2.carbon.identity.framework:identity-framework,com.fasterxml.jackson.core:jackson-databind,2.16.1,2.19.0,200,2.18.4,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.framework:identity-framework,com.google.code.findbugs:jsr305,1.3.9,3.0.2,10,3.0.1,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.wink:wink-client,1.1.3-incubating,1.4,10,1.3.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1.22.0.wso2v1,4,1.17.0.wso2v1,True,True,0.6666666666666666
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.apache.httpcomponents:httpclient,4.5.13.wso2v1,4.5.13.wso2v1,5,4.3.6.wso2v1,False,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,javax.servlet:javax.servlet-api,3.1.0,4.0.1,20,4.0.0-b01,True,True,0.47368421052631576
maven,org.wso2.carbon.identity.framework:identity-framework,javax.validation:validation-api,2.0.1.Final,2.0.1.Final,19,2.0.0.Alpha1,False,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,com.google.code.gson:gson,2.8.9,2.14.0,42,2.13.1,True,True,0.975609756097561
maven,org.wso2.carbon.identity.framework:identity-framework,javax.ws.rs:javax.ws.rs-api,2.1.1,2.1.1,32,2.1-m01,False,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.cxf:cxf-core,3.5.9,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.cxf:cxf-rt-rs-client,3.5.9,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.cxf:cxf-rt-rs-extension-providers,3.5.9,4.2.1,160,4.2.0,True,True,0.9937106918238994
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.cxf:cxf-rt-rs-extension-search,3.5.9,4.2.1,160,4.2.0,True,True,0.9937106918238994
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.bouncycastle:bcprov-jdk18on,1.78.1.wso2v1,1.84.0.wso2v1,3,1.83.0.wso2v1,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.bouncycastle:bcpkix-jdk18on,1.78.1.wso2v1,1.84.0.wso2v1,4,1.83.0.wso2v1,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-core,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-soap-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-soap-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-profile-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-profile-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-saml-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-saml-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-messaging-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-messaging-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-security-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-security-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-storage-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-storage-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-xacml-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-xacml-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-xacml-saml-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-xacml-saml-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-xmlsec-api,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,org.opensaml:opensaml-xmlsec-impl,3.3.1,4.0.1,10,4.0.0,True,True,0.8888888888888888
maven,org.wso2.carbon.identity.framework:identity-framework,net.shibboleth.utilities:java-support,7.3.0,8.0.0,9,7.5.2,True,True,0.875
maven,org.wso2.carbon.identity.framework:identity-framework,javax.servlet:servlet-api,2.5,3.0-alpha-1,6,2.5,True,False,0.8
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,4.10.20,4.14.6,157,4.14.5,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.commons:org.wso2.carbon.logging.service,4.10.20,4.14.6,136,4.14.5,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.identity.saml.common:org.wso2.carbon.identity.saml.common.util,1.6.0,1.7.0,13,1.6.0,True,False,0.9166666666666666
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.logging.log4j:log4j-slf4j-impl,2.25.3,3.0.0-beta2,69,2.26.0,True,True,0.9852941176470589
maven,org.wso2.carbon.identity.framework:identity-framework,org.slf4j:slf4j-api,1.7.21,2.1.0-alpha1,106,2.0.17,True,True,0.9904761904761905
maven,org.wso2.carbon.identity.framework:identity-framework,org.slf4j:slf4j-simple,1.7.21,2.1.0-alpha1,115,2.0.17,True,True,0.9912280701754386
maven,org.wso2.carbon.identity.framework:identity-framework,org.owasp.encoder:encoder-jsp,1.2.2,1.3.1,8,1.3.0,True,True,0.8571428571428571
maven,org.wso2.carbon.identity.framework:identity-framework,org.eclipse.platform:org.eclipse.osgi.services,3.12.0,3.12.200,15,3.12.100,True,True,0.9285714285714286
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.8,1.2.10,5,1.2.8,True,False,0.75
maven,org.wso2.carbon.identity.framework:identity-framework,io.swagger:swagger-jaxrs,1.6.2,1.6.15,41,1.6.14,True,True,0.975
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,1.1.48,1.5.4,58,1.5.3,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.sharing.policy.management,2.5.1,2.5.13,66,2.5.12,True,True,0.9846153846153847
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.organization.user.sharing,2.5.1,2.5.13,93,2.5.12,True,True,0.9891304347826086
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.resource.hierarchy.traverse.service,2.0.7,2.5.13,66,2.5.12,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,tomcat:tomcat-util,3.3.2,5.5.23,18,5.5.15,True,True,0.9411764705882353
maven,org.wso2.carbon.identity.framework:identity-framework,net.minidev:json-smart,2.4.11,2.5.2,34,2.5.1,True,True,0.9696969696969697
maven,org.wso2.carbon.identity.framework:identity-framework,com.yubico:u2flib-server-core,0.14.0,0.19.12,25,0.19.11,True,True,0.9583333333333334
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.taglibs:taglibs-standard-impl,1.2.5,1.2.5,3,1.2.3,False,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.json:json,20231013,20250517,30,20250107,True,True,0.9655172413793104
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.javax.activation:activation,1.1.1.wso2v1,1.1.1.wso2v4,3,,False,,0.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.javax.xml.bind:jaxb-api,2.3.1.wso2v1,2.3.1.wso2v2,2,,False,,0.0
maven,org.wso2.carbon.identity.framework:identity-framework,com.sun.jersey:jersey-client,1.19.1,1.19.4,98,1.19.3,True,True,0.9896907216494846
maven,org.wso2.carbon.identity.framework:identity-framework,com.sun.jersey.contribs:jersey-multipart,1.19.1,1.19.4,95,1.19.3,True,True,0.9893617021276596
maven,org.wso2.carbon.identity.framework:identity-framework,com.sun.jersey:jersey-core,1.19.1,1.19.4,98,1.19.3,True,True,0.9896907216494846
maven,org.wso2.carbon.identity.framework:identity-framework,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.16.1,2.19.0,162,2.18.4,True,True,0.9937888198757764
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.common,4.8.37,4.10.2,93,4.10.1,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.registry:org.wso2.carbon.registry.indexing,4.8.37,4.10.2,93,4.10.1,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.openjdk.nashorn:nashorn-core,15.3,15.6,8,15.5,True,True,0.8571428571428571
maven,org.wso2.carbon.identity.framework:identity-framework,org.jacoco:org.jacoco.agent,0.8.12,0.8.13,38,0.8.12,True,False,0.972972972972973
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.consent.mgt:org.wso2.carbon.consent.mgt.core,2.9.4,2.9.8,139,2.9.7,True,True,0.9927536231884058
maven,org.wso2.carbon.identity.framework:identity-framework,xml-apis:xml-apis,1.4.01,2.0.2,7,2.0.0,True,True,0.8333333333333334
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.tomcat:tomcat-catalina,9.0.11,11.0.22,200,11.0.21,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.cxf:cxf-rt-rs-service-description,3.3.7,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.cxf:cxf-rt-frontend-jaxrs,3.6.4,4.2.1,200,4.2.0,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.framework:identity-framework,org.codehaus.jettison:jettison,1.4.0,1.5.4,24,1.5.3,True,True,0.9565217391304348
maven,org.wso2.carbon.identity.framework:identity-framework,org.apache.httpcomponents:httpclient,4.3.5,4.5.14,55,4.5.13,True,True,0.9814814814814815
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.apache.httpcomponents:httpcore5,5.3.1.wso2v1,5.3.1.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.apache.httpcomponents:httpclient5,5.4.1.wso2v1,5.4.1.wso2v1,1,,False,,
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.apache.commons:commons-compress,1.27.1.wso2v1,1.28.0.wso2v1,3,1.26.1.wso2v1,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.org.apache.xmlbeans:xmlbeans,5.1.1.wso2v1,5.1.1.wso2v1,3,3.1.0.wso2v1,False,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon.multitenancy:org.wso2.carbon.tenant.mgt,4.11.37,4.14.2,63,4.14.1,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.http-client:google-http-client,1.43.3.wso2v1,1.47.1.wso2v1,2,1.41.2.wso2v2,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.google.api-client:google-api-client,2.2.0.wso2v1,1.33.4.wso2v1,2,1.33.1.wso2v2,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.com.nimbusds:nimbus-jose-jwt,10.3.0.wso2v1,10.7.0.wso2v1,6,9.37.4.wso2v1,True,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.io.opencensus:opencensus,0.31.1.wso2v3,0.30.0.wso2v1,1,,True,,
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.io.grpc:grpc-context,1.59.0.wso2v1,1.27.2.wso2v1,1,,True,,
maven,org.wso2.carbon.identity.framework:identity-framework,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.16.1,2.19.0,139,2.18.4,True,True,0.9927536231884058
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.orbit.graalvm.sdk:graal-sdk,25.0.2.wso2v1,25.0.2.wso2v1,2,22.3.4.wso2v1,False,True,1.0
maven,org.wso2.carbon.identity.framework:identity-framework,org.wso2.carbon:org.wso2.carbon.admin.advisory.mgt,4.12.22,4.12.39,92,4.12.38,True,True,0.989010989010989
maven,org.wso2.identity.apps:x509-certificate-authentication-portal,org.apache.taglibs:taglibs-standard-impl,,1.2.5,3,1.2.3,False,,
maven,org.wso2.identity.apps:x509-certificate-authentication-portal,org.wso2.orbit.commons-codec:commons-codec,,1.22.0.wso2v1,4,1.17.0.wso2v1,False,,
maven,org.wso2.identity.apps:x509-certificate-authentication-portal,org.apache.ws.commons.axiom:axiom-api,,2.0.0,28,1.4.0,False,,
maven,org.wso2.identity.apps:x509-certificate-authentication-portal,org.wso2.identity.apps:org.wso2.identity.apps.taglibs.layout.controller,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common.server.feature,org.wso2.identity.apps:org.wso2.identity.apps.common,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.x509certificate.portal.server.feature,org.wso2.identity.apps:x509-certificate-authentication-portal,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.accounts.portal.server.feature,org.wso2.identity.apps:accounts,,5.2.0,67,5.1.6,False,,
maven,org.wso2.identity.apps:recovery-portal,org.apache.taglibs:taglibs-standard-impl,,1.2.5,3,1.2.3,False,,
maven,org.wso2.identity.apps:recovery-portal,org.wso2.identity.apps:org.wso2.identity.apps.taglibs.layout.controller,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:identity-apps-core,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.4,1.2.10,5,1.2.8,True,True,0.75
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.logging,4.4.39,4.4.37,19,4.4.36,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth,7.0.290,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth.common,7.0.290,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,4.7.22,4.14.6,157,4.14.5,True,True,0.9935897435897436
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.extension.identity.authenticator.outbound.totp:org.wso2.carbon.extension.identity.authenticator.totp.connector,3.2.2,3.4.6,200,3.4.5,True,True,0.9949748743718593
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.extension.identity.authenticator.outbound.backupcode:org.wso2.carbon.extension.identity.authenticator.backupcode.connector,0.0.12,0.1.2,16,0.1.1,True,True,0.9333333333333333
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,1.0.77,1.5.4,58,1.5.3,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.application,1.3.89,2.5.13,190,2.5.12,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,7.10.68,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,javax.servlet:servlet-api,2.5,3.0-alpha-1,6,2.5,True,False,0.8
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1.22.0.wso2v1,4,1.17.0.wso2v1,True,True,0.6666666666666666
maven,org.wso2.identity.apps:identity-apps-core,org.apache.ws.commons.axiom:axiom-api,1.2.11-wso2v16,2.0.0,28,1.4.0,True,True,0.9629629629629629
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.5,5.6.0,16,5.5.10,True,True,0.9333333333333333
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,7.10.68,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.extension.identity.authenticator.outbound.smsotp:org.wso2.carbon.extension.identity.authenticator.smsotp.connector,3.0.0,3.4.2,87,3.4.1,True,True,0.9883720930232558
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.core,4.9.16,5.3.4,196,5.3.3,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.user.core,4.9.16,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon:org.wso2.carbon.utils,4.9.16,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.outbound.auth.oidc:org.wso2.carbon.identity.application.authenticator.oidc,5.1.20,5.15.2,94,5.15.1,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.extension.identity.authenticator.utils:org.wso2.carbon.extension.identity.helper,1.0.8,1.3.1,22,1.3.0,True,True,0.9523809523809523
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.stub,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.stub,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,7.10.68,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.collection.mgt,7.10.68,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,1.8.41,2.0.4,200,2.0.2,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.recovery,1.8.41,2.0.4,200,2.0.2,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,com.google.code.gson:gson,2.9.0,2.14.0,42,2.13.1,True,True,0.975609756097561
maven,org.wso2.identity.apps:identity-apps-core,javax.ws.rs:javax.ws.rs-api,2.1.1,2.1.1,32,2.1-m01,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.securevault:org.wso2.securevault,1.1.3,1.2.1,10,1.2.0,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.owasp.encoder:encoder-jsp,1.2.2,1.3.1,8,1.3.0,True,True,0.8571428571428571
maven,org.wso2.identity.apps:identity-apps-core,org.apache.cxf:cxf-core,3.4.10,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.identity.apps:identity-apps-core,org.apache.cxf:cxf-rt-rs-extension-providers,3.4.10,4.2.1,160,4.2.0,True,True,0.9937106918238994
maven,org.wso2.identity.apps:identity-apps-core,org.apache.cxf:cxf-rt-rs-client,3.4.10,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.identity.apps:identity-apps-core,org.apache.cxf:cxf-rt-transports-http,3.4.10,4.2.1,200,4.2.0,True,True,0.9949748743718593
maven,org.wso2.identity.apps:identity-apps-core,com.sun.jersey:jersey-client,1.19.1,1.19.4,98,1.19.3,True,True,0.9896907216494846
maven,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-core,2.10.5,2.19.0,166,2.18.4,True,True,0.9939393939393939
maven,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-annotations,2.13.2,3.0-rc5,169,2.19.0-rc1,True,True,0.9940476190476191
maven,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.core:jackson-databind,2.13.4.2,2.19.0,200,2.18.4,True,True,0.9849246231155779
maven,org.wso2.identity.apps:identity-apps-core,com.sun.jersey.contribs:jersey-multipart,1.19.1,1.19.4,95,1.19.3,True,True,0.9893617021276596
maven,org.wso2.identity.apps:identity-apps-core,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.10.5,2.19.0,162,2.18.4,True,True,0.9937888198757764
maven,org.wso2.identity.apps:identity-apps-core,org.wso2.orbit.org.apache.httpcomponents:httpclient,4.5.13.wso2v1,4.5.13.wso2v1,5,4.3.6.wso2v1,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.apache.taglibs:taglibs-standard-impl,1.2.5,1.2.5,3,1.2.3,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,org.apache.tomcat:tomcat-catalina,9.0.11,11.0.22,200,11.0.21,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-core,com.github.spotbugs:spotbugs,4.9.8,4.9.3,67,4.9.2,True,True,1.0
maven,org.wso2.identity.apps:accounts,org.owasp.encoder:encoder-jsp,,1.3.1,8,1.3.0,False,,
maven,org.wso2.identity.apps:accounts,org.wso2.identity.apps:org.wso2.identity.apps.taglibs.layout.controller,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.recovery.portal.server.feature,org.wso2.identity.apps:recovery-portal,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:login-portal-layouts,org.wso2.identity.apps:org.wso2.identity.apps.taglibs.layout.controller,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.apache.felix:org.apache.felix.scr.ds-annotations,,1.2.10,5,1.2.8,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon:org.wso2.carbon.logging,,4.4.37,19,4.4.36,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth,,7.5.49,200,7.5.48,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth.common,,7.5.49,200,7.5.48,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,,4.14.6,157,4.14.5,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.application,,2.5.13,190,2.5.12,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.collection.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,xalan:xalan,2.7.3,2.7.3,11,2.7.2,False,True,1.0
maven,org.wso2.identity.apps:org.wso2.identity.apps.taglibs.layout.controller,org.owasp.encoder:encoder-jsp,,1.3.1,8,1.3.0,False,,
maven,org.wso2.identity.apps:authentication-portal,org.apache.ws.commons.axiom:axiom-api,,2.0.0,28,1.4.0,False,,
maven,org.wso2.identity.apps:authentication-portal,org.owasp.encoder:encoder-jsp,,1.3.1,8,1.3.0,False,,
maven,org.wso2.identity.apps:authentication-portal,org.apache.taglibs:taglibs-standard-impl,,1.2.5,3,1.2.3,False,,
maven,org.wso2.identity.apps:authentication-portal,org.wso2.identity.apps:org.wso2.identity.apps.taglibs.layout.controller,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:org.wso2.identity.apps.authentication.portal.server.feature,org.wso2.identity.apps:authentication-portal,,5.2.0,200,5.1.6,False,,
maven,org.wso2.identity.apps:identity-apps-console,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.4,1.2.10,5,1.2.8,True,True,0.75
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon:org.wso2.carbon.logging,4.4.39,4.4.37,19,4.4.36,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth,6.7.130,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth.common,6.7.130,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,4.7.22,4.14.6,157,4.14.5,True,True,0.9935897435897436
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.extension.identity.authenticator.outbound.totp:org.wso2.carbon.extension.identity.authenticator.totp.connector,3.2.2,3.4.6,200,3.4.5,True,True,0.9949748743718593
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.extension.identity.authenticator.outbound.backupcode:org.wso2.carbon.extension.identity.authenticator.backupcode.connector,0.0.12,0.1.2,16,0.1.1,True,True,0.9333333333333333
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,1.0.0,1.5.4,58,1.5.3,True,True,0.9824561403508771
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,5.25.271,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,javax.servlet:servlet-api,2.5,3.0-alpha-1,6,2.5,True,False,0.8
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1.22.0.wso2v1,4,1.17.0.wso2v1,True,True,0.6666666666666666
maven,org.wso2.identity.apps:identity-apps-console,org.apache.ws.commons.axiom:axiom-api,1.2.11-wso2v16,2.0.0,28,1.4.0,True,True,0.9629629629629629
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.5,5.6.0,16,5.5.10,True,True,0.9333333333333333
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,5.25.271,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.extension.identity.authenticator.outbound.smsotp:org.wso2.carbon.extension.identity.authenticator.smsotp.connector,3.0.0,3.4.2,87,3.4.1,True,True,0.9883720930232558
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon:org.wso2.carbon.core,4.9.11,5.3.4,196,5.3.3,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon:org.wso2.carbon.user.core,4.9.11,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon:org.wso2.carbon.utils,4.9.11,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.outbound.auth.oidc:org.wso2.carbon.identity.application.authenticator.oidc,5.1.20,5.15.2,94,5.15.1,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.extension.identity.authenticator.utils:org.wso2.carbon.extension.identity.helper,1.0.8,1.3.1,22,1.3.0,True,True,0.9523809523809523
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.stub,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.stub,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,5.25.271,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,1.8.41,2.0.4,200,2.0.2,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.recovery,1.8.41,2.0.4,200,2.0.2,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,com.google.code.gson:gson,2.9.0,2.14.0,42,2.13.1,True,True,0.975609756097561
maven,org.wso2.identity.apps:identity-apps-console,javax.ws.rs:javax.ws.rs-api,2.1.1,2.1.1,32,2.1-m01,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.securevault:org.wso2.securevault,1.1.3,1.2.1,10,1.2.0,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.owasp.encoder:encoder-jsp,1.2.2,1.3.1,8,1.3.0,True,True,0.8571428571428571
maven,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-core,3.4.10,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-rt-rs-extension-providers,3.4.10,4.2.1,160,4.2.0,True,True,0.9937106918238994
maven,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-rt-rs-client,3.4.10,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.identity.apps:identity-apps-console,org.apache.cxf:cxf-rt-transports-http,3.4.10,4.2.1,200,4.2.0,True,True,0.9949748743718593
maven,org.wso2.identity.apps:identity-apps-console,com.sun.jersey:jersey-client,1.19.1,1.19.4,98,1.19.3,True,True,0.9896907216494846
maven,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-core,2.10.5,2.19.0,166,2.18.4,True,True,0.9939393939393939
maven,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-annotations,2.13.2,3.0-rc5,169,2.19.0-rc1,True,True,0.9940476190476191
maven,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.core:jackson-databind,2.13.4.2,2.19.0,200,2.18.4,True,True,0.9849246231155779
maven,org.wso2.identity.apps:identity-apps-console,com.sun.jersey.contribs:jersey-multipart,1.19.1,1.19.4,95,1.19.3,True,True,0.9893617021276596
maven,org.wso2.identity.apps:identity-apps-console,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.10.5,2.19.0,162,2.18.4,True,True,0.9937888198757764
maven,org.wso2.identity.apps:identity-apps-console,org.wso2.orbit.org.apache.httpcomponents:httpclient,4.5.13.wso2v1,4.5.13.wso2v1,5,4.3.6.wso2v1,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.apache.taglibs:taglibs-standard-impl,1.2.5,1.2.5,3,1.2.3,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-console,org.apache.tomcat:tomcat-catalina,9.0.11,11.0.22,200,11.0.21,True,True,1.0
maven,org.wso2.identity.apps:org.wso2.identity.apps.console.server.feature,org.wso2.identity.apps:console,,4.11.0,200,4.10.4,False,,
maven,com.google.errorprone:error_prone_check_api,io.github.java-diff-utils:java-diff-utils,4.12,4.15,11,4.12,True,False,0.9
maven,com.google.errorprone:error_prone_check_api,com.github.kevinstern:software-and-algorithms,1.0,1.0,1,,False,,
maven,com.google.errorprone:error_prone_check_api,javax.inject:javax.inject,1,1,1,,False,,
maven,com.google.errorprone:error_prone_core,org.pcollections:pcollections,4.0.1,4.0.2,17,4.0.1,True,False,0.9375
maven,com.google.errorprone:error_prone_core,com.google.auto:auto-common,1.2.2,1.2.2,19,1.2.1,False,True,1.0
maven,com.google.errorprone:error_prone_core,javax.inject:javax.inject,1,1,1,,False,,
maven,com.google.errorprone:error_prone_docgen,org.yaml:snakeyaml,2.2,2.4,35,2.3,True,True,0.9705882352941176
maven,com.google.errorprone:error_prone_docgen,com.beust:jcommander,1.82,1.82,37,1.81,False,True,1.0
maven,com.google.errorprone:error_prone_docgen,com.github.spullara.mustache.java:compiler,0.9.11,0.9.14,45,0.9.13,True,True,0.9772727272727273
maven,com.google.errorprone:error_prone_docgen,com.google.code.gson:gson,2.10.1,2.14.0,42,2.13.1,True,True,0.975609756097561
maven,com.google.errorprone:error_prone_docgen_processor,com.google.code.gson:gson,2.10.1,2.14.0,42,2.13.1,True,True,0.975609756097561
maven,com.google.errorprone:error_prone_test_helpers,org.hamcrest:hamcrest-core,2.2,3.0,12,2.2-rc1,True,False,0.8181818181818182
maven,com.google.errorprone:error_prone_test_helpers,org.hamcrest:hamcrest-library,2.2,3.0,13,2.2-rc1,True,False,0.8333333333333334
maven,com.google.errorprone:error_prone_test_helpers,com.google.jimfs:jimfs,1.3.0,1.3.0,8,1.2,False,True,1.0
maven,com.sonatype.central.testing.amazon:aws-rust-runtime,org.jetbrains.kotlin:kotlin-stdlib,2.1.0,2.2.0,200,2.1.21-RC,True,True,0.9748743718592965
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,org.jetbrains.kotlin:kotlin-stdlib,2.1.0,2.2.0,200,2.1.21-RC,True,True,0.9748743718592965
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,com.sonatype.central.testing.amazon:codegen-core,0.1.19-beta-1781084048,0.1.19-beta-1781084048,64,0.1.18-beta-1779912098,False,True,0.6825396825396826
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,com.sonatype.central.testing.amazon:codegen-client,0.1.19-beta-1781084048,0.1.19-beta-1781084048,64,0.1.18-beta-1779912098,False,True,0.6825396825396826
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,org.jsoup:jsoup,1.16.2,1.21.1,51,1.20.1,True,True,0.98
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-protocol-test-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-rules-engine,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-endpoints,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-smoke-test-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,software.amazon.smithy:smithy-aws-smoke-test-model,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,com.sonatype.central.testing.amazon:aws-rust-runtime,0.1.19-beta-1781084048,0.1.19-beta-1781084048,0,,False,,
maven,com.sonatype.central.testing.amazon:codegen-client,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.1.0,2.2.0,148,2.1.21-RC,True,True,0.9659863945578231
maven,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-codegen-core,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-client,com.sonatype.central.testing.amazon:codegen-core,0.1.19-beta-1781084048,0.1.19-beta-1781084048,64,0.1.18-beta-1779912098,False,True,0.6825396825396826
maven,com.sonatype.central.testing.amazon:codegen-client,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.13.0,2.19.0,139,2.18.4,True,True,0.9782608695652174
maven,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-aws-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-protocol-test-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-waiters,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-rules-engine,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-client,software.amazon.smithy:smithy-protocol-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-client,com.sonatype.central.testing.amazon:rust-runtime,0.1.19-beta-1781084048,0.1.19-beta-1781084048,0,,False,,
maven,com.sonatype.central.testing.amazon:codegen-core,org.jetbrains.kotlin:kotlin-stdlib-jdk8,2.1.0,2.2.0,148,2.1.21-RC,True,True,0.9659863945578231
maven,com.sonatype.central.testing.amazon:codegen-core,software.amazon.smithy:smithy-codegen-core,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-core,com.moandjiezana.toml:toml4j,0.7.2,0.7.2,0,,False,,
maven,com.sonatype.central.testing.amazon:codegen-core,org.jsoup:jsoup,1.16.2,1.21.1,51,1.20.1,True,True,0.98
maven,com.sonatype.central.testing.amazon:codegen-core,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.13.0,2.19.0,139,2.18.4,True,True,0.9782608695652174
maven,com.sonatype.central.testing.amazon:codegen-core,software.amazon.smithy:smithy-aws-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-core,software.amazon.smithy:smithy-protocol-test-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-core,software.amazon.smithy:smithy-waiters,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-core,software.amazon.smithy:smithy-protocol-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-core,com.sonatype.central.testing.amazon:rust-runtime,0.1.19-beta-1781084048,0.1.19-beta-1781084048,0,,False,,
maven,com.sonatype.central.testing.amazon:codegen-serde,org.jetbrains.kotlin:kotlin-stdlib,2.1.0,2.2.0,200,2.1.21-RC,True,True,0.9748743718592965
maven,com.sonatype.central.testing.amazon:codegen-serde,com.sonatype.central.testing.amazon:codegen-core,0.1.19-beta-1781084048,0.1.19-beta-1781084048,64,0.1.18-beta-1779912098,False,True,0.6825396825396826
maven,com.sonatype.central.testing.amazon:codegen-serde,com.sonatype.central.testing.amazon:codegen-client,0.1.19-beta-1781084048,0.1.19-beta-1781084048,64,0.1.18-beta-1779912098,False,True,0.6825396825396826
maven,com.sonatype.central.testing.amazon:codegen-serde,com.sonatype.central.testing.amazon:codegen-server,0.1.19-beta-1781084048,0.1.19-beta-1781084048,0,,False,,
maven,com.sonatype.central.testing.amazon:codegen-server,org.jetbrains.kotlin:kotlin-stdlib,2.1.0,2.2.0,200,2.1.21-RC,True,True,0.9748743718592965
maven,com.sonatype.central.testing.amazon:codegen-server,com.sonatype.central.testing.amazon:codegen-core,0.1.19-beta-1781084048,0.1.19-beta-1781084048,64,0.1.18-beta-1779912098,False,True,0.6825396825396826
maven,com.sonatype.central.testing.amazon:codegen-server,com.sonatype.central.testing.amazon:codegen-traits,0.1.19-beta-1781084048,0.1.19-beta-1781084048,0,,False,,
maven,com.sonatype.central.testing.amazon:codegen-server,software.amazon.smithy:smithy-aws-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-server,software.amazon.smithy:smithy-protocol-test-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-server,software.amazon.smithy:smithy-protocol-traits,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:codegen-traits,org.jetbrains.kotlin:kotlin-stdlib,2.1.0,2.2.0,200,2.1.21-RC,True,True,0.9748743718592965
maven,com.sonatype.central.testing.amazon:codegen-traits,software.amazon.smithy:smithy-model,1.69.0,1.58.0,0,,True,,
maven,com.sonatype.central.testing.amazon:rust-runtime,org.jetbrains.kotlin:kotlin-stdlib,2.1.0,2.2.0,200,2.1.21-RC,True,True,0.9748743718592965
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.moesif.publisher.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.moesif.publisher.common,org.wso2.carbon.identity.moesif:org.wso2.carbon.identity.moesif.configuration,,1.0.6,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.common,org.wso2.carbon.identity.local.auth.fido:org.wso2.carbon.identity.application.authenticator.fido2,,6.0.5,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.common,org.wso2.carbon.identity.notification.push:org.wso2.carbon.identity.notification.push.device.handler,,1.2.1,12,1.2.0,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.common,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.vc.template.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.vc.template.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.vc.template.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.vc.template.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.workflow.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.workflow.v1,org.wso2.carbon.identity.workflow:org.wso2.carbon.identity.workflow.engine,,1.1.9,11,1.1.8,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.workflow.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.workflow.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.workflow.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.workflow.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.workflow.common,org.wso2.carbon.identity.workflow.impl.bps:org.wso2.carbon.identity.workflow.impl,,5.6.6,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.workflow.common,org.wso2.carbon.identity.workflow:org.wso2.carbon.identity.workflow.engine,,1.1.9,11,1.1.8,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.metadata.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.metadata.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.metadata.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.metadata.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.orbit.com.nimbusds:nimbus-jose-jwt,,10.7.0.wso2v1,6,9.37.4.wso2v1,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,net.minidev:json-smart,,2.5.2,34,2.5.1,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon:org.wso2.carbon.core.services,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,,6.11.8,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.server.feature,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,,6.11.8,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.server.feature,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon:org.wso2.carbon.core.services,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.testutil,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,,6.11.8,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon:org.wso2.carbon.core.services,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.testutil,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,,6.11.8,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,,7.11.116,22,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.governance,,2.0.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.recovery,,2.0.4,200,2.0.2,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.claim.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,org.wso2.carbon:org.wso2.carbon.user.core,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.eclipse.platform:org.eclipse.osgi.services,,3.12.200,15,3.12.100,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon:org.wso2.carbon.core,,5.3.4,196,5.3.3,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.ops4j.pax.logging:pax-logging-api,,2.3.0,110,2.2.9,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon:org.wso2.carbon.core.services,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,,2.0.4,200,2.0.2,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.governance,,2.0.4,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.recovery,,2.0.4,200,2.0.2,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.auth.attribute.handler,,2.0.4,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.testutil,,7.11.117,200,7.11.116,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.securevault:org.wso2.securevault,,1.2.1,10,1.2.0,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,org.wso2.carbon.identity.branding.preference.management:org.wso2.carbon.identity.branding.preference.management.core,,1.4.2,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.common,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.common,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.governance,,2.0.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.v1,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.governance,,2.0.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.common,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.governance,,2.0.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.rule.metadata.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.rule.metadata.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.rule.metadata.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.rule.metadata.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.eclipse.platform:org.eclipse.osgi.services,3.12.0,3.12.200,15,3.12.100,True,True,0.9285714285714286
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon:org.wso2.carbon.utils,4.9.23,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon:org.wso2.carbon.core,4.9.23,5.3.4,196,5.3.3,True,True,1.0
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon:org.wso2.carbon.core.services,4.9.23,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon:org.wso2.carbon.user.core,4.9.23,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.orbit.com.nimbusds:nimbus-jose-jwt,10.3.0.wso2v1,10.7.0.wso2v1,6,9.37.4.wso2v1,True,True,1.0
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,net.minidev:json-smart,2.4.9,2.5.2,34,2.5.1,True,True,0.9696969696969697
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,1.15.4,2.0.4,200,2.0.2,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.governance,1.15.4,2.0.4,0,,True,,
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.recovery,1.15.4,2.0.4,200,2.0.2,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.auth.attribute.handler,1.15.4,2.0.4,0,,True,,
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.branding.preference.management:org.wso2.carbon.identity.branding.preference.management.core,1.1.29,1.4.2,0,,True,,
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,1.0.0,1.5.4,58,1.5.3,True,True,0.9824561403508771
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.slf4j:slf4j-log4j12,1.6.1,2.1.0-alpha1,113,2.0.17,True,True,0.9910714285714286
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.slf4j:slf4j-api,1.6.1,2.1.0-alpha1,106,2.0.17,True,True,0.9904761904761905
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.ops4j.pax.logging:pax-logging-api,1.10.1,2.3.0,110,2.2.9,True,True,0.9908256880733946
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,org.wso2.securevault:org.wso2.securevault,1.1.3,1.2.1,10,1.2.0,True,True,1.0
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.notification.template.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.notification.template.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.template.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.notification.template.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.template.common,org.wso2.carbon.identity.event.handler.notification:org.wso2.carbon.email.mgt,,1.13.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.action.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.action.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.action.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.action.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.selfservice.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.configs.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.api.resource.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.api.resource.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.api.resource.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.api.resource.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.capability.governance.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.capability.governance.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.capability.governance.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.v2,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.common,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.organization.user.sharing,,2.5.13,93,2.5.12,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.agent.sharing.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.agent.sharing.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.agent.sharing.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.common,org.wso2.carbon.multitenancy:org.wso2.carbon.tenant.mgt,,4.14.2,63,4.14.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.common,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.provider,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.common,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.user.invitation.management,,2.5.13,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.expired.password.identification.v1,commons-lang:commons-lang,20030203.000129,20030203.000129,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.idle.account.identification.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.idle.account.identification.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.v1,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,,1.5.4,58,1.5.3,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.v1,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.application,,2.5.13,190,2.5.12,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.v1,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.discovery.service,,2.5.13,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.common,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.management.application,,2.5.13,190,2.5.12,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.common,org.wso2.carbon.identity.organization.management:org.wso2.carbon.identity.organization.discovery.service,,2.5.13,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.v1,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.provider,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.v1,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.common,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.provider,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.common,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,,1.1.2,4,1.1.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.admin.advisory.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.admin.advisory.management.common,org.wso2.carbon:org.wso2.carbon.utils,,4.12.39,179,4.12.38,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.extension.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.extension.management.v1,commons-beanutils:commons-beanutils,,20030211.134440,25,20021128.082114,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.extension.management.common,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.branding.preference.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.branding.preference.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.branding.preference.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.secret.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.secret.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.secret.management.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.certificate.validation.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.certificate.validation.management.v1,commons-beanutils:commons-beanutils,,20030211.134440,25,20021128.082114,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.authenticators.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.authenticators.v1,commons-beanutils:commons-beanutils,,20030211.134440,25,20021128.082114,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v2,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v2,org.wso2.carbon.identity.event.handler.notification:org.wso2.carbon.identity.notification.sender.tenant.config,,1.13.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v2,org.wso2.carbon.multitenancy:org.wso2.carbon.tenant.mgt,,4.14.2,63,4.14.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v1,org.wso2.carbon.identity.event.handler.notification:org.wso2.carbon.identity.notification.sender.tenant.config,,1.13.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v1,org.wso2.carbon.multitenancy:org.wso2.carbon.tenant.mgt,,4.14.2,63,4.14.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.common,org.wso2.carbon.identity.event.handler.notification:org.wso2.carbon.identity.notification.sender.tenant.config,,1.13.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.cors.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.cors.v1,commons-beanutils:commons-beanutils,,20030211.134440,25,20021128.082114,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.tenant.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.tenant.management.common,org.wso2.carbon.multitenancy:org.wso2.carbon.tenant.mgt,,4.14.2,63,4.14.1,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.configs.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.configs.v1,commons-beanutils:commons-beanutils,,20030211.134440,25,20021128.082114,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.configs.common,org.wso2.carbon.extension.identity.oauth.addons:org.wso2.carbon.identity.oauth2.token.handler.clientauth.jwt,,2.7.0,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.configs.common,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth.dcr,,7.5.49,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.oidc.scope.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.oidc.scope.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.oidc.scope.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.script.library.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idp.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idp.v1,commons-beanutils:commons-beanutils,,20030211.134440,25,20021128.082114,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.keystore.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.keystore.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.v1,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.common,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,,7.11.116,200,7.11.115,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.application.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.application.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.application.management.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.application.management.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v2,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v2,org.wso2.carbon.identity.event.handler.notification:org.wso2.carbon.email.mgt,,1.13.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v2,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.email.template.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v1,org.wso2.carbon.identity.event.handler.notification:org.wso2.carbon.email.mgt,,1.13.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v1,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.email.template.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.email.template.common,org.wso2.carbon.identity.event.handler.notification:org.wso2.carbon.email.mgt,,1.13.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.permission.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.identity.governance.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.identity.governance.common,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.governance,,2.0.4,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.claim.management.v1,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.consent.management.v2,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.consent.management.v2,commons-beanutils:commons-beanutils,,20030211.134440,25,20021128.082114,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.consent.management.common,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,,1.6.28,0,,False,,
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,io.swagger:swagger-jaxrs,,1.6.15,41,1.6.14,False,,
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-frontend-jaxrs,3.5.9,4.2.1,200,4.2.0,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.cxf:cxf-rt-rs-service-description,3.5.9,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.carbon.identity.server.api:identity-api-server,javax.ws.rs:javax.ws.rs-api,2.1.1,2.1.1,32,2.1-m01,False,True,1.0
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.orbit.javax.xml.bind:jaxb-api,2.3.1.wso2v1,2.3.1.wso2v2,2,,False,,0.0
maven,org.wso2.carbon.identity.server.api:identity-api-server,io.swagger:swagger-jaxrs,1.6.2,1.6.15,41,1.6.14,True,True,0.975
maven,org.wso2.carbon.identity.server.api:identity-api-server,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.16.1,2.19.0,162,2.18.4,True,True,0.9937888198757764
maven,org.wso2.carbon.identity.server.api:identity-api-server,commons-beanutils:commons-beanutils,1.9.4,20030211.134440,25,20021128.082114,True,True,0.9583333333333334
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.consent.mgt:org.wso2.carbon.consent.mgt.core,2.9.4,2.9.8,139,2.9.7,True,True,0.9927536231884058
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.identity.workflow:org.wso2.carbon.identity.workflow.engine,1.0.18,1.1.9,11,1.1.8,True,True,1.0
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,7.11.112,7.11.116,200,7.11.115,True,True,0.9949748743718593
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.tenant.resource.manager,1.5.55,2.0.4,0,,True,,
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.identity.moesif:org.wso2.carbon.identity.moesif.configuration,1.0.0,1.0.6,0,,True,,
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.provider,1.0.15,1.1.2,4,1.1.1,True,True,1.0
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,1.0.15,1.1.2,4,1.1.1,True,True,1.0
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.4,1.2.10,5,1.2.8,True,True,0.75
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.identity.notification.push:org.wso2.carbon.identity.notification.push.device.handler,1.1.2,1.2.1,12,1.2.0,True,True,0.9090909090909091
maven,org.wso2.carbon.identity.server.api:identity-api-server,org.wso2.carbon.identity.local.auth.fido:org.wso2.carbon.identity.application.authenticator.fido2,6.0.3,6.0.5,0,,True,,
maven,com.google.apis:google-api-services-youtube,com.google.api-client:google-api-client,2.7.2,2.8.0,89,2.7.2,True,False,0.9886363636363636
maven,com.google.apis:google-api-services-paymentsresellersubscription,com.google.api-client:google-api-client,2.7.2,2.8.0,89,2.7.2,True,False,0.9886363636363636
maven,com.google.apis:google-api-services-networkmanagement,com.google.api-client:google-api-client,2.7.2,2.8.0,89,2.7.2,True,False,0.9886363636363636
maven,com.google.apis:google-api-services-displayvideo,com.google.api-client:google-api-client,2.7.2,2.8.0,89,2.7.2,True,False,0.9886363636363636
maven,com.google.apis:google-api-services-discoveryengine,com.google.api-client:google-api-client,2.7.2,2.8.0,89,2.7.2,True,False,0.9886363636363636
maven,com.google.apis:google-api-services-analyticsadmin,com.google.api-client:google-api-client,2.7.2,2.8.0,89,2.7.2,True,False,0.9886363636363636
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.felix:org.apache.felix.scr.ds-annotations,1.2.4,1.2.10,5,1.2.8,True,True,0.75
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon:org.wso2.carbon.logging,4.4.39,4.4.37,19,4.4.36,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth,6.7.130,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.inbound.auth.oauth2:org.wso2.carbon.identity.oauth.common,6.7.130,7.5.49,200,7.5.48,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.commons:org.wso2.carbon.tenant.common,4.7.22,4.14.6,157,4.14.5,True,True,0.9935897435897436
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.extension.identity.authenticator.outbound.totp:org.wso2.carbon.extension.identity.authenticator.totp.connector,3.2.2,3.4.6,200,3.4.5,True,True,0.9949748743718593
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.extension.identity.authenticator.outbound.backupcode:org.wso2.carbon.extension.identity.authenticator.backupcode.connector,0.0.12,0.1.2,16,0.1.1,True,True,0.9333333333333333
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.organization.management.core:org.wso2.carbon.identity.organization.management.service,1.0.0,1.5.4,58,1.5.3,True,True,0.9824561403508771
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,5.25.271,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,javax.servlet:servlet-api,2.5,3.0-alpha-1,6,2.5,True,False,0.8
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.orbit.commons-codec:commons-codec,1.14.0.wso2v1,1.22.0.wso2v1,4,1.17.0.wso2v1,True,True,0.6666666666666666
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.ws.commons.axiom:axiom-api,1.2.11-wso2v16,2.0.0,28,1.4.0,True,True,0.9629629629629629
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.association.account:org.wso2.carbon.identity.user.account.association,5.1.5,5.6.0,16,5.5.10,True,True,0.9333333333333333
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,5.25.271,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.extension.identity.authenticator.outbound.smsotp:org.wso2.carbon.extension.identity.authenticator.smsotp.connector,3.0.0,3.4.2,87,3.4.1,True,True,0.9883720930232558
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon:org.wso2.carbon.core,4.9.11,5.3.4,196,5.3.3,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon:org.wso2.carbon.user.core,4.9.11,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon:org.wso2.carbon.utils,4.9.11,4.12.39,179,4.12.38,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.outbound.auth.oidc:org.wso2.carbon.identity.application.authenticator.oidc,5.1.20,5.15.2,94,5.15.1,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.extension.identity.authenticator.utils:org.wso2.carbon.extension.identity.helper,1.0.8,1.3.1,22,1.3.0,True,True,0.9523809523809523
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.stub,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.stub,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,5.25.271,7.11.116,200,7.11.115,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,5.25.271,7.11.117,200,7.11.116,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.captcha,1.8.41,2.0.4,200,2.0.2,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.carbon.identity.governance:org.wso2.carbon.identity.recovery,1.8.41,2.0.4,200,2.0.2,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,com.google.code.gson:gson,2.9.0,2.14.0,42,2.13.1,True,True,0.975609756097561
maven,org.wso2.identity.apps:identity-apps-myaccount,javax.ws.rs:javax.ws.rs-api,2.1.1,2.1.1,32,2.1-m01,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.securevault:org.wso2.securevault,1.1.3,1.2.1,10,1.2.0,True,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.owasp.encoder:encoder-jsp,1.2.2,1.3.1,8,1.3.0,True,True,0.8571428571428571
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.cxf:cxf-core,3.4.10,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.cxf:cxf-rt-rs-extension-providers,3.4.10,4.2.1,160,4.2.0,True,True,0.9937106918238994
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.cxf:cxf-rt-rs-client,3.4.10,4.2.1,123,4.2.0,True,True,0.9918032786885246
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.cxf:cxf-rt-transports-http,3.4.10,4.2.1,200,4.2.0,True,True,0.9949748743718593
maven,org.wso2.identity.apps:identity-apps-myaccount,com.sun.jersey:jersey-client,1.19.1,1.19.4,98,1.19.3,True,True,0.9896907216494846
maven,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-core,2.10.5,2.19.0,166,2.18.4,True,True,0.9939393939393939
maven,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-annotations,2.13.2,3.0-rc5,169,2.19.0-rc1,True,True,0.9940476190476191
maven,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.core:jackson-databind,2.13.4.2,2.19.0,200,2.18.4,True,True,0.9849246231155779
maven,org.wso2.identity.apps:identity-apps-myaccount,com.sun.jersey.contribs:jersey-multipart,1.19.1,1.19.4,95,1.19.3,True,True,0.9893617021276596
maven,org.wso2.identity.apps:identity-apps-myaccount,com.fasterxml.jackson.jaxrs:jackson-jaxrs-json-provider,2.10.5,2.19.0,162,2.18.4,True,True,0.9937888198757764
maven,org.wso2.identity.apps:identity-apps-myaccount,org.wso2.orbit.org.apache.httpcomponents:httpclient,4.5.13.wso2v1,4.5.13.wso2v1,5,4.3.6.wso2v1,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.taglibs:taglibs-standard-impl,1.2.5,1.2.5,3,1.2.3,False,True,1.0
maven,org.wso2.identity.apps:identity-apps-myaccount,org.apache.tomcat:tomcat-catalina,9.0.11,11.0.22,200,11.0.21,True,True,1.0
maven,org.wso2.integration.inbound:mi-inbound-mcp,org.json:json,20231013,20250517,30,20250107,True,True,0.9655172413793104
maven,org.wso2.integration.connector:mi-connector-file,org.apache.synapse:synapse-core,4.0.0-wso2v215,3.0.2,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.apache.synapse:synapse-commons,4.0.0-wso2v215,3.0.2,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.org.apache.commons:commons-vfs2,2.10.0-wso2v4,2.10.0-wso2v7,0,,False,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.org.apache.commons:commons-vfs2-sandbox,2.10.0-wso2v4,2.10.0-wso2v7,0,,False,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.carbon.automationutils:org.wso2.carbon.integration.common.admin.client,4.4.2,4.5.4,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.carbon.automationutils:org.wso2.carbon.integration.common.extensions,4.4.2,4.5.4,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.carbon.automationutils:org.wso2.carbon.integration.common.utils,4.4.2,4.5.4,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.carbon.automationutils:org.wso2.carbon.integration.common.tests,4.4.2,4.5.4,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.integration.connector.core:mi-connector-core,0.9.3,0.9.5,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.carbon:org.wso2.carbon.logging,4.4.17,4.4.37,19,4.4.36,True,True,1.0
maven,org.wso2.integration.connector:mi-connector-file,org.apache.httpcomponents:httpmime,4.3.6,4.5.14,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.json:json,20080701,20250517,30,20250107,True,True,0.9655172413793104
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.ei:org.wso2.ei.samples,6.1.1,6.5.0,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.ei:org.wso2.carbon.integrator.core,6.1.1,6.5.0-m3,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.ei:integration-test-utils,6.1.1,6.5.0,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.wso2.ei:automation-extensions,6.1.1,6.5.0,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,com.hierynomus:smbj,0.11.3,0.14.0,0,,True,,
maven,org.wso2.integration.connector:mi-connector-file,org.apache.commons:commons-compress,1.28.0,1.28.0,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8520,org.opendaylight.ietf:odl-ietf-model-rfc8519,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8520,org.opendaylight.ietf.model:rfc8520-ietf-acldns,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8520,org.opendaylight.ietf.model:rfc8520-ietf-mud,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9648,org.opendaylight.ietf:odl-ietf-model-rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9648,org.opendaylight.ietf:odl-ietf-model-rfc9643,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9648,org.opendaylight.ietf.model:rfc9648,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8344,org.opendaylight.ietf:odl-ietf-model-rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8344,org.opendaylight.ietf.model:rfc8344,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795-non-nmda,org.opendaylight.ietf:odl-ietf-model-rfc8795,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795-non-nmda,org.opendaylight.ietf:odl-ietf-model-rfc8345-non-nmda,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795-non-nmda,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7224,org.opendaylight.ietf:odl-ietf-model-rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7224,org.opendaylight.ietf.model:iana-if-type,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-notification-capabilities,org.opendaylight.ietf:odl-ietf-model-rfc8641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-notification-capabilities,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-system-capabilities,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-notification-capabilities,org.opendaylight.ietf.model:rfc9196-ietf-notification-capabilities,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8519,org.opendaylight.ietf:odl-ietf-model-rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8519,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8519,org.opendaylight.ietf.model:rfc8519-ietf-ethertypes,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8519,org.opendaylight.ietf.model:rfc8519-ietf-packet-fields,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-snmp,org.opendaylight.ietf:odl-ietf-model-rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-snmp,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-x509-cert-to-name,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-snmp,org.opendaylight.ietf.model:rfc7407-ietf-snmp,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8525,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8525,org.opendaylight.ietf:odl-ietf-model-rfc8342,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8525,org.opendaylight.ietf.model:rfc8525,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf:odl-ietf-model-rfc7317-iana-crypt-hash,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf:odl-ietf-model-rfc9641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf:odl-ietf-model-rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf.model:iana-ssh-encryption-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf.model:iana-ssh-key-exchange-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf.model:iana-ssh-mac-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf.model:iana-ssh-public-key-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9640,org.opendaylight.ietf:odl-ietf-model-rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9640,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8177,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8177,org.opendaylight.ietf:odl-ietf-model-rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8177,org.opendaylight.ietf.model:rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6470,org.opendaylight.ietf:odl-ietf-model-rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6470,org.opendaylight.ietf.model:rfc6470,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8916,org.opendaylight.ietf:odl-ietf-model-rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8916,org.opendaylight.ietf:odl-ietf-model-rfc8294,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8916,org.opendaylight.ietf:odl-ietf-model-rfc8349,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8916,org.opendaylight.ietf:odl-ietf-model-rfc8519,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8916,org.opendaylight.ietf.model:rfc8916,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-rfc8294-netty,org.opendaylight.ietf:odl-ietf-model-rfc8294,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-rfc8294-netty,org.opendaylight.yangtools:odl-yangtools-netty,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-rfc8294-netty,org.opendaylight.ietf:rfc8294-netty,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-x509-cert-to-name,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-x509-cert-to-name,org.opendaylight.ietf.model:rfc7407-ietf-x509-cert-to-name,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8526,org.opendaylight.ietf:odl-ietf-model-rfc6243,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8526,org.opendaylight.ietf:odl-ietf-model-rfc8342,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8526,org.opendaylight.ietf.model:rfc8526,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9067,org.opendaylight.ietf:odl-ietf-model-rfc8349,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9067,org.opendaylight.ietf.model:rfc9067,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8641,org.opendaylight.ietf:odl-ietf-model-rfc8072,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8641,org.opendaylight.ietf:odl-ietf-model-rfc8342,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8641,org.opendaylight.ietf:odl-ietf-model-rfc8639,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8641,org.opendaylight.ietf.model:rfc8641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-conveyed-info,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-conveyed-info,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-conveyed-info,org.opendaylight.ietf.model:rfc8572-ietf-sztp-conveyed-info,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7317-iana-crypt-hash,org.opendaylight.yangtools:odl-yangtools-binding-spec,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7317-iana-crypt-hash,org.opendaylight.ietf.model:iana-crypt-hash,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf-monitoring,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf-monitoring,org.opendaylight.ietf.model:rfc8040-ietf-restconf-monitoring,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346,org.opendaylight.ietf:odl-ietf-model-rfc8294,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346,org.opendaylight.ietf:odl-ietf-model-rfc8345,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8343,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8343,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8819-non-nmda,org.opendaylight.ietf:odl-ietf-model-rfc8819,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8819-non-nmda,org.opendaylight.ietf.model:rfc8819-ietf-module-tags-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8349,org.opendaylight.ietf:odl-ietf-model-rfc8344,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8349,org.opendaylight.ietf.model:rfc8349-ietf-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8349,org.opendaylight.ietf.model:rfc8349-ietf-ipv4-unicast-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8349,org.opendaylight.ietf.model:rfc8349-ietf-ipv6-unicast-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345-non-nmda,org.opendaylight.ietf:odl-ietf-model-rfc8345,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345-non-nmda,org.opendaylight.ietf.model:rfc8345-ietf-network-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345-non-nmda,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8528,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8528,org.opendaylight.ietf.model:rfc8528,,2.0.3,10,2.0.2,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8529,org.opendaylight.ietf:odl-ietf-model-rfc8344,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8529,org.opendaylight.ietf:odl-ietf-model-rfc8528,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8529,org.opendaylight.ietf.model:rfc8529,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6022,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6022,org.opendaylight.ietf.model:rfc6022,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348-non-nmda,org.opendaylight.ietf:odl-ietf-model-rfc8348,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348-non-nmda,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:rfc8294-netty,io.netty:netty-buffer,,5.0.0.Alpha2,0,,False,,
maven,org.opendaylight.ietf:rfc8294-netty,org.eclipse.jdt:org.eclipse.jdt.annotation,,2.3.100,0,,False,,
maven,org.opendaylight.ietf:rfc8294-netty,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:rfc8294-netty,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:rfc8294-netty,org.opendaylight.yangtools:mockito-configuration,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345,org.opendaylight.ietf.model:rfc8345-ietf-network-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8776,org.opendaylight.ietf:odl-ietf-model-rfc8294,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8776,org.opendaylight.ietf.model:rfc8776-ietf-te-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8776,org.opendaylight.ietf.model:rfc8776-ietf-te-packet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9144,org.opendaylight.ietf:odl-ietf-model-rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9144,org.opendaylight.ietf:odl-ietf-model-rfc8072,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9144,org.opendaylight.ietf:odl-ietf-model-rfc8342,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9144,org.opendaylight.ietf.model:rfc9144,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-type-util,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf:ietf-type-util,org.eclipse.jdt:org.eclipse.jdt.annotation,,2.3.100,0,,False,,
maven,org.opendaylight.ietf:ietf-type-util,org.opendaylight.yangtools:mockito-configuration,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7317-ietf-system,org.opendaylight.ietf:odl-ietf-model-rfc7317-iana-crypt-hash,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7317-ietf-system,org.opendaylight.ietf:odl-ietf-model-rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7317-ietf-system,org.opendaylight.ietf.model:rfc7317-ietf-system,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6241,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6241,org.opendaylight.ietf.model:rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-bootstrap-server,org.opendaylight.yangtools:odl-yangtools-binding-spec,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-bootstrap-server,org.opendaylight.ietf.model:rfc8572-ietf-sztp-bootstrap-server,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8341,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8341,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8650,org.opendaylight.ietf:odl-ietf-model-rfc8639,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8650,org.opendaylight.ietf.model:rfc8650,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9643,org.opendaylight.ietf:odl-ietf-model-rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9643,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9643,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9643,org.opendaylight.ietf.model:rfc9643-ietf-tcp-server,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795,org.opendaylight.ietf:odl-ietf-model-rfc8345,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795,org.opendaylight.ietf:odl-ietf-model-rfc8776,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348,org.opendaylight.ietf.model:iana-hardware,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348,org.opendaylight.ietf.model:rfc8348-ietf-hardware,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9645,org.opendaylight.ietf:odl-ietf-model-rfc9641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9645,org.opendaylight.ietf:odl-ietf-model-rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9645,org.opendaylight.ietf.model:iana-tls-cipher-suite-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9645,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9645,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9645,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8294,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8294,org.opendaylight.ietf.model:iana-routing-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8294,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8808,org.opendaylight.ietf:odl-ietf-model-rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8808,org.opendaylight.ietf:odl-ietf-model-rfc8342,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8808,org.opendaylight.ietf.model:rfc8808,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8072,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8072,org.opendaylight.ietf.model:rfc8072,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6991,org.opendaylight.yangtools:odl-yangtools-binding-spec,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6991,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6991,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-system-capabilities,org.opendaylight.ietf:odl-ietf-model-rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-system-capabilities,org.opendaylight.ietf:odl-ietf-model-rfc8525,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-system-capabilities,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7952,org.opendaylight.yangtools:odl-yangtools-binding-spec,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc7952,org.opendaylight.ietf.model:rfc7952,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9179,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9179,org.opendaylight.ietf.model:rfc9179,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8542,org.opendaylight.ietf:odl-ietf-model-rfc8345,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8542,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8542,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6243,org.opendaylight.ietf:odl-ietf-model-rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc6243,org.opendaylight.ietf.model:rfc6243,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8675,org.opendaylight.ietf:odl-ietf-model-rfc7224,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8675,org.opendaylight.ietf.model:iana-tunnel-type,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8529,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8529,org.opendaylight.ietf.model:rfc8344,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8529,org.opendaylight.ietf.model:rfc8528,,2.0.3,10,2.0.2,False,,
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-conveyed-info,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-conveyed-info,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-conveyed-info,org.opendaylight.ietf.model:rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8776-ietf-te-packet-types,org.opendaylight.ietf.model:rfc8776-ietf-te-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9640,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9640,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9640,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9640,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8650,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8650,org.opendaylight.ietf.model:rfc8639,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,org.opendaylight.ietf.model:rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,org.opendaylight.ietf.model:rfc8344,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,org.opendaylight.ietf.model:rfc8349-ietf-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9642,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9642,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9642,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9642,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9642,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8343,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8344,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8344,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8344,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-types,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:iana-tunnel-type,org.opendaylight.ietf.model:iana-if-type,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8639,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8639,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8639,org.opendaylight.ietf.model:rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8639,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8639,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8639,org.opendaylight.ietf.model:rfc8529,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-state,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-topology,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-topology,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-topology,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8341,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,org.opendaylight.ietf.model:rfc8776-ietf-te-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,org.opendaylight.ietf.model:iana-ssh-encryption-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,org.opendaylight.ietf.model:iana-ssh-key-exchange-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,org.opendaylight.ietf.model:iana-ssh-mac-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,org.opendaylight.ietf.model:iana-ssh-public-key-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,org.opendaylight.ietf.model:rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8342-ietf-origin,org.opendaylight.ietf.model:rfc7952,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,org.opendaylight.ietf.model:iana-hardware,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,org.opendaylight.ietf.model:rfc8348-ietf-hardware,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8177,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8177,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,org.opendaylight.ietf.model:rfc8342-ietf-datastores,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,org.opendaylight.ietf.model:rfc8525,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc6022,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc6022,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc6022,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc6022,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9648,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9648,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9648,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9648,org.opendaylight.ietf.model:rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9648,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9648,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9648,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware,org.opendaylight.ietf.model:iana-hardware,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:iana-crypt-hash,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:iana-crypt-hash,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8525,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8525,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8525,org.opendaylight.ietf.model:rfc8342-ietf-datastores,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv4-unicast-routing,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv4-unicast-routing,org.opendaylight.ietf.model:rfc8349-ietf-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,org.opendaylight.ietf.model:rfc9641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,org.opendaylight.ietf.model:rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-bootstrap-server,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-bootstrap-server,org.eclipse.jdt:org.eclipse.jdt.annotation,,2.3.100,0,,False,,
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-bootstrap-server,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc8344,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc8349-ietf-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8916,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8819-ietf-module-tags-state,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8819-ietf-module-tags-state,org.opendaylight.ietf.model:rfc8819-ietf-module-tags,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8528,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8528,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8520-ietf-acldns,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8520-ietf-acldns,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:iana-if-type,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,org.opendaylight.ietf.model:rfc8345-ietf-network,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,org.opendaylight.ietf.model:rfc8776-ietf-te-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9641,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9641,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9641,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9641,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9641,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,org.opendaylight.ietf.model:rfc9641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,org.opendaylight.ietf.model:rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,org.opendaylight.ietf.model:rfc9641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,org.opendaylight.ietf.model:rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,org.opendaylight.ietf.model:rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,org.opendaylight.ietf.model:rfc8349-ietf-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,org.opendaylight.ietf.model:rfc9067,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-notification-capabilities,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-notification-capabilities,org.opendaylight.ietf.model:rfc8641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-notification-capabilities,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9196-ietf-notification-capabilities,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.ietf.model:iana-crypt-hash,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.ietf.model:rfc9641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.ietf.model:rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-packet-fields,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-packet-fields,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-packet-fields,org.opendaylight.ietf.model:rfc8519-ietf-ethertypes,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8530,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8530,org.opendaylight.ietf.model:rfc8528,,2.0.3,10,2.0.2,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-snmp,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-snmp,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-snmp,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-snmp,org.opendaylight.ietf.model:rfc7407-ietf-x509-cert-to-name,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-snmp,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-snmp,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-server,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-server,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-server,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-server,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8520-ietf-mud,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8520-ietf-mud,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8520-ietf-mud,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9144,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9144,org.opendaylight.ietf.model:rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9144,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9144,org.opendaylight.ietf.model:rfc8072,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9144,org.opendaylight.ietf.model:rfc8342-ietf-datastores,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9144,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc6470,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc6470,org.opendaylight.ietf.model:rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc6470,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc6470,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,org.opendaylight.ietf:ietf-type-util,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv6-unicast-routing,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv6-unicast-routing,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv6-unicast-routing,org.opendaylight.ietf.model:rfc8344,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv6-unicast-routing,org.opendaylight.ietf.model:rfc8349-ietf-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-x509-cert-to-name,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-x509-cert-to-name,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7407-ietf-x509-cert-to-name,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc6243,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc6243,org.opendaylight.ietf.model:rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc6243,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-routing,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8349-ietf-routing,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8776-ietf-te-types,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8776-ietf-te-types,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8776-ietf-te-types,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8808,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8808,org.opendaylight.ietf.model:rfc8342-ietf-datastores,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8040-ietf-restconf,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc8040-ietf-restconf,org.eclipse.jdt:org.eclipse.jdt.annotation,,2.3.100,0,,False,,
maven,org.opendaylight.ietf.model:rfc8040-ietf-restconf,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8040-ietf-restconf-monitoring,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8040-ietf-restconf-monitoring,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8526,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc8526,org.opendaylight.ietf.model:rfc6241,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8526,org.opendaylight.ietf.model:rfc6243,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8526,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8526,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8526,org.opendaylight.ietf.model:rfc8342-ietf-datastores,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8526,org.opendaylight.ietf.model:rfc8342-ietf-origin,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8526,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8072,org.opendaylight.ietf.model:rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7952,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc7952,org.eclipse.jdt:org.eclipse.jdt.annotation,,2.3.100,0,,False,,
maven,org.opendaylight.ietf.model:rfc7952,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8641,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8641,org.opendaylight.ietf.model:rfc8342-ietf-datastores,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8641,org.opendaylight.ietf.model:rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8641,org.opendaylight.ietf.model:rfc8072,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8641,org.opendaylight.ietf.model:rfc8639,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,org.opendaylight.ietf.model:iana-tls-cipher-suite-algs,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,org.opendaylight.ietf.model:rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,org.opendaylight.ietf.model:rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc6241,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc6241,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc6241,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc9179,com.google.guava:guava,,33.4.8-jre,144,33.4.7-android,False,,
maven,org.opendaylight.ietf.model:rfc9179,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9179,org.opendaylight.yangtools:yang-common,,15.1.2,0,,False,,
maven,org.opendaylight.ietf.model:rfc8819-ietf-module-tags,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9067,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9067,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9067,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc9067,org.opendaylight.ietf.model:rfc8349-ietf-routing,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7317-ietf-system,org.opendaylight.ietf.model:iana-crypt-hash,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7317-ietf-system,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7317-ietf-system,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc7317-ietf-system,org.opendaylight.ietf.model:rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,org.opendaylight.ietf.model:rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,org.opendaylight.ietf.model:rfc8519-ietf-ethertypes,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,org.opendaylight.ietf.model:rfc8519-ietf-packet-fields,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc8345-ietf-network,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,,2.0.3,0,,False,,
maven,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,org.opendaylight.ietf:ietf-type-util,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc6022,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc6241,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc6243,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc6470,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:ietf-type-util,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-if-type,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-crypt-hash,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc7317-ietf-system,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc7407-ietf-snmp,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc7407-ietf-x509-cert-to-name,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc7952,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8040-ietf-restconf,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8040-ietf-restconf-monitoring,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8072,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8177,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-routing-types,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:rfc8294-netty,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8341,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8342-ietf-datastores,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8342-ietf-origin,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8343,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8344,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8345-ietf-network,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8345-ietf-network-state,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8348-ietf-hardware,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-hardware,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8349-ietf-routing,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8349-ietf-ipv4-unicast-routing,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8349-ietf-ipv6-unicast-routing,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8519-ietf-ethertypes,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8519-ietf-packet-fields,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8520-ietf-acldns,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8520-ietf-mud,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8525,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8526,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8528,2.0.3,2.0.3,10,2.0.2,False,True,1.0
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8529,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8530,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-topology,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-types,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8572-ietf-sztp-bootstrap-server,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8572-ietf-sztp-conveyed-info,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8639,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8641,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8650,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-tunnel-type,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8776-ietf-te-types,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8776-ietf-te-packet-types,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8808,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8819-ietf-module-tags,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8819-ietf-module-tags-state,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc8916,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9067,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9144,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9179,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9196-ietf-notification-capabilities,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9640,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9641,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9642,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9643-ietf-tcp-server,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-ssh-encryption-algs,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-ssh-key-exchange-algs,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-ssh-mac-algs,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-ssh-public-key-algs,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:iana-tls-cipher-suite-algs,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf.model:rfc9648,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc6022,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc6241,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc6243,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc6470,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc6991,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc7224,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc7317-iana-crypt-hash,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc7317-ietf-system,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-snmp,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-x509-cert-to-name,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc7952,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf-monitoring,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8072,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8177,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8294,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8341,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8342,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8343,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8344,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8345,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8345-non-nmda,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8346,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8346-non-nmda,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8348,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8348-non-nmda,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8349,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8519,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8520,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8525,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8526,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8528,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8529,2.0.3,2.0.3,10,2.0.2,False,True,1.0
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8530,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8542,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-bootstrap-server,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-conveyed-info,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8639,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8641,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8650,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8675,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8776,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8795,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8795-non-nmda,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8808,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8819,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8819-non-nmda,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc8916,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9067,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9070,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9144,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9179,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-notification-capabilities,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-system-capabilities,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9640,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9641,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9642,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9643,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9644,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9645,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-model-rfc9648,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:ietf-artifacts,org.opendaylight.ietf:odl-ietf-rfc8294-netty,2.0.3,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8639,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8639,org.opendaylight.ietf:odl-ietf-model-rfc8341,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8639,org.opendaylight.ietf:odl-ietf-model-rfc8529,,2.0.3,10,2.0.2,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8639,org.opendaylight.ietf.model:rfc8639,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf,org.opendaylight.yangtools:odl-yangtools-binding-spec,,15.1.2,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf,org.opendaylight.ietf.model:rfc8040-ietf-restconf,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8819,org.opendaylight.ietf:odl-ietf-model-rfc6991,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8819,org.opendaylight.ietf.model:rfc8819-ietf-module-tags,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9642,org.opendaylight.ietf:odl-ietf-model-rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9642,org.opendaylight.ietf.model:rfc9642,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9641,org.opendaylight.ietf:odl-ietf-model-rfc9640,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9641,org.opendaylight.ietf.model:rfc9641,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8530,org.opendaylight.ietf:odl-ietf-model-rfc8343,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8530,org.opendaylight.ietf:odl-ietf-model-rfc8528,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8530,org.opendaylight.ietf.model:rfc8530,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8342,org.opendaylight.ietf:odl-ietf-model-rfc7952,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8342,org.opendaylight.ietf.model:rfc8342-ietf-datastores,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8342,org.opendaylight.ietf.model:rfc8342-ietf-origin,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346-non-nmda,org.opendaylight.ietf:odl-ietf-model-rfc8345-non-nmda,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346-non-nmda,org.opendaylight.ietf:odl-ietf-model-rfc8346,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346-non-nmda,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9070,org.opendaylight.ietf:odl-ietf-model-rfc8177,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9070,org.opendaylight.ietf:odl-ietf-model-rfc8294,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9070,org.opendaylight.ietf:odl-ietf-model-rfc9067,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9070,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,,2.0.3,0,,False,,
maven,org.opendaylight.ietf:odl-ietf-model-rfc9070,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,,2.0.3,0,,False,,
maven,org.opensearch:common,org.apache.commons:commons-collections4,4.5.0,4.5.0,0,,False,,
maven,org.opensearch:common,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:fips-demo-installer-cli,org.opensearch:opensearch-cli,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:fips-demo-installer-cli,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:fips-demo-installer-cli,org.opensearch:java-version-checker,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:fips-demo-installer-cli,info.picocli:picocli,4.7.7,4.7.7,0,,False,,
maven,org.opensearch:fips-demo-installer-cli,org.bouncycastle:bc-fips,2.1.2,2.1.0,0,,True,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-concurrent-queue,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-core,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-compress,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-secure-sm,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-x-content,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-geo,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-telemetry,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-task-commons,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-core,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-analysis-common,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-backward-codecs,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-grouping,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-highlighter,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-join,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-memory,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-misc,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-queries,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-queryparser,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-sandbox,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-spatial-extras,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-spatial3d,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.apache.lucene:lucene-suggest,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch,org.opensearch:opensearch-cli,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch,joda-time:joda-time,2.12.7,2.14.0,0,,True,,
maven,org.opensearch:opensearch,com.tdunning:t-digest,3.3,3.3,0,,False,,
maven,org.opensearch:opensearch,org.hdrhistogram:HdrHistogram,2.2.2,2.2.2,0,,False,,
maven,org.opensearch:opensearch,org.apache.logging.log4j:log4j-api,2.25.4,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.opensearch:opensearch,org.apache.logging.log4j:log4j-jul,2.25.4,3.0.0-beta3,0,,True,,
maven,org.opensearch:opensearch,net.java.dev.jna:jna,5.16.0,5.17.0,0,,True,,
maven,org.opensearch:opensearch,com.jcraft:jzlib,1.1.3,1.1.3,0,,False,,
maven,org.opensearch:opensearch,io.projectreactor:reactor-core,3.8.5,3.8.0-M3,0,,True,,
maven,org.opensearch:opensearch,org.reactivestreams:reactive-streams,1.0.4,1.0.4,0,,False,,
maven,org.opensearch:opensearch,com.google.protobuf:protobuf-java,3.25.8,4.35.0,196,4.34.2,True,True,0.9948717948717949
maven,org.opensearch:opensearch,jakarta.annotation:jakarta.annotation-api,1.3.5,3.0.0,0,,True,,
maven,org.opensearch:opensearch,com.fasterxml.jackson.core:jackson-core,2.21.3,2.19.0,166,2.18.4,True,True,1.0
maven,org.opensearch:opensearch,com.fasterxml.jackson.dataformat:jackson-dataformat-smile,2.21.3,2.19.0,0,,True,,
maven,org.opensearch:opensearch,com.fasterxml.jackson.dataformat:jackson-dataformat-yaml,2.21.3,2.19.0,0,,True,,
maven,org.opensearch:opensearch,com.fasterxml.jackson.dataformat:jackson-dataformat-cbor,2.21.3,2.19.0,139,2.18.4,True,True,1.0
maven,org.opensearch:opensearch,org.yaml:snakeyaml,2.6,2.4,35,2.3,True,True,1.0
maven,org.opensearch:opensearch,org.roaringbitmap:RoaringBitmap,1.3.0,1.3.0,0,,False,,
maven,org.opensearch:opensearch,org.jspecify:jspecify,1.0.0,1.0.0,6,0.3.0-alpha-1,False,True,1.0
maven,org.opensearch:opensearch,com.google.errorprone:error_prone_annotations,2.45.0,2.50.0,83,2.39.0,True,True,1.0
maven,org.opensearch:opensearch-agent,org.opensearch:opensearch-agent-bootstrap,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-agent,net.bytebuddy:byte-buddy,1.18.8,1.17.5,0,,True,,
maven,org.opensearch:opensearch-arrow-spi,org.opensearch:opensearch-core,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-arrow-spi,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-benchmarks,org.opensearch:opensearch,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-benchmarks,org.openjdk.jmh:jmh-core,1.35,1.37,102,1.36,True,True,0.9900990099009901
maven,org.opensearch:opensearch-benchmarks,net.sf.jopt-simple:jopt-simple,5.0.4,6.0-alpha-3,0,,True,,
maven,org.opensearch:opensearch-benchmarks,org.apache.commons:commons-math3,3.6.1,3.6.1,0,,False,,
maven,org.opensearch:opensearch-cli,net.sf.jopt-simple:jopt-simple,5.0.4,6.0-alpha-3,0,,True,,
maven,org.opensearch:opensearch-cli,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-compress,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-compress,org.opensearch:opensearch-core,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-compress,com.github.luben:zstd-jni,1.5.6-1,1.5.7-3,0,,True,,
maven,org.opensearch:opensearch-concurrent-queue,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-core,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-core,tools.jackson.core:jackson-core,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-core,org.apache.lucene:lucene-core,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch-core,org.apache.logging.log4j:log4j-api,2.25.4,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.opensearch:opensearch-geospatial,org.opensearch:geospatial-client,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-geospatial,org.opensearch.plugin:geo,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-geospatial,org.apache.commons:commons-lang3,3.18.0,3.20.0,26,3.19.0,True,True,0.96
maven,org.opensearch:opensearch-geospatial,org.locationtech.spatial4j:spatial4j,0.7,0.8,0,,True,,
maven,org.opensearch:opensearch-geospatial,org.locationtech.jts:jts-core,1.15.0,1.20.0,0,,True,,
maven,org.opensearch:opensearch-geospatial,org.apache.commons:commons-csv,1.10.0,1.14.1,0,,True,,
maven,org.opensearch:opensearch-geospatial,com.github.seancfoley:ipaddress,5.4.2,5.5.1,0,,True,,
maven,org.opensearch:opensearch-grok,org.jruby.joni:joni,2.2.7,2.2.6,0,,True,,
maven,org.opensearch:opensearch-grok,org.jruby.jcodings:jcodings,1.0.64,1.0.63,0,,True,,
maven,org.opensearch:opensearch-job-scheduler,org.opensearch:opensearch-job-scheduler-spi,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-netty4,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-netty4,org.opensearch:opensearch-core,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-netty4,io.netty:netty-handler,4.2.15.Final,5.0.0.Alpha2,0,,True,,
maven,org.opensearch:opensearch-netty4,io.netty:netty-buffer,4.2.15.Final,5.0.0.Alpha2,0,,True,,
maven,org.opensearch:opensearch-netty4,io.netty:netty-common,4.2.15.Final,5.0.0.Alpha2,0,,True,,
maven,org.opensearch:opensearch-netty4,io.netty:netty-transport,4.2.15.Final,5.0.0.Alpha2,0,,True,,
maven,org.opensearch:opensearch-netty4,io.netty:netty-codec-classes-quic,4.2.15.Final,4.2.1.Final,0,,True,,
maven,org.opensearch:opensearch-netty4,org.apache.lucene:lucene-core,10.4.0,10.4.0,0,,False,,
maven,org.opensearch:opensearch-nio,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-plugin-cli,org.opensearch:opensearch-agent-policy,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-plugin-cli,org.bouncycastle:bc-fips,2.1.2,2.1.0,0,,True,,
maven,org.opensearch:opensearch-plugin-cli,org.bouncycastle:bcpg-fips,2.1.11,2.1.11,0,,False,,
maven,org.opensearch:opensearch-plugin-cli,org.apache.commons:commons-compress,1.28.0,1.28.0,0,,False,,
maven,org.opensearch:opensearch-plugin-cli,commons-io:commons-io,2.16.0,20030203.000550,0,,True,,
maven,org.opensearch:opensearch-plugin-cli,org.apache.commons:commons-lang3,3.18.0,3.20.0,26,3.19.0,True,True,0.96
maven,org.opensearch:opensearch-plugin-cli,commons-codec:commons-codec,1.18.0,20041127.091804,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk,org.opensearch:opensearch,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk,org.apache.logging.log4j:log4j-api,2.25.4,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.opensearch:opensearch-remote-metadata-sdk,org.apache.logging.log4j:log4j-core,2.25.4,3.0.0-beta3,76,2.26.0,True,True,0.9866666666666667
maven,org.opensearch:opensearch-remote-metadata-sdk,com.fasterxml.jackson.core:jackson-annotations,2.21,3.0-rc5,169,2.19.0-rc1,True,True,1.0
maven,org.opensearch:opensearch-remote-metadata-sdk,tools.jackson.core:jackson-databind,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk,tools.jackson.core:jackson-core,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk,org.apache.httpcomponents.client5:httpclient5,5.6.1,5.6.1,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk,org.apache.httpcomponents.core5:httpcore5,5.4,5.5-beta1,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.opensearch:opensearch,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.apache.logging.log4j:log4j-api,2.25.4,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.apache.logging.log4j:log4j-core,2.25.4,3.0.0-beta3,76,2.26.0,True,True,0.9866666666666667
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,com.fasterxml.jackson.core:jackson-annotations,2.21,3.0-rc5,169,2.19.0-rc1,True,True,1.0
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,tools.jackson.core:jackson-databind,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,tools.jackson.core:jackson-core,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.apache.httpcomponents.client5:httpclient5,5.6.1,5.6.1,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.apache.httpcomponents.core5:httpcore5,5.4,5.5-beta1,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.opensearch:opensearch-remote-metadata-sdk,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.opensearch:opensearch-remote-metadata-sdk-remote-client,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,org.opensearch.client:opensearch-java,3.8.0,3.9.0,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:apache-client,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:sdk-core,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:aws-core,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:aws-json-protocol,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:auth,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:checksums,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:checksums-spi,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:endpoints-spi,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:http-auth-aws,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:http-auth-spi,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:http-client-spi,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:identity-spi,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:json-utils,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:metrics-spi,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:profiles,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:protocol-core,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:regions,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:third-party-jackson-core,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:url-connection-client,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,software.amazon.awssdk:utils,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.opensearch:opensearch,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.apache.logging.log4j:log4j-api,2.25.4,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.apache.logging.log4j:log4j-core,2.25.4,3.0.0-beta3,76,2.26.0,True,True,0.9866666666666667
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,com.fasterxml.jackson.core:jackson-annotations,2.21,3.0-rc5,169,2.19.0-rc1,True,True,1.0
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,tools.jackson.core:jackson-databind,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,tools.jackson.core:jackson-core,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.apache.httpcomponents.client5:httpclient5,5.6.1,5.6.1,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.apache.httpcomponents.core5:httpcore5,5.4,5.5-beta1,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.opensearch:opensearch-remote-metadata-sdk,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.opensearch:opensearch-remote-metadata-sdk-remote-client,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,org.opensearch:opensearch-remote-metadata-sdk-aos-client,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,software.amazon.awssdk:kms,2.32.29,2.46.7,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,software.amazon.awssdk:dynamodb,,2.46.7,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,software.amazon.cryptography:aws-database-encryption-sdk-dynamodb,3.9.0,3.8.1,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,software.amazon.cryptography:aws-cryptographic-material-providers,1.11.0,1.10.1,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,software.amazon.awssdk:sts,2.32.29,2.46.7,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,software.amazon.awssdk:netty-nio-client,2.32.29,2.46.7,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,io.netty:netty-codec-http,4.2.15.Final,5.0.0.Alpha2,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,io.netty:netty-codec-http2,4.2.15.Final,5.0.0.Alpha2,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,io.netty:netty-codec,4.2.15.Final,5.0.0.Alpha2,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.opensearch:opensearch,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-api,2.25.4,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.logging.log4j:log4j-core,2.25.4,3.0.0-beta3,76,2.26.0,True,True,0.9866666666666667
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-annotations,2.21,3.0-rc5,169,2.19.0-rc1,True,True,1.0
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,tools.jackson.core:jackson-databind,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,tools.jackson.core:jackson-core,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.httpcomponents.client5:httpclient5,5.6.1,5.6.1,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.apache.httpcomponents.core5:httpcore5,5.4,5.5-beta1,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.opensearch:opensearch-remote-metadata-sdk,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,org.opensearch.client:opensearch-java,3.8.0,3.9.0,0,,True,,
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-databind,2.21.3,2.19.0,200,2.18.4,True,True,1.0
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.core:jackson-core,2.21.3,2.19.0,166,2.18.4,True,True,1.0
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,com.fasterxml.jackson.datatype:jackson-datatype-jsr310,2.21.3,2.19.0,148,2.18.4,True,True,1.0
maven,org.opensearch:opensearch-search-relevance,org.opensearch:opensearch,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-search-relevance,org.opensearch:opensearch-ml-client,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-search-relevance,com.google.guava:guava,33.6.0-jre,33.4.8-jre,144,33.4.7-android,True,True,1.0
maven,org.opensearch:opensearch-search-relevance,org.apache.commons:commons-lang3,3.20.0,3.20.0,26,3.19.0,False,True,1.0
maven,org.opensearch:opensearch-search-relevance,org.apache.commons:commons-math3,3.6.1,3.6.1,0,,False,,
maven,org.opensearch:opensearch-search-relevance,org.opensearch:common-utils,3.7.0.0,3.7.0.0,0,,False,,
maven,org.opensearch:opensearch-search-relevance,com.fasterxml.jackson.core:jackson-annotations,2.21,3.0-rc5,169,2.19.0-rc1,True,True,1.0
maven,org.opensearch:opensearch-search-relevance,tools.jackson.core:jackson-databind,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-search-relevance,com.knuddels:jtokkit,1.1.0,1.1.0,0,,False,,
maven,org.opensearch:opensearch-search-relevance,org.reflections:reflections,0.10.2,0.10.2,0,,False,,
maven,org.opensearch:opensearch-search-relevance,org.javassist:javassist,3.31.0-GA,3.30.2-GA,0,,True,,
maven,org.opensearch:opensearch-search-relevance,org.apache.commons:commons-text,1.15.0,1.15.0,0,,False,,
maven,org.opensearch:opensearch-search-relevance,com.google.code.gson:gson,2.14.0,2.14.0,42,2.13.1,False,True,1.0
maven,org.opensearch:opensearch-search-relevance,org.json:json,20251224,20250517,30,20250107,True,True,1.0
maven,org.opensearch:opensearch-search-relevance,com.jayway.jsonpath:json-path,3.0.0,2.9.0,0,,True,,
maven,org.opensearch:opensearch-search-relevance,net.minidev:json-smart,2.5.2,2.5.2,34,2.5.1,False,True,1.0
maven,org.opensearch:opensearch-secure-sm,org.opensearch:opensearch-agent-policy,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-ssl-config,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-task-commons,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-telemetry,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-ubi,tools.jackson.core:jackson-core,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-ubi,com.fasterxml.jackson.core:jackson-annotations,2.21,3.0-rc5,169,2.19.0-rc1,True,True,1.0
maven,org.opensearch:opensearch-ubi,tools.jackson.core:jackson-databind,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-ubi,org.apache.httpcomponents:httpcore,4.4.16,4.4.16,0,,False,,
maven,org.opensearch:opensearch-ubi,org.apache.httpcomponents:httpclient,4.5.14,4.5.14,55,4.5.13,False,True,1.0
maven,org.opensearch:opensearch-ubi,commons-logging:commons-logging,1.3.5,1.3.6,17,1.3.5,True,False,0.9375
maven,org.opensearch:opensearch-ubi,org.apache.logging.log4j:log4j-core,2.25.4,3.0.0-beta3,76,2.26.0,True,True,0.9866666666666667
maven,org.opensearch:opensearch-x-content,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-x-content,org.opensearch:opensearch-core,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:opensearch-x-content,org.snakeyaml:snakeyaml-engine,3.0.1,2.9,0,,True,,
maven,org.opensearch:opensearch-x-content,tools.jackson.core:jackson-core,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-x-content,tools.jackson.dataformat:jackson-dataformat-smile,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-x-content,tools.jackson.dataformat:jackson-dataformat-yaml,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:opensearch-x-content,tools.jackson.dataformat:jackson-dataformat-cbor,3.1.3,3.0.0-rc4,0,,True,,
maven,org.opensearch:os,junit:junit,4.13.2,4.13.2,32,4.13.1,False,True,1.0
maven,org.opensearch:os,org.hamcrest:hamcrest,2.1,3.0,0,,True,,
maven,org.opensearch:os,com.carrotsearch.randomizedtesting:randomizedtesting-runner,2.7.1,2.8.3,0,,True,,
maven,org.opensearch:os,org.apache.httpcomponents:httpcore,4.4.16,4.4.16,0,,False,,
maven,org.opensearch:os,org.apache.httpcomponents:httpclient,4.5.14,4.5.14,55,4.5.13,False,True,1.0
maven,org.opensearch:os,org.apache.httpcomponents:fluent-hc,4.5.14,4.5.14,0,,False,,
maven,org.opensearch:os,org.apache.logging.log4j:log4j-api,2.25.4,3.0.0-beta2,75,2.26.0,True,True,0.9864864864864865
maven,org.opensearch:os,org.apache.logging.log4j:log4j-core,2.25.4,3.0.0-beta3,76,2.26.0,True,True,0.9866666666666667
maven,org.opensearch:os,org.apache.logging.log4j:log4j-jul,2.25.4,3.0.0-beta3,0,,True,,
maven,org.opensearch:os,org.apache.logging.log4j:log4j-jcl,2.25.4,3.0.0-beta1,70,2.26.0,True,True,0.9855072463768116
maven,org.opensearch:os,commons-codec:commons-codec,1.18.0,20041127.091804,0,,True,,
maven,org.opensearch:os,commons-logging:commons-logging,1.3.5,1.3.6,17,1.3.5,True,False,0.9375
maven,org.opensearch:os,org.opensearch:opensearch-common,3.7.0,3.7.0,0,,False,,
maven,org.opensearch:os,org.opensearch:opensearch-core,3.7.0,3.7.0,0,,False,,
npm,hasown,function-bind,^1.1.2,1.1.2,6,1.1.1,False,True,1.0
npm,@babel/parser,@babel/types,^8.0.0,8.0.0,207,7.29.7,False,True,0.8592233009708737
npm,espree,acorn,^8.16.0,8.17.0,139,8.16.0,False,False,0.9927536231884058
npm,espree,acorn-jsx,^5.3.2,5.3.2,38,5.3.1,False,True,1.0
npm,espree,eslint-visitor-keys,^5.0.1,5.0.1,21,5.0.0,False,True,1.0
npm,get-intrinsic,gopd,^1.2.0,1.2.0,3,1.1.0,False,True,1.0
npm,get-intrinsic,hasown,^2.0.2,2.0.4,6,2.0.3,False,False,0.6
npm,get-intrinsic,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,get-intrinsic,get-proto,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,get-intrinsic,has-symbols,^1.1.0,1.1.0,5,1.0.3,False,True,1.0
npm,get-intrinsic,function-bind,^1.1.2,1.1.2,6,1.1.1,False,True,1.0
npm,get-intrinsic,es-object-atoms,^1.1.1,1.1.2,5,1.1.1,False,False,0.75
npm,get-intrinsic,math-intrinsics,^1.1.0,1.1.0,2,1.0.0,False,True,1.0
npm,get-intrinsic,es-define-property,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,get-intrinsic,call-bind-apply-helpers,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,@typescript-eslint/typescript-estree,debug,^4.4.3,4.4.3,77,4.4.1,False,True,1.0
npm,@typescript-eslint/typescript-estree,minimatch,^10.2.2,10.2.5,144,10.2.4,False,False,0.9790209790209791
npm,@typescript-eslint/typescript-estree,semver,^7.7.3,7.8.5,119,7.8.4,False,False,0.940677966101695
npm,@typescript-eslint/typescript-estree,tinyglobby,^0.2.15,0.2.17,21,0.2.16,False,False,0.9
npm,@typescript-eslint/typescript-estree,ts-api-utils,^2.5.0,2.5.0,52,2.4.0,False,True,1.0
npm,@typescript-eslint/typescript-estree,@typescript-eslint/project-service,8.62.1,8.62.1,503,8.62.0,False,True,0.9900398406374502
npm,@typescript-eslint/typescript-estree,@typescript-eslint/tsconfig-utils,8.62.1,8.62.1,503,8.62.0,False,True,0.9900398406374502
npm,@typescript-eslint/typescript-estree,@typescript-eslint/visitor-keys,8.62.1,8.62.1,3992,8.62.0,False,True,0.9987471811576046
npm,@typescript-eslint/typescript-estree,@typescript-eslint/types,8.62.1,8.62.1,3993,8.62.0,False,True,0.99874749498998
npm,@typescript-eslint/typescript-estree,typescript,>=4.8.4 <6.1.0,6.0.3,3761,6.0.2,False,False,0.6409574468085106
npm,eslint,@eslint-community/eslint-utils,^4.8.0,4.9.1,25,4.9.0,False,False,0.9166666666666666
npm,eslint,@eslint-community/regexpp,^4.12.2,4.12.2,27,4.12.1,False,True,1.0
npm,eslint,@eslint/config-array,^0.23.5,0.23.5,20,0.23.4,False,True,1.0
npm,eslint,@eslint/config-helpers,^0.6.0,0.6.0,17,0.5.5,False,True,1.0
npm,eslint,@eslint/core,^1.2.1,1.2.1,26,1.2.0,False,True,1.0
npm,eslint,@eslint/plugin-kit,^0.7.2,0.7.2,24,0.7.1,False,True,1.0
npm,eslint,@humanfs/node,^0.16.6,0.16.8,19,0.16.7,False,False,0.8888888888888888
npm,eslint,@humanwhocodes/module-importer,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,eslint,@humanwhocodes/retry,^0.4.2,0.4.3,15,0.4.2,False,False,0.9285714285714286
npm,eslint,@types/estree,^1.0.6,1.0.9,44,1.0.8,False,False,0.9302325581395349
npm,eslint,ajv,^6.14.0,8.20.0,359,8.18.0,True,True,0.994413407821229
npm,eslint,cross-spawn,^7.0.6,7.0.6,58,7.0.5,False,True,1.0
npm,eslint,debug,^4.3.2,4.4.3,77,4.4.1,False,False,0.8947368421052632
npm,eslint,escape-string-regexp,^4.0.0,5.0.0,10,4.0.0,True,False,0.8888888888888888
npm,eslint,eslint-scope,^9.1.2,9.1.2,30,9.1.1,False,True,1.0
npm,eslint,eslint-visitor-keys,^5.0.1,5.0.1,21,5.0.0,False,True,1.0
npm,eslint,espree,^11.2.0,11.2.0,103,11.1.1,False,True,1.0
npm,eslint,esquery,^1.7.0,1.7.0,18,1.6.0,False,True,1.0
npm,eslint,esutils,^2.0.2,2.0.3,13,2.0.2,False,False,0.9166666666666666
npm,eslint,fast-deep-equal,^3.1.3,3.1.3,14,3.1.1,False,True,1.0
npm,eslint,file-entry-cache,^8.0.0,11.1.5,44,11.1.3,True,True,0.9767441860465116
npm,eslint,find-up,^5.0.0,8.0.0,16,7.0.0,True,True,0.9333333333333333
npm,eslint,glob-parent,^6.0.2,6.0.2,16,6.0.1,False,True,1.0
npm,eslint,ignore,^5.2.0,7.0.5,98,7.0.4,True,True,0.9175257731958762
npm,eslint,imurmurhash,^0.1.4,0.1.4,5,0.1.3,False,True,1.0
npm,eslint,is-glob,^4.0.0,4.0.3,16,4.0.2,False,False,0.8
npm,eslint,json-stable-stringify-without-jsonify,^1.0.1,1.0.1,1,,False,,
npm,eslint,minimatch,^10.2.4,10.2.5,144,10.2.4,False,False,0.993006993006993
npm,eslint,natural-compare,^1.4.0,1.4.0,2,1.2.2,False,True,1.0
npm,eslint,optionator,^0.9.3,0.9.4,20,0.9.3,False,False,0.9473684210526315
npm,eslint,jiti,*,2.7.0,105,2.6.1,False,False,0.0
npm,fdir,picomatch,^3 || ^4,4.0.4,32,4.0.3,False,False,0.7741935483870968
npm,esquery,estraverse,^5.1.0,5.3.0,34,5.2.0,False,False,0.9393939393939394
npm,es-object-atoms,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,has-tostringtag,has-symbols,^1.0.3,1.1.0,5,1.0.3,False,False,0.75
npm,call-bound,call-bind-apply-helpers,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,call-bound,get-intrinsic,^1.3.0,1.3.0,17,1.2.7,False,True,0.9375
npm,@eslint/js,eslint,^10.0.0,10.6.0,422,10.5.0,False,False,0.9596199524940617
npm,call-bind,call-bind-apply-helpers,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,call-bind,es-define-property,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,call-bind,get-intrinsic,^1.3.0,1.3.0,17,1.2.7,False,True,0.9375
npm,call-bind,set-function-length,^1.2.2,1.2.2,7,1.2.1,False,True,1.0
npm,@typescript-eslint/parser,debug,^4.4.3,4.4.3,77,4.4.1,False,True,1.0
npm,@typescript-eslint/parser,@typescript-eslint/scope-manager,8.62.1,8.62.1,3960,8.62.0,False,True,0.9987370548118212
npm,@typescript-eslint/parser,@typescript-eslint/typescript-estree,8.62.1,8.62.1,4721,8.62.0,False,True,0.9989406779661016
npm,@typescript-eslint/parser,@typescript-eslint/types,8.62.1,8.62.1,3993,8.62.0,False,True,0.99874749498998
npm,@typescript-eslint/parser,@typescript-eslint/visitor-keys,8.62.1,8.62.1,3992,8.62.0,False,True,0.9987471811576046
npm,@typescript-eslint/parser,eslint,^8.57.0 || ^9.0.0 || ^10.0.0,10.6.0,422,10.5.0,False,False,0.8194774346793349
npm,@typescript-eslint/parser,typescript,>=4.8.4 <6.1.0,6.0.3,3761,6.0.2,False,False,0.6409574468085106
npm,define-data-property,es-define-property,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
npm,define-data-property,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,define-data-property,gopd,^1.0.1,1.2.0,3,1.1.0,False,False,0.0
npm,set-function-length,define-data-property,^1.1.4,1.1.4,7,1.1.3,False,True,1.0
npm,set-function-length,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,set-function-length,function-bind,^1.1.2,1.1.2,6,1.1.1,False,True,1.0
npm,set-function-length,get-intrinsic,^1.2.4,1.3.0,17,1.2.7,False,False,0.6875
npm,set-function-length,gopd,^1.0.1,1.2.0,3,1.1.0,False,False,0.0
npm,set-function-length,has-property-descriptors,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,which-boxed-primitive,is-bigint,^1.1.0,1.1.0,6,1.0.4,False,True,1.0
npm,which-boxed-primitive,is-boolean-object,^1.2.1,1.2.2,8,1.2.1,False,False,0.8571428571428571
npm,which-boxed-primitive,is-number-object,^1.1.1,1.1.1,9,1.1.0,False,True,1.0
npm,which-boxed-primitive,is-string,^1.1.1,1.1.1,9,1.1.0,False,True,1.0
npm,which-boxed-primitive,is-symbol,^1.1.1,1.1.1,7,1.1.0,False,True,1.0
npm,typescript-eslint,@typescript-eslint/eslint-plugin,8.62.1,8.62.1,4634,8.62.0,False,True,0.9989207856680337
npm,typescript-eslint,@typescript-eslint/parser,8.62.1,8.62.1,4717,8.62.0,False,True,0.9989397794741306
npm,typescript-eslint,@typescript-eslint/typescript-estree,8.62.1,8.62.1,4721,8.62.0,False,True,0.9989406779661016
npm,typescript-eslint,@typescript-eslint/utils,8.62.1,8.62.1,3012,8.62.0,False,True,0.9983394221188974
npm,typescript-eslint,eslint,^8.57.0 || ^9.0.0 || ^10.0.0,10.6.0,422,10.5.0,False,False,0.8194774346793349
npm,typescript-eslint,typescript,>=4.8.4 <6.1.0,6.0.3,3761,6.0.2,False,False,0.6409574468085106
npm,is-shared-array-buffer,call-bound,^1.0.3,1.0.4,4,1.0.3,False,False,0.6666666666666666
npm,string.prototype.trimend,call-bind,^1.0.9,1.0.9,10,1.0.8,False,True,1.0
npm,string.prototype.trimend,call-bound,^1.0.4,1.0.4,4,1.0.3,False,True,1.0
npm,string.prototype.trimend,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,string.prototype.trimend,es-object-atoms,^1.1.2,1.1.2,5,1.1.1,False,True,1.0
npm,arraybuffer.prototype.slice,array-buffer-byte-length,^1.0.1,1.0.2,3,1.0.1,False,False,0.5
npm,arraybuffer.prototype.slice,call-bind,^1.0.8,1.0.9,10,1.0.8,False,False,0.8888888888888888
npm,arraybuffer.prototype.slice,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,arraybuffer.prototype.slice,es-abstract,^1.23.5,1.24.2,93,1.24.1,False,False,0.9130434782608695
npm,arraybuffer.prototype.slice,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,arraybuffer.prototype.slice,get-intrinsic,^1.2.6,1.3.0,17,1.2.7,False,False,0.8125
npm,arraybuffer.prototype.slice,is-array-buffer,^3.0.4,3.0.5,11,3.0.4,False,False,0.9
npm,data-view-buffer,call-bound,^1.0.3,1.0.4,4,1.0.3,False,False,0.6666666666666666
npm,data-view-buffer,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,data-view-buffer,is-data-view,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,is-data-view,call-bound,^1.0.2,1.0.4,4,1.0.3,False,False,0.3333333333333333
npm,is-data-view,get-intrinsic,^1.2.6,1.3.0,17,1.2.7,False,False,0.8125
npm,is-data-view,is-typed-array,^1.1.13,1.1.15,21,1.1.14,False,False,0.9
npm,unbox-primitive,call-bound,^1.0.3,1.0.4,4,1.0.3,False,False,0.6666666666666666
npm,unbox-primitive,has-bigints,^1.0.2,1.1.0,4,1.0.2,False,False,0.6666666666666666
npm,unbox-primitive,has-symbols,^1.1.0,1.1.0,5,1.0.3,False,True,1.0
npm,unbox-primitive,which-boxed-primitive,^1.1.1,1.1.1,5,1.1.0,False,True,1.0
npm,terser,@jridgewell/source-map,^0.3.3,0.3.11,12,0.3.10,False,False,0.2727272727272727
npm,terser,acorn,^8.15.0,8.17.0,139,8.16.0,False,False,0.9855072463768116
npm,terser,commander,^2.20.0,15.0.0,124,14.0.3,True,True,0.975609756097561
npm,terser,source-map-support,~0.5.20,0.5.21,66,0.5.20,False,False,0.9846153846153847
npm,data-view-byte-offset,call-bound,^1.0.2,1.0.4,4,1.0.3,False,False,0.3333333333333333
npm,data-view-byte-offset,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,data-view-byte-offset,is-data-view,^1.0.1,1.0.2,3,1.0.1,False,False,0.5
npm,get-symbol-description,call-bound,^1.0.3,1.0.4,4,1.0.3,False,False,0.6666666666666666
npm,get-symbol-description,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,get-symbol-description,get-intrinsic,^1.2.6,1.3.0,17,1.2.7,False,False,0.8125
npm,data-view-byte-length,call-bound,^1.0.3,1.0.4,4,1.0.3,False,False,0.6666666666666666
npm,data-view-byte-length,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,data-view-byte-length,is-data-view,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,string.prototype.trimstart,call-bind,^1.0.7,1.0.9,10,1.0.8,False,False,0.7777777777777778
npm,string.prototype.trimstart,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,string.prototype.trimstart,es-object-atoms,^1.0.0,1.1.2,5,1.1.1,False,False,0.0
npm,is-array-buffer,call-bind,^1.0.8,1.0.9,10,1.0.8,False,False,0.8888888888888888
npm,is-array-buffer,call-bound,^1.0.3,1.0.4,4,1.0.3,False,False,0.6666666666666666
npm,is-array-buffer,get-intrinsic,^1.2.6,1.3.0,17,1.2.7,False,False,0.8125
npm,@inquirer/type,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,inquirer,@inquirer/ansi,^2.0.7,2.0.7,11,2.0.6,False,True,1.0
npm,inquirer,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,inquirer,@inquirer/prompts,^8.5.2,8.5.2,112,8.5.1,False,True,1.0
npm,inquirer,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,inquirer,mute-stream,^3.0.0,4.0.0,12,3.0.0,True,False,0.9090909090909091
npm,inquirer,run-async,^4.0.6,4.0.6,16,4.0.5,False,True,1.0
npm,inquirer,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/core,@inquirer/ansi,^2.0.7,2.0.7,11,2.0.6,False,True,1.0
npm,@inquirer/core,@inquirer/figures,^2.0.7,2.0.7,24,2.0.6,False,True,1.0
npm,@inquirer/core,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/core,cli-width,^4.1.0,4.1.0,12,4.0.0,False,True,1.0
npm,@inquirer/core,fast-wrap-ansi,^0.2.0,0.2.2,8,0.2.0,False,False,0.8571428571428571
npm,@inquirer/core,mute-stream,^3.0.0,4.0.0,12,3.0.0,True,False,0.9090909090909091
npm,@inquirer/core,signal-exit,^4.1.0,4.1.0,24,4.0.3,False,True,1.0
npm,@inquirer/core,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,regexpu-core,regenerate,^1.4.2,1.4.2,26,1.4.1,False,True,1.0
npm,regexpu-core,regenerate-unicode-properties,^10.2.2,10.2.2,34,10.2.1,False,True,1.0
npm,regexpu-core,regjsgen,^0.8.0,0.8.0,13,0.7.1,False,True,1.0
npm,regexpu-core,regjsparser,^0.13.0,0.13.2,40,0.13.1,False,False,0.9487179487179487
npm,regexpu-core,unicode-match-property-ecmascript,^2.0.0,2.0.0,6,1.0.4,False,True,1.0
npm,regexpu-core,unicode-match-property-value-ecmascript,^2.2.1,2.2.1,9,2.2.0,False,True,1.0
npm,object.groupby,call-bind,^1.0.7,1.0.9,10,1.0.8,False,False,0.7777777777777778
npm,object.groupby,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,object.groupby,es-abstract,^1.23.2,1.24.2,93,1.24.1,False,False,0.8804347826086957
npm,es-iterator-helpers,gopd,^1.2.0,1.2.0,3,1.1.0,False,True,1.0
npm,es-iterator-helpers,call-bind,^1.0.9,1.0.9,10,1.0.8,False,True,1.0
npm,es-iterator-helpers,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,es-iterator-helpers,has-proto,^1.2.0,1.2.0,6,1.1.0,False,True,1.0
npm,es-iterator-helpers,call-bound,^1.0.4,1.0.4,4,1.0.3,False,True,1.0
npm,es-iterator-helpers,globalthis,^1.0.4,1.0.4,5,1.0.3,False,True,1.0
npm,es-iterator-helpers,es-abstract,^1.24.2,1.24.2,93,1.24.1,False,True,1.0
npm,es-iterator-helpers,has-symbols,^1.1.0,1.1.0,5,1.0.3,False,True,1.0
npm,es-iterator-helpers,function-bind,^1.1.2,1.1.2,6,1.1.1,False,True,1.0
npm,es-iterator-helpers,get-intrinsic,^1.3.0,1.3.0,17,1.2.7,False,True,0.9375
npm,es-iterator-helpers,internal-slot,^1.1.0,1.1.0,9,1.0.7,False,True,1.0
npm,es-iterator-helpers,math-intrinsics,^1.1.0,1.1.0,2,1.0.0,False,True,1.0
npm,es-iterator-helpers,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,es-iterator-helpers,es-set-tostringtag,^2.1.0,2.1.0,6,2.0.3,False,True,1.0
npm,es-iterator-helpers,iterator.prototype,^1.1.5,1.1.5,8,1.1.4,False,True,1.0
npm,es-iterator-helpers,has-property-descriptors,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,array.prototype.tosorted,call-bind,^1.0.7,1.0.9,10,1.0.8,False,False,0.7777777777777778
npm,array.prototype.tosorted,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,array.prototype.tosorted,es-abstract,^1.23.3,1.24.2,93,1.24.1,False,False,0.8913043478260869
npm,array.prototype.tosorted,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,array.prototype.tosorted,es-shim-unscopables,^1.0.2,1.1.0,4,1.0.2,False,False,0.6666666666666666
npm,iterator.prototype,define-data-property,^1.1.4,1.1.4,7,1.1.3,False,True,1.0
npm,iterator.prototype,es-object-atoms,^1.0.0,1.1.2,5,1.1.1,False,False,0.0
npm,iterator.prototype,get-intrinsic,^1.2.6,1.3.0,17,1.2.7,False,False,0.8125
npm,iterator.prototype,get-proto,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
npm,iterator.prototype,has-symbols,^1.1.0,1.1.0,5,1.0.3,False,True,1.0
npm,iterator.prototype,set-function-name,^2.0.2,2.0.2,4,2.0.1,False,True,1.0
npm,@webassemblyjs/ast,@webassemblyjs/helper-numbers,1.13.2,1.14.1,11,1.13.2,True,False,0.9
npm,@webassemblyjs/ast,@webassemblyjs/helper-wasm-bytecode,1.13.2,1.14.1,87,1.14.0,True,True,0.9883720930232558
npm,is-arguments,call-bound,^1.0.2,1.0.4,4,1.0.3,False,False,0.3333333333333333
npm,is-arguments,has-tostringtag,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,@webassemblyjs/wast-printer,@webassemblyjs/ast,1.14.1,1.14.1,89,1.13.2,False,True,1.0
npm,@webassemblyjs/wast-printer,@xtuc/long,4.2.2,4.2.2,5,4.2.1,False,True,1.0
npm,@inquirer/confirm,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/confirm,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/confirm,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,embla-carousel-reactive-utils,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,@webassemblyjs/wasm-parser,@webassemblyjs/ast,1.14.1,1.14.1,89,1.13.2,False,True,1.0
npm,@webassemblyjs/wasm-parser,@webassemblyjs/helper-api-error,1.13.2,1.14.1,52,1.14.0,True,True,0.9803921568627451
npm,@webassemblyjs/wasm-parser,@webassemblyjs/helper-wasm-bytecode,1.13.2,1.14.1,87,1.14.0,True,True,0.9883720930232558
npm,@webassemblyjs/wasm-parser,@webassemblyjs/ieee754,1.13.2,1.14.1,49,1.14.0,True,True,0.9791666666666666
npm,@webassemblyjs/wasm-parser,@webassemblyjs/leb128,1.13.2,1.14.1,72,1.14.0,True,True,0.9859154929577465
npm,@webassemblyjs/wasm-parser,@webassemblyjs/utf8,1.13.2,1.14.1,48,1.14.0,True,True,0.9787234042553191
npm,embla-carousel-react,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,embla-carousel-react,embla-carousel-reactive-utils,8.6.0,8.6.0,48,8.5.2,False,True,1.0
npm,embla-carousel-react,react,^16.8.0 || ^17.0.1 || ^18.0.0 || ^19.0.0 || ^19.0.0-rc,19.2.7,2847,19.2.6,False,False,0.5664089950808152
npm,enquirer,ansi-colors,^4.1.1,4.1.3,29,4.1.2,False,False,0.9285714285714286
npm,enquirer,strip-ansi,^6.0.1,7.2.0,22,7.1.2,True,True,0.9523809523809523
npm,style-to-js,style-to-object,2.0.0,2.0.0,27,1.0.14,False,True,1.0
npm,@inquirer/prompts,@inquirer/checkbox,^5.2.1,5.2.1,127,5.2.0,False,True,1.0
npm,@inquirer/prompts,@inquirer/confirm,^6.1.1,6.1.1,122,6.1.0,False,True,1.0
npm,@inquirer/prompts,@inquirer/editor,^5.2.2,5.2.2,121,5.2.1,False,True,1.0
npm,@inquirer/prompts,@inquirer/expand,^5.1.1,5.1.1,122,5.1.0,False,True,1.0
npm,@inquirer/prompts,@inquirer/input,^5.1.2,5.1.2,121,5.1.1,False,True,1.0
npm,@inquirer/prompts,@inquirer/number,^4.1.1,4.1.1,54,4.1.0,False,True,1.0
npm,@inquirer/prompts,@inquirer/password,^5.1.1,5.1.1,120,5.1.0,False,True,1.0
npm,@inquirer/prompts,@inquirer/rawlist,^5.3.1,5.3.1,109,5.3.0,False,True,1.0
npm,@inquirer/prompts,@inquirer/search,^4.2.1,4.2.1,52,4.2.0,False,True,1.0
npm,@inquirer/prompts,@inquirer/select,^5.2.1,5.2.1,124,5.2.0,False,True,1.0
npm,@inquirer/prompts,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/select,@inquirer/ansi,^2.0.7,2.0.7,11,2.0.6,False,True,1.0
npm,@inquirer/select,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/select,@inquirer/figures,^2.0.7,2.0.7,24,2.0.6,False,True,1.0
npm,@inquirer/select,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/select,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/input,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/input,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/input,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@azure/abort-controller,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,@inquirer/rawlist,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/rawlist,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/rawlist,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/number,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/number,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/number,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/editor,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/editor,@inquirer/external-editor,^3.0.3,3.0.3,13,3.0.2,False,True,1.0
npm,@inquirer/editor,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/editor,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/expand,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/expand,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/expand,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/external-editor,chardet,^2.1.1,2.2.0,30,2.1.1,False,False,0.9655172413793104
npm,@inquirer/external-editor,iconv-lite,^0.7.2,0.7.2,55,0.7.1,False,True,1.0
npm,@inquirer/external-editor,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,is-reference,@types/estree,^1.0.6,1.0.9,44,1.0.8,False,False,0.9302325581395349
npm,@inquirer/search,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/search,@inquirer/figures,^2.0.7,2.0.7,24,2.0.6,False,True,1.0
npm,@inquirer/search,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/search,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/checkbox,@inquirer/ansi,^2.0.7,2.0.7,11,2.0.6,False,True,1.0
npm,@inquirer/checkbox,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/checkbox,@inquirer/figures,^2.0.7,2.0.7,24,2.0.6,False,True,1.0
npm,@inquirer/checkbox,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/checkbox,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@inquirer/password,@inquirer/ansi,^2.0.7,2.0.7,11,2.0.6,False,True,1.0
npm,@inquirer/password,@inquirer/core,^11.2.1,11.2.1,122,11.2.0,False,True,1.0
npm,@inquirer/password,@inquirer/type,^4.0.7,4.0.7,49,4.0.6,False,True,1.0
npm,@inquirer/password,@types/node,>=18,26.0.1,2349,26.0.0,False,False,0.66396933560477
npm,@supabase/realtime-js,tslib,2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,@supabase/realtime-js,@supabase/phoenix,^0.4.2,0.4.4,8,0.4.3,False,False,0.7142857142857143
npm,@supabase/supabase-js,@supabase/auth-js,2.108.2,2.108.2,454,2.108.1,False,True,0.9801324503311258
npm,@supabase/supabase-js,@supabase/storage-js,2.108.2,2.108.2,416,2.108.1,False,True,0.9783132530120482
npm,@supabase/supabase-js,@supabase/realtime-js,2.108.2,2.108.2,512,2.108.1,False,True,0.9823874755381604
npm,@supabase/supabase-js,@supabase/functions-js,2.108.2,2.108.2,385,2.108.1,False,True,0.9765625
npm,@supabase/supabase-js,@supabase/postgrest-js,2.108.2,2.108.2,502,2.108.1,False,True,0.9820359281437125
npm,@jsonjoy.com/codegen,tslib,2,2.8.1,46,2.8.0,False,False,0.5555555555555556
npm,oxc-parser,@oxc-project/types,^0.138.0,0.138.0,132,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-darwin-arm64,0.138.0,0.138.0,174,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-android-arm64,0.138.0,0.138.0,71,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-win32-arm64-msvc,0.138.0,0.138.0,175,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-arm64-gnu,0.138.0,0.138.0,175,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-arm64-musl,0.138.0,0.138.0,174,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-openharmony-arm64,0.138.0,0.138.0,37,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-android-arm-eabi,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-arm-gnueabihf,0.138.0,0.138.0,99,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-arm-musleabihf,0.138.0,0.138.0,74,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-win32-ia32-msvc,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-ppc64-gnu,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-riscv64-gnu,0.138.0,0.138.0,79,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-riscv64-musl,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-s390x-gnu,0.138.0,0.138.0,79,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-wasm32-wasi,0.138.0,0.138.0,97,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-darwin-x64,0.138.0,0.138.0,173,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-win32-x64-msvc,0.138.0,0.138.0,175,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-freebsd-x64,0.138.0,0.138.0,79,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-x64-gnu,0.138.0,0.138.0,174,0.137.0,False,True,1.0
npm,oxc-parser,@oxc-parser/binding-linux-x64-musl,0.138.0,0.138.0,173,0.137.0,False,True,1.0
npm,html-minifier-terser,camel-case,^4.1.2,5.0.0,21,4.1.2,True,False,0.95
npm,html-minifier-terser,clean-css,~5.3.2,5.3.3,211,5.3.2,False,False,0.9952380952380953
npm,html-minifier-terser,commander,^10.0.0,15.0.0,124,14.0.3,True,True,0.983739837398374
npm,html-minifier-terser,entities,^4.4.0,8.0.0,35,7.0.1,True,True,0.9411764705882353
npm,html-minifier-terser,param-case,^3.0.4,4.0.0,17,3.0.4,True,False,0.9375
npm,html-minifier-terser,relateurl,^0.2.7,0.2.7,9,0.2.6,False,True,1.0
npm,html-minifier-terser,terser,^5.15.1,5.48.0,203,5.47.1,False,False,0.6089108910891089
npm,redis-parser,redis-errors,^1.0.0,1.2.0,3,1.1.0,False,False,0.0
npm,@supabase/storage-js,tslib,2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,@supabase/storage-js,iceberg-js,^0.8.1,1.0.0,9,0.8.1,True,False,0.875
npm,@formatjs/ecma402-abstract,@formatjs/bigdecimal,0.2.0,0.2.6,8,0.2.5,True,True,0.8571428571428571
npm,@formatjs/ecma402-abstract,@formatjs/fast-memoize,3.1.1,3.1.6,34,3.1.5,True,True,0.9696969696969697
npm,@formatjs/ecma402-abstract,@formatjs/intl-localematcher,0.8.2,0.8.10,69,0.8.9,True,True,0.9852941176470589
npm,has-values,kind-of,^6.0.2,6.0.3,26,6.0.2,False,False,0.96
npm,@azure/logger,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,@azure/logger,@typespec/ts-http-runtime,^0.3.0,0.3.6,371,0.3.5,False,False,0.7567567567567568
npm,es5-ext,es6-iterator,^2.0.3,2.0.3,10,2.0.2,False,True,1.0
npm,es5-ext,es6-symbol,^3.1.3,3.1.4,14,3.1.3,False,False,0.9230769230769231
npm,es5-ext,esniff,^2.0.1,2.0.1,10,2.0.0,False,True,1.0
npm,es5-ext,next-tick,^1.1.0,1.1.0,6,1.0.0,False,True,1.0
npm,ext,type,^2.7.2,2.7.3,21,2.7.2,False,False,0.95
npm,@azure/core-lro,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,@azure/core-lro,@azure/logger,^1.3.0,1.3.0,459,1.2.1-alpha.20250620.3,False,True,0.8842794759825328
npm,@azure/core-lro,@azure/core-util,^1.13.0,1.13.1,452,1.13.0,False,False,0.7627494456762749
npm,@azure/core-lro,@azure/abort-controller,^2.1.2,2.1.2,535,2.1.1,False,True,0.4101123595505618
npm,openid-client,jose,^6.2.2,6.2.3,236,6.2.2,False,False,0.9957446808510638
npm,openid-client,oauth4webapi,^3.8.5,3.8.6,77,3.8.5,False,False,0.9868421052631579
npm,canvg,raf,^3.4.1,3.4.1,24,3.4.0,False,True,1.0
npm,canvg,rgbcolor,^1.0.1,1.0.1,8,1.0.0,False,True,1.0
npm,canvg,@types/raf,^3.4.0,3.4.3,4,3.4.2,False,False,0.0
npm,canvg,svg-pathdata,^6.0.3,9.0.0,40,8.0.0,True,True,0.9743589743589743
npm,canvg,stackblur-canvas,^2.0.0,3.0.1,17,3.0.0,True,True,0.5
npm,knip,zod,^4.1.11,4.4.3,875,4.4.2,False,False,0.868421052631579
npm,knip,fdir,^6.5.0,6.5.0,45,6.4.6,False,True,1.0
npm,knip,jiti,^2.7.0,2.7.0,105,2.6.1,False,True,1.0
npm,knip,yaml,^2.9.0,2.9.0,103,2.8.4,False,True,1.0
npm,knip,unbash,^4.0.1,4.0.2,10,4.0.1,False,False,0.8888888888888888
npm,knip,formatly,^0.3.0,0.3.0,7,0.2.4,False,True,1.0
npm,knip,picomatch,^4.0.4,4.0.4,32,4.0.3,False,True,1.0
npm,knip,smol-toml,^1.6.1,1.7.0,25,1.6.1,False,False,0.9583333333333334
npm,knip,oxc-parser,^0.137.0,0.138.0,172,0.137.0,True,False,0.9941520467836257
npm,knip,tinyglobby,^0.2.17,0.2.17,21,0.2.16,False,True,1.0
npm,knip,get-tsconfig,4.14.0,4.14.0,51,4.13.8,False,True,1.0
npm,knip,oxc-resolver,11.21.3,11.21.3,97,11.21.2,False,True,1.0
npm,knip,strip-json-comments,5.0.3,5.0.3,20,5.0.2,False,True,1.0
npm,micromark-extension-mdx-jsx,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,micromark-extension-mdx-jsx,devlop,^1.0.0,1.1.0,2,1.0.0,False,False,0.0
npm,micromark-extension-mdx-jsx,estree-util-is-identifier-name,^3.0.0,3.0.0,6,2.1.0,False,True,1.0
npm,micromark-extension-mdx-jsx,micromark-factory-mdx-expression,^2.0.0,2.0.3,15,2.0.2,False,False,0.7857142857142857
npm,micromark-extension-mdx-jsx,micromark-factory-space,^2.0.0,2.0.1,8,2.0.0,False,False,0.8571428571428571
npm,micromark-extension-mdx-jsx,micromark-util-character,^2.0.0,2.1.1,11,2.1.0,False,False,0.7
npm,micromark-extension-mdx-jsx,micromark-util-events-to-acorn,^2.0.0,2.0.3,17,2.0.2,False,False,0.8125
npm,micromark-extension-mdx-jsx,micromark-util-symbol,^2.0.0,2.0.1,9,2.0.0,False,False,0.875
npm,micromark-extension-mdx-jsx,micromark-util-types,^2.0.0,2.0.2,11,2.0.1,False,False,0.8
npm,micromark-extension-mdx-jsx,vfile-message,^4.0.0,4.0.3,22,4.0.2,False,False,0.8571428571428571
npm,unist-util-position-from-estree,@types/unist,^3.0.0,3.0.3,17,3.0.2,False,False,0.8125
npm,@pmmmwh/react-refresh-webpack-plugin,anser,^2.1.1,2.3.5,38,2.3.4,False,False,0.8108108108108109
npm,@pmmmwh/react-refresh-webpack-plugin,source-map,^0.7.3,0.7.6,70,0.7.5,False,False,0.9565217391304348
npm,@pmmmwh/react-refresh-webpack-plugin,core-js-pure,^3.23.3,3.49.0,165,3.48.0,False,False,0.6890243902439024
npm,@pmmmwh/react-refresh-webpack-plugin,schema-utils,^4.2.0,4.3.3,43,4.3.2,False,False,0.9047619047619048
npm,@pmmmwh/react-refresh-webpack-plugin,html-entities,^2.1.0,2.6.0,48,2.5.6,False,False,0.6170212765957447
npm,@pmmmwh/react-refresh-webpack-plugin,error-stack-parser,^2.0.6,2.1.4,35,2.1.3,False,False,0.8235294117647058
npm,@pmmmwh/react-refresh-webpack-plugin,webpack,^5.0.0,5.108.2,878,5.108.1,False,False,0.6784492588369442
npm,@pmmmwh/react-refresh-webpack-plugin,type-fest,>=0.17.0 <6.0.0,5.7.0,191,5.6.0,False,False,0.12631578947368421
npm,@pmmmwh/react-refresh-webpack-plugin,react-refresh,>=0.10.0 <1.0.0,0.18.0,2631,0.17.0,False,False,0.5467680608365019
npm,@pmmmwh/react-refresh-webpack-plugin,sockjs-client,^1.4.0,1.6.1,31,1.6.0,False,False,0.8333333333333334
npm,@pmmmwh/react-refresh-webpack-plugin,@types/webpack,5.x,5.28.5,185,5.28.4,False,False,0.967391304347826
npm,@pmmmwh/react-refresh-webpack-plugin,webpack-dev-server,^4.8.0 || 5.x,5.2.5,224,5.2.4,False,False,0.8654708520179372
npm,@pmmmwh/react-refresh-webpack-plugin,webpack-plugin-serve,1.x,1.6.0,34,1.5.0,False,False,0.7272727272727273
npm,@pmmmwh/react-refresh-webpack-plugin,webpack-hot-middleware,2.x,2.26.1,67,2.26.0,False,False,0.06060606060606061
npm,remark-mdx,mdast-util-mdx,^3.0.0,3.0.0,7,2.0.1,False,True,1.0
npm,remark-mdx,micromark-extension-mdxjs,^3.0.0,3.0.0,7,2.0.0,False,True,1.0
npm,micromark-extension-mdxjs-esm,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,micromark-extension-mdxjs-esm,devlop,^1.0.0,1.1.0,2,1.0.0,False,False,0.0
npm,micromark-extension-mdxjs-esm,micromark-core-commonmark,^2.0.0,2.0.3,16,2.0.2,False,False,0.8
npm,micromark-extension-mdxjs-esm,micromark-util-character,^2.0.0,2.1.1,11,2.1.0,False,False,0.7
npm,micromark-extension-mdxjs-esm,micromark-util-events-to-acorn,^2.0.0,2.0.3,17,2.0.2,False,False,0.8125
npm,micromark-extension-mdxjs-esm,micromark-util-symbol,^2.0.0,2.0.1,9,2.0.0,False,False,0.875
npm,micromark-extension-mdxjs-esm,micromark-util-types,^2.0.0,2.0.2,11,2.0.1,False,False,0.8
npm,micromark-extension-mdxjs-esm,unist-util-position-from-estree,^2.0.0,2.0.0,5,1.1.2,False,True,1.0
npm,micromark-extension-mdxjs-esm,vfile-message,^4.0.0,4.0.3,22,4.0.2,False,False,0.8571428571428571
npm,micromark-extension-mdx-expression,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,micromark-extension-mdx-expression,devlop,^1.0.0,1.1.0,2,1.0.0,False,False,0.0
npm,micromark-extension-mdx-expression,micromark-factory-mdx-expression,^2.0.0,2.0.3,15,2.0.2,False,False,0.7857142857142857
npm,micromark-extension-mdx-expression,micromark-factory-space,^2.0.0,2.0.1,8,2.0.0,False,False,0.8571428571428571
npm,micromark-extension-mdx-expression,micromark-util-character,^2.0.0,2.1.1,11,2.1.0,False,False,0.7
npm,micromark-extension-mdx-expression,micromark-util-events-to-acorn,^2.0.0,2.0.3,17,2.0.2,False,False,0.8125
npm,micromark-extension-mdx-expression,micromark-util-symbol,^2.0.0,2.0.1,9,2.0.0,False,False,0.875
npm,micromark-extension-mdx-expression,micromark-util-types,^2.0.0,2.0.2,11,2.0.1,False,False,0.8
npm,postcss-focus-visible,postcss-selector-parser,^7.1.1,7.1.4,67,7.1.3,False,False,0.9545454545454546
npm,postcss-focus-visible,postcss,^8.4,8.5.16,280,8.5.15,False,False,0.7634408602150538
npm,css-has-pseudo,@csstools/selector-specificity,^6.0.0,6.0.0,16,5.0.0,False,True,1.0
npm,css-has-pseudo,postcss-selector-parser,^7.1.1,7.1.4,67,7.1.3,False,False,0.9545454545454546
npm,css-has-pseudo,postcss-value-parser,^4.2.0,4.2.0,36,4.1.0,False,True,1.0
npm,css-has-pseudo,postcss,^8.4,8.5.16,280,8.5.15,False,False,0.7634408602150538
npm,@azure/storage-blob,@azure/abort-controller,^2.1.2,2.1.2,535,2.1.1,False,True,0.4101123595505618
npm,@azure/storage-blob,@azure/core-auth,^1.9.0,1.10.1,481,1.10.0,False,False,0.6083333333333333
npm,@azure/storage-blob,@azure/core-client,^1.9.3,1.10.2,460,1.10.1-alpha.20251028.5,False,False,0.3355119825708061
npm,@azure/storage-blob,@azure/core-http-compat,^2.2.0,2.4.0,357,2.3.3-alpha.20260311.2,False,False,0.6460674157303371
npm,@azure/storage-blob,@azure/core-lro,^2.2.0,3.3.1,605,3.3.0,True,True,0.8162251655629139
npm,@azure/storage-blob,@azure/core-paging,^1.6.2,1.6.2,443,1.6.1,False,True,0.332579185520362
npm,@azure/storage-blob,@azure/core-rest-pipeline,^1.19.1,1.24.0,535,1.23.1-alpha.20260311.2,False,False,0.700374531835206
npm,@azure/storage-blob,@azure/core-tracing,^1.2.0,1.3.1,533,1.3.0,False,False,0.4943609022556391
npm,@azure/storage-blob,@azure/core-util,^1.11.0,1.13.1,452,1.13.0,False,False,0.4634146341463415
npm,@azure/storage-blob,@azure/core-xml,^1.4.5,1.5.1,400,1.5.0,False,False,0.5087719298245614
npm,@azure/storage-blob,@azure/logger,^1.1.4,1.3.0,459,1.2.1-alpha.20250620.3,False,False,0.4672489082969432
npm,@azure/storage-blob,@azure/storage-common,^12.4.1,12.4.1,106,12.4.0,False,True,1.0
npm,@azure/storage-blob,events,^3.0.0,3.3.0,17,3.2.0,False,False,0.8125
npm,@azure/storage-blob,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,css-blank-pseudo,postcss-selector-parser,^7.1.1,7.1.4,67,7.1.3,False,False,0.9545454545454546
npm,css-blank-pseudo,postcss,^8.4,8.5.16,280,8.5.15,False,False,0.7634408602150538
npm,tsyringe,tslib,^1.9.3,2.8.1,46,2.8.0,True,True,0.8
npm,oxfmt,tinypool,2.1.0,2.1.0,37,2.0.0,False,True,1.0
npm,oxfmt,svelte,^5.0.0,5.56.4,1084,5.56.3,False,False,0.4487534626038781
npm,oxfmt,vite-plus,*,0.2.1,135,0.2.0,False,False,0.0
npm,oxfmt,@oxfmt/binding-darwin-arm64,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-android-arm64,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-win32-arm64-msvc,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-arm64-gnu,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-arm64-musl,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-openharmony-arm64,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-android-arm-eabi,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-arm-gnueabihf,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-arm-musleabihf,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-win32-ia32-msvc,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-ppc64-gnu,0.56.0,0.56.0,29,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-riscv64-gnu,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-riscv64-musl,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-s390x-gnu,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-darwin-x64,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-win32-x64-msvc,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-freebsd-x64,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-x64-gnu,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,oxfmt,@oxfmt/binding-linux-x64-musl,0.56.0,0.56.0,28,0.55.0,False,True,1.0
npm,hast-util-to-estree,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,hast-util-to-estree,@types/estree-jsx,^1.0.0,1.0.5,9,1.0.4,False,False,0.375
npm,hast-util-to-estree,@types/hast,^3.0.0,3.0.4,16,3.0.3,False,False,0.7333333333333333
npm,hast-util-to-estree,comma-separated-tokens,^2.0.0,2.0.3,13,2.0.2,False,False,0.75
npm,hast-util-to-estree,devlop,^1.0.0,1.1.0,2,1.0.0,False,False,0.0
npm,hast-util-to-estree,estree-util-attach-comments,^3.0.0,3.0.0,6,2.1.1,False,True,1.0
npm,hast-util-to-estree,estree-util-is-identifier-name,^3.0.0,3.0.0,6,2.1.0,False,True,1.0
npm,hast-util-to-estree,hast-util-whitespace,^3.0.0,3.0.0,8,2.0.1,False,True,1.0
npm,hast-util-to-estree,mdast-util-mdx-expression,^2.0.0,2.0.1,12,2.0.0,False,False,0.9090909090909091
npm,hast-util-to-estree,mdast-util-mdx-jsx,^3.0.0,3.2.0,25,3.1.3,False,False,0.7916666666666666
npm,hast-util-to-estree,mdast-util-mdxjs-esm,^2.0.0,2.0.1,11,2.0.0,False,False,0.9
npm,hast-util-to-estree,property-information,^7.0.0,7.2.0,33,7.1.0,False,False,0.9375
npm,hast-util-to-estree,space-separated-tokens,^2.0.0,2.0.2,10,2.0.1,False,False,0.7777777777777778
npm,hast-util-to-estree,style-to-js,^1.0.0,2.0.1,26,2.0.0,True,True,0.08
npm,hast-util-to-estree,unist-util-position,^5.0.0,5.0.0,13,4.0.4,False,True,1.0
npm,hast-util-to-estree,zwitch,^2.0.0,2.0.4,11,2.0.3,False,False,0.6
npm,goober,csstype,^3.0.10,3.2.3,83,3.2.2,False,False,0.8902439024390244
npm,oxlint,oxlint-tsgolint,>=0.22.1,0.23.0,66,0.22.1,False,False,0.9846153846153847
npm,oxlint,vite-plus,*,0.2.1,135,0.2.0,False,False,0.0
npm,oxlint,@oxlint/binding-darwin-arm64,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-android-arm64,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-win32-arm64-msvc,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-arm64-gnu,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-arm64-musl,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-openharmony-arm64,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-android-arm-eabi,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-arm-gnueabihf,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-arm-musleabihf,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-win32-ia32-msvc,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-ppc64-gnu,1.71.0,1.71.0,29,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-riscv64-gnu,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-riscv64-musl,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-s390x-gnu,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-darwin-x64,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-win32-x64-msvc,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-freebsd-x64,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-x64-gnu,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,oxlint,@oxlint/binding-linux-x64-musl,1.71.0,1.71.0,28,1.70.0,False,True,1.0
npm,estree-util-build-jsx,@types/estree-jsx,^1.0.0,1.0.5,9,1.0.4,False,False,0.375
npm,estree-util-build-jsx,devlop,^1.0.0,1.1.0,2,1.0.0,False,False,0.0
npm,estree-util-build-jsx,estree-util-is-identifier-name,^3.0.0,3.0.0,6,2.1.0,False,True,1.0
npm,estree-util-build-jsx,estree-walker,^3.0.0,3.0.3,27,3.0.2,False,False,0.8846153846153846
npm,estree-util-attach-comments,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,estree-util-visit,@types/estree-jsx,^1.0.0,1.0.5,9,1.0.4,False,False,0.375
npm,estree-util-visit,@types/unist,^3.0.0,3.0.3,17,3.0.2,False,False,0.8125
npm,eslint-config-airbnb-base,semver,^6.3.0,7.8.5,119,7.8.4,True,True,0.9830508474576272
npm,eslint-config-airbnb-base,object.assign,^4.1.2,4.1.7,33,4.1.6,False,False,0.84375
npm,eslint-config-airbnb-base,object.entries,^1.1.5,1.1.9,15,1.1.8,False,False,0.7142857142857143
npm,eslint-config-airbnb-base,confusing-browser-globals,^1.0.10,1.0.11,45,1.0.10,False,False,0.8636363636363636
npm,eslint-config-airbnb-base,eslint,^7.32.0 || ^8.2.0,10.6.0,422,10.5.0,True,True,0.8574821852731591
npm,eslint-config-airbnb-base,eslint-plugin-import,^2.25.2,2.32.0,132,2.31.0,False,False,0.8778625954198473
npm,gray-matter,js-yaml,^3.13.1,5.2.0,80,5.1.0,True,True,0.9367088607594937
npm,gray-matter,kind-of,^6.0.2,6.0.3,26,6.0.2,False,False,0.96
npm,gray-matter,section-matter,^1.0.0,1.0.0,2,0.1.0,False,True,1.0
npm,gray-matter,strip-bom-string,^1.0.0,1.0.0,4,0.1.2,False,True,1.0
npm,pdf-lib,@pdf-lib/standard-fonts,^1.0.0,1.0.0,10,0.0.4,False,True,0.5555555555555556
npm,pdf-lib,@pdf-lib/upng,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,pdf-lib,pako,^1.0.11,3.0.0,33,2.2.0,True,True,0.96875
npm,pdf-lib,tslib,^1.11.1,2.8.1,46,2.8.0,True,True,0.8666666666666667
npm,@typescript/native-preview,@typescript/native-preview-win32-x64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,394,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-win32-arm64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,394,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-linux-x64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-linux-arm,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-linux-arm64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-darwin-x64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-darwin-arm64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-win32-x64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,394,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-win32-arm64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,394,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-linux-x64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-linux-arm,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-linux-arm64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-darwin-x64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,@typescript/native-preview,@typescript/native-preview-darwin-arm64,7.0.0-dev.20260629.1,7.0.0-dev.20260629.1,393,,False,,0.0
npm,recma-build-jsx,vfile,^6.0.0,6.0.3,42,6.0.2,False,False,0.926829268292683
npm,recma-build-jsx,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,recma-build-jsx,estree-util-build-jsx,^3.0.0,3.0.1,9,3.0.0,False,False,0.875
npm,esast-util-from-estree,@types/estree-jsx,^1.0.0,1.0.5,9,1.0.4,False,False,0.375
npm,esast-util-from-estree,devlop,^1.0.0,1.1.0,2,1.0.0,False,False,0.0
npm,esast-util-from-estree,estree-util-visit,^2.0.0,2.0.0,5,1.2.1,False,True,1.0
npm,esast-util-from-estree,unist-util-position-from-estree,^2.0.0,2.0.0,5,1.1.2,False,True,1.0
npm,recma-parse,vfile,^6.0.0,6.0.3,42,6.0.2,False,False,0.926829268292683
npm,recma-parse,unified,^11.0.0,11.0.5,57,11.0.4,False,False,0.9107142857142857
npm,recma-parse,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,recma-parse,esast-util-from-js,^2.0.0,2.0.1,6,2.0.0,False,False,0.8
npm,memoizerific,map-or-similar,^1.5.0,1.5.0,16,1.4.0,False,True,1.0
npm,recma-stringify,vfile,^6.0.0,6.0.3,42,6.0.2,False,False,0.926829268292683
npm,recma-stringify,unified,^11.0.0,11.0.5,57,11.0.4,False,False,0.9107142857142857
npm,recma-stringify,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,recma-stringify,estree-util-to-js,^2.0.0,2.0.0,5,1.2.0,False,True,1.0
npm,estree-util-scope,devlop,^1.0.0,1.1.0,2,1.0.0,False,False,0.0
npm,estree-util-scope,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,rehype-recma,@types/hast,^3.0.0,3.0.4,16,3.0.3,False,False,0.7333333333333333
npm,rehype-recma,@types/estree,^1.0.0,1.0.9,44,1.0.8,False,False,0.7906976744186046
npm,rehype-recma,hast-util-to-estree,^3.0.0,3.1.3,27,3.1.2,False,False,0.8461538461538461
npm,recma-jsx,acorn-jsx,^5.0.0,5.3.2,38,5.3.1,False,False,0.8108108108108109
npm,recma-jsx,estree-util-to-js,^2.0.0,2.0.0,5,1.2.0,False,True,1.0
npm,recma-jsx,recma-parse,^1.0.0,1.0.0,1,,False,,
npm,recma-jsx,recma-stringify,^1.0.0,1.0.0,1,,False,,
npm,recma-jsx,unified,^11.0.0,11.0.5,57,11.0.4,False,False,0.9107142857142857
npm,recma-jsx,acorn,^6.0.0 || ^7.0.0 || ^8.0.0,8.17.0,139,8.16.0,False,False,0.5652173913043478
npm,cardinal,ansicolors,~0.3.2,0.3.2,6,0.3.1,False,True,1.0
npm,cardinal,redeyed,~2.1.0,2.1.1,20,2.1.0,False,False,0.9473684210526315
npm,oxc-transform,@oxc-transform/binding-darwin-arm64,0.138.0,0.138.0,163,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-android-arm64,0.138.0,0.138.0,73,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-win32-arm64-msvc,0.138.0,0.138.0,163,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-arm64-gnu,0.138.0,0.138.0,163,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-arm64-musl,0.138.0,0.138.0,163,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-openharmony-arm64,0.138.0,0.138.0,37,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-android-arm-eabi,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-arm-gnueabihf,0.138.0,0.138.0,101,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-arm-musleabihf,0.138.0,0.138.0,75,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-win32-ia32-msvc,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-ppc64-gnu,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-riscv64-gnu,0.138.0,0.138.0,80,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-riscv64-musl,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-s390x-gnu,0.138.0,0.138.0,80,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-wasm32-wasi,0.138.0,0.138.0,101,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-darwin-x64,0.138.0,0.138.0,162,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-win32-x64-msvc,0.138.0,0.138.0,162,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-freebsd-x64,0.138.0,0.138.0,80,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-x64-gnu,0.138.0,0.138.0,162,0.137.0,False,True,1.0
npm,oxc-transform,@oxc-transform/binding-linux-x64-musl,0.138.0,0.138.0,162,0.137.0,False,True,1.0
npm,object.defaults,array-each,^1.0.1,1.0.1,4,1.0.0,False,True,1.0
npm,object.defaults,array-slice,^1.0.0,1.1.0,8,1.0.0,False,False,0.8571428571428571
npm,object.defaults,for-own,^1.0.0,1.0.0,7,0.1.5,False,True,1.0
npm,object.defaults,isobject,^3.0.0,4.0.0,11,3.0.1,True,False,0.8
npm,is-expression,acorn,^7.1.1,8.17.0,139,8.16.0,True,True,0.9565217391304348
npm,is-expression,object-assign,^4.1.1,4.1.1,17,4.1.0,False,True,1.0
npm,@swc/cli,@xhmikosr/bin-wrapper,^14.0.0,14.4.0,35,14.3.0,False,False,0.7352941176470589
npm,@swc/cli,commander,^8.3.0,15.0.0,124,14.0.3,True,True,0.991869918699187
npm,@swc/cli,minimatch,^9.0.3,10.2.5,144,10.2.4,True,True,0.951048951048951
npm,@swc/cli,piscina,^4.3.1,5.2.0,50,5.1.4,True,True,0.7142857142857143
npm,@swc/cli,semver,^7.3.8,7.8.5,119,7.8.4,False,False,0.8220338983050848
npm,@swc/cli,slash,3.0.0,5.1.0,10,5.0.1,True,True,0.8888888888888888
npm,@swc/cli,source-map,^0.7.3,0.7.6,70,0.7.5,False,False,0.9565217391304348
npm,@swc/cli,tinyglobby,^0.2.13,0.2.17,21,0.2.16,False,False,0.8
npm,@swc/cli,@swc/counter,^0.1.3,0.1.3,4,0.1.2,False,True,1.0
npm,@swc/cli,@swc/core,^1.2.66,1.15.43,905,1.15.41,False,False,0.17809734513274336
npm,@swc/cli,chokidar,^5.0.0,5.0.0,109,4.0.3,False,True,1.0
npm,@webassemblyjs/wast-parser,@webassemblyjs/ast,1.14.1,1.14.1,89,1.13.2,False,True,1.0
npm,@webassemblyjs/wast-parser,@webassemblyjs/floating-point-hex-parser,1.13.2,1.14.1,72,1.14.0,True,True,0.9859154929577465
npm,@webassemblyjs/wast-parser,@webassemblyjs/helper-api-error,1.13.2,1.14.1,52,1.14.0,True,True,0.9803921568627451
npm,@webassemblyjs/wast-parser,@webassemblyjs/helper-code-frame,1.14.1,1.14.1,68,1.13.2,False,True,1.0
npm,@webassemblyjs/wast-parser,@webassemblyjs/helper-fsm,1.13.2,1.14.1,72,1.14.0,True,True,0.9859154929577465
npm,@webassemblyjs/wast-parser,@xtuc/long,4.2.2,4.2.2,5,4.2.1,False,True,1.0
npm,karma,di,^0.0.1,0.0.1,17,0.0.0,False,True,1.0
npm,karma,tmp,^0.2.1,0.2.7,40,0.2.6,False,False,0.8461538461538461
npm,karma,glob,^7.1.7,13.0.6,168,13.0.5,True,True,0.9760479041916168
npm,karma,mime,^2.5.2,4.1.0,57,4.0.7,True,True,0.9642857142857143
npm,karma,qjobs,^1.2.0,1.2.0,19,1.1.5,False,True,1.0
npm,karma,yargs,^16.1.1,18.0.0,265,17.7.3,True,True,0.9848484848484849
npm,karma,braces,^3.0.2,3.0.3,37,3.0.2,False,False,0.9722222222222222
npm,karma,lodash,^4.17.21,4.18.1,117,4.18.0,False,False,0.9741379310344828
npm,karma,log4js,^6.4.1,6.9.1,152,6.9.0,False,False,0.8940397350993378
npm,karma,mkdirp,^0.5.5,3.0.1,42,3.0.0,True,True,0.9512195121951219
npm,karma,rimraf,^3.0.2,6.1.3,86,6.1.2,True,True,0.9882352941176471
npm,karma,connect,^3.7.0,3.7.0,234,3.6.6,False,True,1.0
npm,karma,chokidar,^3.5.1,5.0.0,109,4.0.3,True,True,0.9629629629629629
npm,karma,minimatch,^3.0.4,10.2.5,144,10.2.4,True,True,0.9230769230769231
npm,karma,socket.io,^4.7.2,4.8.3,161,4.8.2,False,False,0.95625
npm,karma,http-proxy,^1.18.1,1.18.1,85,1.18.0,False,True,1.0
npm,karma,source-map,^0.6.1,0.7.6,70,0.7.5,True,True,0.9855072463768116
npm,karma,body-parser,^1.19.0,2.3.0,83,2.2.2,True,True,0.8902439024390244
npm,karma,graceful-fs,^4.2.6,4.2.11,67,4.2.10,False,False,0.9242424242424242
npm,karma,isbinaryfile,^4.0.8,6.0.0,41,5.0.7,True,True,0.925
npm,karma,range-parser,^1.2.1,1.3.0,12,1.2.1,False,False,0.9090909090909091
npm,karma,ua-parser-js,^0.7.30,2.0.10,94,2.0.9,True,True,0.8709677419354839
npm,karma,dom-serialize,^2.2.1,2.2.1,8,2.2.0,False,True,1.0
npm,karma,@colors/colors,1.5.0,1.6.0,3,1.5.0,True,False,0.5
npm,html-minifier,camel-case,^3.0.0,5.0.0,21,4.1.2,True,True,0.95
npm,html-minifier,clean-css,^4.2.1,5.3.3,211,5.3.2,True,True,0.9809523809523809
npm,html-minifier,commander,^2.19.0,15.0.0,124,14.0.3,True,True,0.967479674796748
npm,html-minifier,he,^1.2.0,1.2.0,27,1.1.1,False,True,1.0
npm,html-minifier,param-case,^2.1.1,4.0.0,17,3.0.4,True,True,0.9375
npm,html-minifier,relateurl,^0.2.7,0.2.7,9,0.2.6,False,True,1.0
npm,html-minifier,uglify-js,^3.5.1,3.19.3,288,3.19.2,False,False,0.662020905923345
npm,@hey-api/openapi-ts,commander,15.0.0,15.0.0,124,14.0.3,False,True,0.991869918699187
npm,@hey-api/openapi-ts,@lukeed/ms,2.0.2,2.0.2,4,2.0.1,False,True,1.0
npm,@hey-api/openapi-ts,ansi-colors,4.1.3,4.1.3,29,4.1.2,False,True,1.0
npm,@hey-api/openapi-ts,get-tsconfig,4.14.0,4.14.0,51,4.13.8,False,True,1.0
npm,@hey-api/openapi-ts,color-support,1.1.3,1.1.3,5,1.1.2,False,True,1.0
npm,@hey-api/openapi-ts,@hey-api/types,0.1.4,0.1.4,20,0.1.3,False,True,1.0
npm,@hey-api/openapi-ts,@hey-api/shared,0.5.0,0.5.0,397,0.4.8,False,True,1.0
npm,@hey-api/openapi-ts,@hey-api/spec-types,0.2.0,0.2.0,16,0.1.0,False,True,1.0
npm,@hey-api/openapi-ts,@hey-api/codegen-core,0.9.1,0.9.1,268,0.9.0,False,True,1.0
npm,@hey-api/openapi-ts,@hey-api/json-schema-ref-parser,1.4.4,1.4.4,178,1.4.3,False,True,1.0
npm,@hey-api/openapi-ts,typescript,>=5.5.3 || >=6.0.0 || 6.0.1-rc,6.0.3,3761,6.0.2,False,False,0.8207446808510638
npm,editions,version-range,^4.15.0,4.15.0,53,4.14.0,False,True,0.9807692307692307
npm,eslint-config-airbnb,object.assign,^4.1.2,4.1.7,33,4.1.6,False,False,0.84375
npm,eslint-config-airbnb,object.entries,^1.1.5,1.1.9,15,1.1.8,False,False,0.7142857142857143
npm,eslint-config-airbnb,eslint-config-airbnb-base,^15.0.0,15.0.0,45,14.2.1,False,True,1.0
npm,eslint-config-airbnb,eslint,^7.32.0 || ^8.2.0,10.6.0,422,10.5.0,True,True,0.8574821852731591
npm,eslint-config-airbnb,eslint-plugin-react,^7.28.0,7.37.5,216,7.37.4,False,False,0.8046511627906977
npm,eslint-config-airbnb,eslint-plugin-import,^2.25.3,2.32.0,132,2.31.0,False,False,0.8854961832061069
npm,eslint-config-airbnb,eslint-plugin-jsx-a11y,^6.5.1,6.10.2,84,6.10.1,False,False,0.891566265060241
npm,eslint-config-airbnb,eslint-plugin-react-hooks,^4.3.0,7.1.1,2688,7.1.0-canary-da9325b5-20260417,True,True,0.9653889095645701
npm,acorn-node,acorn,^7.0.0,8.17.0,139,8.16.0,True,True,0.9420289855072463
npm,acorn-node,acorn-walk,^7.0.0,8.3.5,21,8.3.4,True,True,0.8
npm,acorn-node,xtend,^4.0.2,4.0.2,17,4.0.1,False,True,1.0
npm,js2xmlparser,xmlcreate,^2.0.4,2.0.4,10,2.0.3,False,True,1.0
npm,detect-gpu,webgl-constants,^1.1.1,1.1.1,19,1.1.0,False,True,1.0
npm,jsdoc,@babel/parser,^7.20.15,8.0.0,249,7.29.7,True,False,0.7137096774193549
npm,jsdoc,@jsdoc/salty,^0.2.1,0.2.12,15,0.2.11,False,False,0.21428571428571427
npm,jsdoc,@types/markdown-it,^14.1.1,14.1.2,37,14.1.1,False,False,0.9722222222222222
npm,jsdoc,bluebird,^3.7.2,3.7.2,223,3.7.1,False,True,1.0
npm,jsdoc,catharsis,^0.9.0,0.11.0,34,0.10.0,True,True,0.9696969696969697
npm,jsdoc,escape-string-regexp,^2.0.0,5.0.0,10,4.0.0,True,True,0.8888888888888888
npm,jsdoc,js2xmlparser,^4.0.2,5.0.0,19,4.0.2,True,False,0.9444444444444444
npm,jsdoc,klaw,^3.0.0,4.1.0,16,4.0.1,True,True,0.9333333333333333
npm,jsdoc,markdown-it,^14.1.0,14.2.0,81,14.1.1,False,False,0.975
npm,jsdoc,markdown-it-anchor,^8.6.7,9.2.0,67,9.1.0,True,True,0.9848484848484849
npm,jsdoc,marked,^4.0.10,18.0.5,216,18.0.4,True,True,0.8790697674418605
npm,jsdoc,mkdirp,^1.0.4,3.0.1,42,3.0.0,True,True,0.975609756097561
npm,jsdoc,requizzle,^0.2.3,0.2.4,7,0.2.3,False,False,0.8333333333333334
npm,jsdoc,strip-json-comments,^3.1.0,5.0.3,20,5.0.2,True,True,0.8947368421052632
npm,jsdoc,underscore,~1.13.2,1.13.8,55,1.13.7,False,False,0.8888888888888888
npm,resedit,pe-library,^2.0.1,2.0.1,13,2.0.0,False,True,1.0
npm,typedarray.prototype.slice,call-bind,^1.0.8,1.0.9,10,1.0.8,False,False,0.8888888888888888
npm,typedarray.prototype.slice,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,typedarray.prototype.slice,get-proto,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,typedarray.prototype.slice,es-abstract,^1.23.9,1.24.2,93,1.24.1,False,False,0.9565217391304348
npm,typedarray.prototype.slice,math-intrinsics,^1.1.0,1.1.0,2,1.0.0,False,True,1.0
npm,typedarray.prototype.slice,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,typedarray.prototype.slice,typed-array-buffer,^1.0.3,1.0.3,4,1.0.2,False,True,1.0
npm,typedarray.prototype.slice,typed-array-byte-offset,^1.0.4,1.0.4,5,1.0.3,False,True,1.0
npm,@appium/schema,json-schema,0.4.0,0.4.0,7,0.3.0,False,True,1.0
npm,gifwrap,image-q,^4.0.0,4.0.0,29,3.0.8,False,True,0.9642857142857143
npm,gifwrap,omggif,^1.0.10,1.0.10,6,1.0.9,False,True,1.0
npm,@appium/support,@appium/logger,2.0.9,2.0.9,21,2.0.8,False,True,1.0
npm,@appium/support,@appium/types,1.5.1,1.5.1,75,1.5.0,False,True,1.0
npm,@appium/support,archiver,8.0.0,8.0.0,84,7.0.1,False,True,1.0
npm,@appium/support,asyncbox,6.3.0,6.3.0,47,6.2.0,False,True,1.0
npm,@appium/support,axios,1.18.0,1.18.1,142,1.18.0,True,False,0.9929078014184397
npm,@appium/support,bluebird,3.7.2,3.7.2,223,3.7.1,False,True,1.0
npm,@appium/support,bplist-creator,0.1.1,0.1.1,9,0.1.0,False,True,1.0
npm,@appium/support,bplist-parser,0.3.2,0.3.2,12,0.3.1,False,True,1.0
npm,@appium/support,form-data,4.0.6,4.0.6,53,4.0.5,False,True,1.0
npm,@appium/support,glob,13.0.6,13.0.6,168,13.0.5,False,True,1.0
npm,@appium/support,jsftp,2.1.3,2.1.3,84,2.1.2,False,True,1.0
npm,@appium/support,klaw,4.1.0,4.1.0,16,4.0.1,False,True,1.0
npm,@appium/support,lockfile,1.0.4,1.0.4,19,1.0.3,False,True,1.0
npm,@appium/support,normalize-package-data,8.0.0,9.0.0,64,8.0.0,True,False,0.9841269841269841
npm,@appium/support,plist,4.0.0,5.0.0,29,4.0.0,True,False,0.9642857142857143
npm,@appium/support,pluralize,8.0.0,8.0.0,34,7.0.0,False,True,1.0
npm,@appium/support,sanitize-filename,1.6.4,1.6.4,23,1.6.3,False,True,1.0
npm,@appium/support,semver,7.8.4,7.8.5,119,7.8.4,True,False,0.9915254237288136
npm,@appium/support,shell-quote,1.8.4,1.9.0,31,1.8.4,True,False,0.9666666666666667
npm,@appium/support,teen_process,4.1.3,4.1.6,190,4.1.5,True,True,0.9947089947089947
npm,@appium/support,type-fest,5.7.0,5.7.0,191,5.6.0,False,True,1.0
npm,@appium/support,uuid,14.0.0,14.0.1,54,14.0.0,True,False,0.9811320754716981
npm,@appium/support,which,6.0.1,7.0.0,37,6.0.1,True,False,0.9722222222222222
npm,@appium/support,yauzl,3.4.0,3.4.0,36,3.3.2,False,True,1.0
npm,@appium/support,sharp,0.35.1,0.35.2,187,0.35.1,True,False,0.9838709677419355
npm,@appium/types,@appium/schema,1.2.1,1.2.1,34,1.2.0,False,True,1.0
npm,@appium/types,type-fest,5.7.0,5.7.0,191,5.6.0,False,True,1.0
npm,@appium/types,@appium/logger,^2.0.0,2.0.9,21,2.0.8,False,False,0.5
npm,@trivago/prettier-plugin-sort-imports,@babel/generator,^7.28.0,8.0.0,216,7.29.7,True,False,0.9627906976744186
npm,@trivago/prettier-plugin-sort-imports,@babel/parser,^7.28.0,8.0.0,249,7.29.7,True,False,0.9637096774193549
npm,@trivago/prettier-plugin-sort-imports,@babel/traverse,^7.28.0,8.0.0,218,7.29.7,True,False,0.967741935483871
npm,@trivago/prettier-plugin-sort-imports,@babel/types,^7.28.0,8.0.0,207,7.29.7,True,False,0.9611650485436893
npm,@trivago/prettier-plugin-sort-imports,javascript-natural-sort,^0.7.1,0.7.1,2,0.7.0,False,True,1.0
npm,@trivago/prettier-plugin-sort-imports,lodash-es,^4.17.21,4.18.1,71,4.18.0,False,False,0.9428571428571428
npm,@trivago/prettier-plugin-sort-imports,minimatch,^9.0.0,10.2.5,144,10.2.4,True,True,0.9300699300699301
npm,@trivago/prettier-plugin-sort-imports,parse-imports-exports,^0.2.4,0.2.4,18,0.2.3,False,True,1.0
npm,@trivago/prettier-plugin-sort-imports,@vue/compiler-sfc,3.x,3.5.39,327,3.5.38,False,False,0.1196319018404908
npm,@trivago/prettier-plugin-sort-imports,prettier,2.x - 3.x,3.9.3,192,3.9.2,True,True,1.0
npm,@trivago/prettier-plugin-sort-imports,prettier-plugin-ember-template-tag,>= 2.0.0,2.1.6,32,2.1.5,True,True,1.0
npm,@trivago/prettier-plugin-sort-imports,prettier-plugin-svelte,3.x,4.1.1,74,4.1.0,True,True,0.6575342465753424
npm,@trivago/prettier-plugin-sort-imports,svelte,4.x || 5.x,5.56.4,1084,5.56.3,False,False,0.41735918744228995
npm,inversify,@inversifyjs/common,2.0.1,2.0.1,14,2.0.0,False,True,1.0
npm,inversify,@inversifyjs/container,2.0.2,2.0.2,49,2.0.1,False,True,1.0
npm,inversify,@inversifyjs/core,11.0.0,11.0.0,49,10.0.1,False,True,1.0
npm,dependency-cruiser,acorn,8.17.0,8.17.0,139,8.16.0,False,True,1.0
npm,dependency-cruiser,json5,2.2.3,2.2.3,27,2.2.2,False,True,1.0
npm,dependency-cruiser,ignore,7.0.5,7.0.5,98,7.0.4,False,True,1.0
npm,dependency-cruiser,semver,7.8.5,7.8.5,119,7.8.4,False,True,1.0
npm,dependency-cruiser,prompts,2.4.2,2.4.2,36,2.4.1,False,True,1.0
npm,dependency-cruiser,rechoir,0.8.0,0.8.0,13,0.7.1,False,True,1.0
npm,dependency-cruiser,acorn-jsx,5.3.2,5.3.2,38,5.3.1,False,True,1.0
npm,dependency-cruiser,commander,15.0.0,15.0.0,124,14.0.3,False,True,0.991869918699187
npm,dependency-cruiser,interpret,3.1.1,3.1.1,42,3.1.0,False,True,1.0
npm,dependency-cruiser,picomatch,4.0.4,4.0.4,32,4.0.3,False,True,1.0
npm,dependency-cruiser,acorn-walk,8.3.5,8.3.5,21,8.3.4,False,True,1.0
npm,dependency-cruiser,safe-regex,2.1.1,2.1.1,9,2.1.0,False,True,1.0
npm,dependency-cruiser,watskeburt,6.0.0,6.0.0,50,5.0.3,False,True,1.0
npm,dependency-cruiser,acorn-loose,8.5.2,8.5.2,15,8.5.1,False,True,1.0
npm,dependency-cruiser,acorn-jsx-walk,2.0.0,2.0.0,9,1.0.1,False,True,0.25
npm,dependency-cruiser,enhanced-resolve,5.24.1,5.24.1,151,5.24.0,False,True,1.0
npm,dependency-cruiser,is-installed-globally,1.0.0,1.0.0,7,0.4.0,False,True,1.0
npm,dependency-cruiser,tsconfig-paths-webpack-plugin,4.2.0,4.2.0,33,4.1.0,False,True,1.0
npm,has-to-string-tag-x,has-symbol-support-x,^2.1.2,2.1.2,45,2.1.1,False,True,1.0
npm,has-to-string-tag-x,is-symbol,^1.0.2,1.1.1,7,1.1.0,False,False,0.3333333333333333
npm,has-symbol-support-x,attempt-x,^2.1.2,2.1.2,32,2.1.1,False,True,1.0
npm,has-symbol-support-x,is-symbol,^1.0.2,1.1.1,7,1.1.0,False,False,0.3333333333333333
npm,to-valid-identifier,@sindresorhus/base62,^1.0.0,1.0.0,2,0.1.0,False,True,1.0
npm,to-valid-identifier,reserved-identifiers,^1.0.0,1.2.0,3,1.1.0,False,False,0.0
npm,embla-carousel-autoplay,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,@hey-api/codegen-core,c12,3.3.4,4.0.0-beta.5,65,3.3.4,True,False,0.984375
npm,@hey-api/codegen-core,ansi-colors,4.1.3,4.1.3,29,4.1.2,False,True,1.0
npm,@hey-api/codegen-core,color-support,1.1.3,1.1.3,5,1.1.2,False,True,1.0
npm,@hey-api/codegen-core,@hey-api/types,0.1.4,0.1.4,20,0.1.3,False,True,1.0
npm,pdfmake,linebreak,^1.1.0,1.1.0,9,1.0.2,False,True,1.0
npm,pdfmake,pdfkit,^0.19.1,0.19.1,59,0.19.0,False,True,1.0
npm,pdfmake,xmldoc,^2.0.3,3.0.0,28,2.0.3,True,False,0.9629629629629629
npm,@ianvs/prettier-plugin-sort-imports,@babel/generator,^7.26.2,8.0.0,216,7.29.7,True,False,0.9162790697674419
npm,@ianvs/prettier-plugin-sort-imports,@babel/parser,^7.26.2,8.0.0,249,7.29.7,True,False,0.907258064516129
npm,@ianvs/prettier-plugin-sort-imports,@babel/traverse,^7.25.9,8.0.0,218,7.29.7,True,False,0.9078341013824884
npm,@ianvs/prettier-plugin-sort-imports,@babel/types,^7.26.0,8.0.0,207,7.29.7,True,False,0.9029126213592233
npm,@ianvs/prettier-plugin-sort-imports,semver,^7.5.2,7.8.5,119,7.8.4,False,False,0.8559322033898306
npm,@ianvs/prettier-plugin-sort-imports,@prettier/plugin-oxc,^0.0.4 || ^0.1.0,0.2.0,11,0.1.4,True,False,0.4
npm,@ianvs/prettier-plugin-sort-imports,@vue/compiler-sfc,2.7.x || 3.x,3.5.39,327,3.5.38,False,False,0.0
npm,@ianvs/prettier-plugin-sort-imports,content-tag,^4.0.0,4.2.0,22,4.1.1,False,False,0.8571428571428571
npm,@ianvs/prettier-plugin-sort-imports,prettier,2 || 3 || ^4.0.0-0,3.9.3,192,3.9.2,False,False,0.4816753926701571
npm,@ianvs/prettier-plugin-sort-imports,prettier-plugin-ember-template-tag,^2.1.0,2.1.6,32,2.1.5,False,False,0.8064516129032258
npm,@promptbook/utils,crypto-js,4.2.0,4.2.0,20,4.1.1,False,True,1.0
npm,@promptbook/utils,spacetrim,0.11.60,0.13.0,104,0.11.60,True,False,0.9902912621359223
npm,@promptbook/utils,type-fest,4.5.0,5.7.0,191,5.6.0,True,True,0.9947368421052631
npm,@fortawesome/react-fontawesome,@fortawesome/fontawesome-svg-core,~6 || ~7,7.3.0,85,7.2.0,True,True,0.9761904761904762
npm,@fortawesome/react-fontawesome,react,^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@appium/logger,lru-cache,11.5.1,11.5.1,162,11.5.0,False,True,1.0
npm,cloudevents,ajv,^8.11.0,8.20.0,359,8.18.0,False,False,0.9720670391061452
npm,cloudevents,ajv-formats,^2.1.1,3.0.1,36,3.0.0,True,True,0.9714285714285714
npm,cloudevents,process,^0.11.10,0.11.10,21,0.11.9,False,True,1.0
npm,cloudevents,json-bigint,^1.0.0,1.0.0,17,0.4.0,False,True,1.0
npm,cloudevents,util,^0.12.4,0.12.5,14,0.12.4,False,False,0.9230769230769231
npm,cloudevents,uuid,^8.3.2,14.0.1,54,14.0.0,True,True,0.9622641509433962
npm,@appium/tsconfig,@tsconfig/node20,20.1.9,20.1.9,13,20.1.8,False,True,1.0
npm,redux-saga,@babel/runtime,^7.28.4,8.0.0,203,7.29.7,True,False,0.9801980198019802
npm,redux-saga,@redux-saga/core,^1.5.0,1.5.0,19,1.4.3,False,True,1.0
npm,enzyme-shallow-equal,hasown,^2.0.0,2.0.4,6,2.0.3,False,False,0.2
npm,enzyme-shallow-equal,object-is,^1.1.5,1.1.6,11,1.1.5,False,False,0.9
npm,eslint-config-airbnb-typescript,eslint-config-airbnb-base,^15.0.0,15.0.0,45,14.2.1,False,True,1.0
npm,eslint-config-airbnb-typescript,@typescript-eslint/eslint-plugin,^7.0.0,8.62.1,4634,8.62.0,True,True,0.9253183682279301
npm,eslint-config-airbnb-typescript,@typescript-eslint/parser,^7.0.0,8.62.1,4717,8.62.0,True,True,0.9266327396098388
npm,eslint-config-airbnb-typescript,eslint,^8.56.0,10.6.0,422,10.5.0,True,True,0.9928741092636579
npm,cropperjs,@cropper/elements,^2.1.1,2.1.1,14,2.1.0,False,True,1.0
npm,cropperjs,@cropper/utils,^2.1.1,2.1.1,14,2.1.0,False,True,1.0
npm,@microsoft/dynamicproto-js,@nevware21/ts-utils,>= 0.14.0 < 2.x,0.15.0,58,0.14.0,True,True,1.0
npm,notistack,clsx,^1.1.0,2.1.1,15,2.1.0,True,True,0.7142857142857143
npm,notistack,goober,^2.0.33,2.1.19,115,2.1.18,False,False,0.7192982456140351
npm,notistack,react,^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5716795502459593
npm,notistack,react-dom,^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.564798286326312
npm,imask,@babel/runtime-corejs3,^7.24.4,8.0.0,168,7.29.7,True,False,0.844311377245509
npm,inquirer-autocomplete-prompt,ansi-escapes,^6.0.0,7.3.0,28,7.2.0,True,True,0.8518518518518519
npm,inquirer-autocomplete-prompt,figures,^5.0.0,6.1.0,25,6.0.1,True,True,0.9583333333333334
npm,inquirer-autocomplete-prompt,picocolors,^1.0.0,1.1.1,9,1.1.0,False,False,0.625
npm,inquirer-autocomplete-prompt,run-async,^2.4.1,4.0.6,16,4.0.5,True,True,0.9333333333333333
npm,inquirer-autocomplete-prompt,rxjs,^7.5.6,7.8.2,166,7.8.1,False,False,0.9636363636363636
npm,inquirer-autocomplete-prompt,inquirer,^9.1.0,14.0.2,236,14.0.1,True,True,0.8340425531914893
npm,oxc-minify,@oxc-minify/binding-darwin-arm64,0.138.0,0.138.0,114,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-android-arm64,0.138.0,0.138.0,73,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-win32-arm64-msvc,0.138.0,0.138.0,114,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-arm64-gnu,0.138.0,0.138.0,114,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-arm64-musl,0.138.0,0.138.0,114,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-openharmony-arm64,0.138.0,0.138.0,37,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-android-arm-eabi,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-arm-gnueabihf,0.138.0,0.138.0,100,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-arm-musleabihf,0.138.0,0.138.0,75,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-win32-ia32-msvc,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-ppc64-gnu,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-riscv64-gnu,0.138.0,0.138.0,80,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-riscv64-musl,0.138.0,0.138.0,32,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-s390x-gnu,0.138.0,0.138.0,80,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-wasm32-wasi,0.138.0,0.138.0,100,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-darwin-x64,0.138.0,0.138.0,113,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-win32-x64-msvc,0.138.0,0.138.0,113,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-freebsd-x64,0.138.0,0.138.0,80,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-x64-gnu,0.138.0,0.138.0,113,0.137.0,False,True,1.0
npm,oxc-minify,@oxc-minify/binding-linux-x64-musl,0.138.0,0.138.0,113,0.137.0,False,True,1.0
npm,browserify,url,~0.11.0,0.11.4,11,0.11.3,False,False,0.6
npm,browserify,glob,^7.1.0,13.0.6,168,13.0.5,True,True,0.9341317365269461
npm,browserify,util,~0.12.0,0.12.5,14,0.12.4,False,False,0.6153846153846154
npm,browserify,xtend,^4.0.0,4.0.2,17,4.0.1,False,False,0.875
npm,browserify,assert,^1.4.0,2.1.0,16,2.0.0,True,True,0.7333333333333333
npm,browserify,buffer,~5.2.1,6.0.3,96,6.0.2,True,True,0.9894736842105263
npm,browserify,events,^3.0.0,3.3.0,17,3.2.0,False,False,0.8125
npm,browserify,hasown,^2.0.0,2.0.4,6,2.0.3,False,False,0.2
npm,browserify,subarg,^1.0.0,1.0.0,3,0.0.1,False,True,1.0
npm,browserify,defined,^1.0.0,1.0.1,3,1.0.0,False,False,0.5
npm,browserify,parents,^1.0.1,1.0.1,6,1.0.0,False,True,1.0
npm,browserify,process,~0.11.0,0.11.10,21,0.11.9,False,False,0.5
npm,browserify,resolve,^1.1.4,1.22.12,101,1.22.11,False,False,0.46
npm,browserify,inherits,~2.0.1,2.0.4,7,2.0.3,False,False,0.6666666666666666
npm,browserify,punycode,^1.3.2,2.3.1,31,2.3.0,True,True,0.9
npm,browserify,through2,^2.0.0,5.0.3,42,5.0.2,True,True,0.8536585365853658
npm,browserify,deps-sort,^2.0.1,2.0.1,19,2.0.0,False,True,1.0
npm,browserify,duplexer2,~0.1.2,0.1.4,7,0.1.3,False,False,0.6666666666666666
npm,browserify,JSONStream,^1.0.3,1.3.5,54,1.3.4,False,False,0.6981132075471698
npm,browserify,htmlescape,^1.1.0,1.1.1,4,1.1.0,False,False,0.6666666666666666
npm,browserify,module-deps,^6.2.3,6.2.3,139,6.2.2,False,True,1.0
npm,browserify,shell-quote,^1.6.1,1.9.0,31,1.8.4,False,False,0.5666666666666667
npm,browserify,stream-http,^3.0.0,3.2.0,43,3.1.1,False,False,0.9285714285714286
npm,browserify,browser-pack,^6.0.1,6.1.0,45,6.0.4,False,False,0.9090909090909091
npm,browserify,syntax-error,^1.1.1,1.4.0,14,1.3.0,False,False,0.38461538461538464
npm,browserify,concat-stream,^1.6.0,2.0.0,37,1.6.2,True,False,0.9166666666666666
npm,browserify,os-browserify,~0.3.0,0.3.0,6,0.2.1,False,True,1.0
npm,browserify,shasum-object,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
npm,browserify,vm-browserify,^1.0.0,1.1.2,10,1.1.1,False,False,0.5555555555555556
npm,browserify,domain-browser,^1.2.0,5.7.0,91,5.6.0,True,True,0.9888888888888889
npm,browserify,mkdirp-classic,^0.5.2,0.5.3,2,0.5.2,False,False,0.0
npm,browserify,string_decoder,^1.1.1,1.3.0,16,1.2.0,False,False,0.8666666666666667
npm,browserify,tty-browserify,0.0.1,0.0.1,2,0.0.0,False,True,1.0
npm,browserify,browser-resolve,^2.0.0,2.0.0,42,1.11.3,False,True,1.0
npm,browserify,browserify-zlib,~0.2.0,0.2.0,6,0.1.4,False,True,1.0
npm,browserify,path-browserify,^1.0.0,1.0.1,4,1.0.0,False,False,0.6666666666666666
npm,browserify,querystring-es3,~0.2.0,0.2.1,4,0.2.0,False,False,0.3333333333333333
npm,browserify,readable-stream,^2.0.2,4.7.0,105,4.6.0,True,True,0.6923076923076923
npm,browserify,https-browserify,^1.0.0,1.0.0,3,0.0.1,False,True,1.0
npm,browserify,read-only-stream,^2.0.0,2.0.0,4,1.1.1,False,True,1.0
npm,browserify,crypto-browserify,^3.0.0,3.12.1,76,3.12.0,False,False,0.4266666666666667
npm,browserify,stream-browserify,^3.0.0,3.0.0,14,2.0.2,False,True,1.0
npm,browserify,timers-browserify,^1.0.1,2.0.12,24,2.0.11,True,True,0.6086956521739131
npm,browserify,console-browserify,^1.1.0,1.2.0,12,1.1.0,False,False,0.9090909090909091
npm,browserify,cached-path-relative,^1.0.0,1.1.0,4,1.0.2,False,False,0.0
npm,browserify,constants-browserify,~1.0.0,1.0.0,3,0.0.1,False,True,1.0
npm,browserify,insert-module-globals,^7.2.1,7.2.1,64,7.2.0,False,True,1.0
npm,browserify,labeled-stream-splicer,^2.0.0,2.0.2,6,2.0.1,False,False,0.6
npm,array-initial,array-slice,^1.0.0,1.1.0,8,1.0.0,False,False,0.8571428571428571
npm,array-initial,is-number,^4.0.0,7.0.0,15,6.0.0,True,True,0.9285714285714286
npm,enzyme,array.prototype.flat,^1.2.3,1.3.3,9,1.3.2,False,False,0.25
npm,enzyme,cheerio,^1.0.0-rc.3,1.2.0,74,1.1.2,False,False,0.7808219178082192
npm,enzyme,enzyme-shallow-equal,^1.0.1,1.0.7,8,1.0.6,False,False,0.14285714285714285
npm,enzyme,function.prototype.name,^1.1.2,1.2.0,14,1.1.8,False,False,0.46153846153846156
npm,enzyme,has,^1.0.3,1.0.4,6,1.0.3,False,False,0.8
npm,enzyme,html-element-map,^1.2.0,1.4.0,7,1.3.1,False,False,0.5
npm,enzyme,is-boolean-object,^1.0.1,1.2.2,8,1.2.1,False,False,0.14285714285714285
npm,enzyme,is-callable,^1.1.5,1.2.7,18,1.2.6,False,False,0.5294117647058824
npm,enzyme,is-number-object,^1.0.4,1.1.1,9,1.1.0,False,False,0.375
npm,enzyme,is-regex,^1.0.5,1.2.1,14,1.2.0,False,False,0.46153846153846156
npm,enzyme,is-string,^1.0.5,1.1.1,9,1.1.0,False,False,0.5
npm,enzyme,is-subset,^0.1.1,0.1.1,2,0.1.0,False,True,1.0
npm,enzyme,lodash.escape,^4.0.1,4.0.1,14,4.0.0,False,True,1.0
npm,enzyme,lodash.isequal,^4.5.0,4.5.0,23,4.4.0,False,True,1.0
npm,enzyme,object-inspect,^1.7.0,1.13.4,39,1.13.3,False,False,0.5526315789473685
npm,enzyme,object-is,^1.0.2,1.1.6,11,1.1.5,False,False,0.3
npm,enzyme,object.assign,^4.1.0,4.1.7,33,4.1.6,False,False,0.78125
npm,enzyme,object.entries,^1.1.1,1.1.9,15,1.1.8,False,False,0.42857142857142855
npm,enzyme,object.values,^1.1.1,1.2.1,15,1.2.0,False,False,0.42857142857142855
npm,enzyme,raf,^3.4.1,3.4.1,24,3.4.0,False,True,1.0
npm,enzyme,rst-selector-parser,^2.2.3,2.2.3,6,2.2.2,False,True,1.0
npm,enzyme,string.prototype.trim,^1.2.1,1.2.11,16,1.2.10,False,False,0.3333333333333333
npm,@redux-saga/core,@babel/runtime,^7.28.4,8.0.0,203,7.29.7,True,False,0.9801980198019802
npm,@redux-saga/core,@redux-saga/deferred,^1.3.1,1.3.1,11,1.3.0,False,True,1.0
npm,@redux-saga/core,@redux-saga/delay-p,^1.3.1,1.3.1,11,1.3.0,False,True,1.0
npm,@redux-saga/core,@redux-saga/is,^1.2.1,1.2.1,11,1.2.0,False,True,1.0
npm,@redux-saga/core,@redux-saga/symbols,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,@redux-saga/core,@redux-saga/types,^1.4.0,1.4.0,9,1.3.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/basic,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-attract,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-bounce,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-bubble,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-connect,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-destroy,4.3.0,4.3.0,18,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-grab,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-parallax,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-pause,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-push,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-remove,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-repulse,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-external-slow,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-particles-attract,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-particles-collisions,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/interaction-particles-links,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/plugin-easing-quad,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/shape-emoji,4.3.0,4.3.0,70,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/shape-image,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/shape-line,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/shape-polygon,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/shape-square,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/shape-star,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/updater-life,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/updater-paint,4.3.0,4.3.0,19,4.2.1,False,True,1.0
npm,@tsparticles/slim,@tsparticles/updater-rotate,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,merge-anything,is-what,^5.2.0,5.5.0,78,5.4.0,False,False,0.948051948051948
npm,@lingui/message-utils,@messageformat/date-skeleton,^1.1.0,1.1.0,5,1.0.1,False,True,1.0
npm,@lingui/message-utils,@messageformat/parser,^5.0.0,5.1.1,4,5.1.0,False,False,0.0
npm,@lingui/message-utils,js-sha256,^0.10.1,0.11.1,23,0.11.0,True,True,0.9545454545454546
npm,jks-js,node-forge,^1.4.0,1.4.0,134,1.3.3,False,True,1.0
npm,jks-js,node-int64,^0.4.0,0.4.0,7,0.3.3,False,True,1.0
npm,jks-js,node-rsa,^1.1.1,2.0.0,48,1.1.1,True,False,0.9787234042553191
npm,array-last,is-number,^4.0.0,7.0.0,15,6.0.0,True,True,0.9285714285714286
npm,@lottiefiles/dotlottie-react,@lottiefiles/dotlottie-web,0.75.0,0.75.0,148,0.74.0,False,True,1.0
npm,@lottiefiles/dotlottie-react,react,^17 || ^18 || ^19,19.2.7,2847,19.2.6,False,False,0.5716795502459593
npm,@vimeo/player,native-promise-only,0.8.1,0.8.1,49,0.8.0-a,False,True,1.0
npm,@vimeo/player,weakmap-polyfill,2.0.4,2.0.4,7,2.0.3,False,True,1.0
npm,@assistant-ui/react,@assistant-ui/core,^0.2.19,0.2.19,34,0.2.18,False,True,1.0
npm,@assistant-ui/react,@assistant-ui/store,^0.2.19,0.2.19,32,0.2.18,False,True,0.967741935483871
npm,@assistant-ui/react,@assistant-ui/tap,^0.9.3,0.9.3,47,0.9.2,False,True,1.0
npm,@assistant-ui/react,@radix-ui/primitive,^1.1.4,1.1.4,84,1.1.3-rc.1761760880074,False,True,0.8795180722891566
npm,@assistant-ui/react,@radix-ui/react-compose-refs,^1.1.3,1.1.3,98,1.1.2,False,True,0.8969072164948454
npm,@assistant-ui/react,@radix-ui/react-context,^1.1.4,1.1.4,118,1.1.3,False,True,0.9145299145299145
npm,@assistant-ui/react,@radix-ui/react-primitive,^2.1.6,2.1.6,257,2.1.5,False,True,0.97265625
npm,@assistant-ui/react,@radix-ui/react-use-callback-ref,^1.1.2,1.1.2,94,1.1.1,False,True,0.8924731182795699
npm,@assistant-ui/react,@radix-ui/react-use-escape-keydown,^1.1.2,1.1.2,117,1.1.1,False,True,0.9137931034482759
npm,@assistant-ui/react,assistant-cloud,^0.1.34,0.1.34,38,0.1.33,False,True,1.0
npm,@assistant-ui/react,assistant-stream,^0.3.24,0.3.24,116,0.3.23,False,True,1.0
npm,@assistant-ui/react,nanoid,^5.1.15,5.1.16,127,5.1.15,False,False,0.9920634920634921
npm,@assistant-ui/react,radix-ui,^1.6.0,1.6.0,163,1.5.1-rc.1780783833776,False,True,0.9691358024691358
npm,@assistant-ui/react,react-textarea-autosize,^8.5.9,8.5.9,104,8.5.8,False,True,1.0
npm,@assistant-ui/react,safe-content-frame,^0.0.21,0.0.21,22,0.0.20,False,True,1.0
npm,@assistant-ui/react,zod,^4.4.3,4.4.3,875,4.4.2,False,True,0.9897025171624714
npm,@assistant-ui/react,zustand,^5.0.14,5.0.14,157,5.0.13,False,True,1.0
npm,@assistant-ui/react,@types/react,*,19.2.17,705,19.2.16,False,False,0.0
npm,@assistant-ui/react,@types/react-dom,*,19.2.3,182,19.2.2,False,False,0.0
npm,@assistant-ui/react,react,^18 || ^19,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@assistant-ui/react,react-dom,^18 || ^19,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,@tsparticles/basic,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/plugin-blend,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/plugin-hex-color,4.3.0,4.3.0,55,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/plugin-hsl-color,4.3.0,4.3.0,55,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/plugin-move,4.3.0,4.3.0,32,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/plugin-rgb-color,4.3.0,4.3.0,55,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/shape-circle,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/updater-opacity,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/updater-out-modes,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/updater-paint,4.3.0,4.3.0,19,4.2.1,False,True,1.0
npm,@tsparticles/basic,@tsparticles/updater-size,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@appium/base-driver,@appium/support,7.2.5,7.2.5,101,7.2.4,False,True,1.0
npm,@appium/base-driver,@appium/types,1.5.1,1.5.1,75,1.5.0,False,True,1.0
npm,@appium/base-driver,async-lock,1.4.1,1.4.1,36,1.4.0,False,True,1.0
npm,@appium/base-driver,asyncbox,6.3.0,6.3.0,47,6.2.0,False,True,1.0
npm,@appium/base-driver,axios,1.18.0,1.18.1,142,1.18.0,True,False,0.9929078014184397
npm,@appium/base-driver,body-parser,2.2.2,2.3.0,83,2.2.2,True,False,0.9878048780487805
npm,@appium/base-driver,express,5.2.1,5.2.1,288,5.2.0,False,True,1.0
npm,@appium/base-driver,fastest-levenshtein,1.0.16,1.0.16,17,1.0.15,False,True,1.0
npm,@appium/base-driver,http-status-codes,2.3.0,2.3.0,40,2.2.0,False,True,1.0
npm,@appium/base-driver,lru-cache,11.5.1,11.5.1,162,11.5.0,False,True,1.0
npm,@appium/base-driver,method-override,3.0.0,3.0.0,23,2.3.10,False,True,1.0
npm,@appium/base-driver,morgan,1.11.0,1.11.0,28,1.10.1,False,True,1.0
npm,@appium/base-driver,path-to-regexp,8.4.2,8.4.2,73,8.4.1,False,True,1.0
npm,@appium/base-driver,serve-favicon,2.5.1,2.5.1,22,2.5.0,False,True,1.0
npm,@appium/base-driver,type-fest,5.7.0,5.7.0,191,5.6.0,False,True,1.0
npm,@appium/base-driver,spdy,4.0.2,4.0.2,206,4.0.1,False,True,1.0
npm,gradle-to-js,lodash.merge,^4.6.2,4.6.2,37,4.6.1,False,True,1.0
npm,tsparticles,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/interaction-external-drag,4.3.0,4.3.0,29,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/interaction-external-trail,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/plugin-absorbers,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/plugin-emitters,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/plugin-emitters-shape-circle,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/plugin-emitters-shape-square,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/shape-text,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/slim,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/updater-destroy,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/updater-roll,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/updater-tilt,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/updater-twinkle,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tsparticles,@tsparticles/updater-wobble,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@inversifyjs/reflect-metadata-utils,reflect-metadata,~0.2.2,0.2.2,20,0.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/basic,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/plugin-emitters,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/plugin-motion,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/shape-cards,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/shape-emoji,4.3.0,4.3.0,70,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/shape-heart,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/shape-image,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/shape-polygon,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/shape-square,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/shape-star,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/updater-life,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/updater-roll,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/updater-rotate,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/updater-tilt,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/confetti,@tsparticles/updater-wobble,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/angular,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,@tsparticles/angular,@angular/common,>=12.0.0,22.0.4,1073,22.0.3,False,False,0.4281716417910448
npm,@tsparticles/angular,@angular/core,>=12.0.0,22.0.4,1074,22.0.3,False,False,0.42870456663560114
npm,@tsparticles/angular,rxjs,>=7.0.0,7.8.2,166,7.8.1,False,False,0.6606060606060606
npm,@tsparticles/angular,@tsparticles/engine,^4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/effect-bubble,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/effect-filter,4.3.0,4.3.0,23,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/effect-particles,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/effect-shadow,4.3.0,4.3.0,49,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/effect-trail,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/interaction-external-cannon,4.3.0,4.3.0,28,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/interaction-external-particle,4.3.0,4.3.0,64,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/interaction-external-pop,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/interaction-light,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/interaction-particles-repulse,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-branches,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-brownian,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-curl-noise,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-curves,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-fractal-noise,4.3.0,4.3.0,51,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-grid,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-levy,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-perlin-noise,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-polygon,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-random,4.3.0,4.3.0,35,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-simplex-noise,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-spiral,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-svg,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/path-zig-zag,4.3.0,4.3.0,65,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-background-mask,4.3.0,4.3.0,49,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-canvas-mask,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-back,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-bounce,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-circ,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-cubic,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-elastic,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-expo,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-gaussian,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-linear,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-quart,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-quint,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-sigmoid,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-sine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-easing-smoothstep,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-emitters-shape-canvas,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-emitters-shape-path,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-emitters-shape-polygon,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-export-image,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-export-json,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-export-video,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-hsv-color,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-hwb-color,4.3.0,4.3.0,49,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-infection,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-lab-color,4.3.0,4.3.0,49,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-lch-color,4.3.0,4.3.0,49,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-manual-particles,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-motion,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-named-color,4.3.0,4.3.0,55,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-oklab-color,4.3.0,4.3.0,49,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-oklch-color,4.3.0,4.3.0,56,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-poisson-disc,4.3.0,4.3.0,65,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-polygon-mask,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-responsive,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-sounds,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-themes,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-trail,4.3.0,4.3.0,49,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/plugin-zoom,4.3.0,4.3.0,35,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-arrow,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-cards,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-cog,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-gif,4.3.0,4.3.0,1,,False,,
npm,@tsparticles/all,@tsparticles/shape-heart,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-infinity,4.3.0,4.3.0,60,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-matrix,4.3.0,4.3.0,31,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-path,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-ribbon,4.3.0,4.3.0,8,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-rounded-polygon,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-rounded-rect,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-spiral,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/shape-squircle,4.3.0,4.3.0,31,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/updater-gradient,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,@tsparticles/updater-orbit,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/all,tsparticles,4.3.0,4.3.0,435,4.2.1,False,True,1.0
npm,@tsparticles/particles,@tsparticles/basic,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/particles,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/particles,@tsparticles/interaction-particles-collisions,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/particles,@tsparticles/interaction-particles-links,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/particles,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,html2pdf.js,dompurify,^3.3.1,3.4.11,148,3.4.10,False,False,0.9047619047619048
npm,html2pdf.js,html2canvas,^1.0.0,1.4.1,42,1.4.0,False,False,0.12195121951219512
npm,html2pdf.js,jspdf,^4.0.0,4.2.1,34,4.2.0,False,False,0.9090909090909091
npm,@stitches/react,react,>= 16.3.0,19.2.7,2847,19.2.6,True,True,1.0
npm,@tsparticles/svelte,svelte,^4 || ^5,5.56.4,1084,5.56.3,False,False,0.41735918744228995
npm,@tsparticles/svelte,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@gsap/react,gsap,^3.12.5,3.15.0,89,3.14.2,False,False,0.9204545454545454
npm,@gsap/react,react,>=17,19.2.7,2847,19.2.6,False,False,0.5716795502459593
npm,@bugsnag/js,@bugsnag/node,^8.9.0,8.9.0,125,8.8.0,False,True,1.0
npm,@bugsnag/js,@bugsnag/browser,^8.9.0,8.9.0,140,8.8.1,False,True,1.0
npm,@math.gl/core,@math.gl/types,4.1.0,4.1.0,25,4.0.1,False,True,0.8333333333333334
npm,@appium/docutils,@appium/support,7.2.5,7.2.5,101,7.2.4,False,True,1.0
npm,@appium/docutils,consola,3.4.2,3.4.2,93,3.4.1,False,True,1.0
npm,@appium/docutils,diff,9.0.0,9.0.0,56,8.0.4,False,True,1.0
npm,@appium/docutils,lilconfig,3.1.3,3.1.3,17,3.1.2,False,True,1.0
npm,@appium/docutils,normalize-package-data,8.0.0,9.0.0,64,8.0.0,True,False,0.9841269841269841
npm,@appium/docutils,teen_process,4.1.3,4.1.6,190,4.1.5,True,True,0.9947089947089947
npm,@appium/docutils,type-fest,5.7.0,5.7.0,191,5.6.0,False,True,1.0
npm,@appium/docutils,yaml,2.9.0,2.9.0,103,2.8.4,False,True,1.0
npm,@appium/docutils,yargs,18.0.0,18.0.0,265,17.7.3,False,True,0.9621212121212122
npm,@appium/docutils,yargs-parser,22.0.0,22.0.0,84,21.1.1,False,True,1.0
npm,@tsparticles/vue3,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/vue3,vue,^3,3.5.39,581,3.5.38,False,False,0.5051724137931034
npm,@nevware21/ts-async,@nevware21/ts-utils,>= 0.15.0 < 2.x,0.15.0,58,0.14.0,True,True,1.0
npm,well-known-symbols,get-intrinsic,^1.2.7,1.3.0,17,1.2.7,False,False,0.875
npm,well-known-symbols,has-symbols,^1.1.0,1.1.0,5,1.0.3,False,True,1.0
npm,@appium/base-plugin,@appium/base-driver,10.7.1,10.7.1,116,10.7.0,False,True,1.0
npm,@appium/base-plugin,@appium/support,7.2.5,7.2.5,101,7.2.4,False,True,1.0
npm,@appium/base-plugin,@appium/types,1.5.1,1.5.1,75,1.5.0,False,True,1.0
npm,e2b,@bufbuild/protobuf,^2.6.2,2.12.1,75,2.12.0,False,False,0.8648648648648649
npm,e2b,@connectrpc/connect,2.0.0-rc.3,2.1.2,32,2.1.1,True,True,0.7741935483870968
npm,e2b,@connectrpc/connect-web,2.0.0-rc.3,2.1.2,32,2.1.1,True,True,0.7741935483870968
npm,e2b,chalk,^5.3.0,5.6.2,43,5.6.0,False,False,0.8809523809523809
npm,e2b,compare-versions,^6.1.0,6.1.1,37,6.1.0,False,False,0.9722222222222222
npm,e2b,dockerfile-ast,^0.7.1,0.7.1,46,0.7.0,False,True,1.0
npm,e2b,glob,^11.1.0,13.0.6,168,13.0.5,True,True,0.9940119760479041
npm,e2b,openapi-fetch,^0.14.1,0.17.0,81,0.16.0,True,True,0.9875
npm,e2b,platform,^1.3.6,1.3.6,15,1.3.5,False,True,1.0
npm,e2b,tar,^7.5.16,7.5.19,150,7.5.18,False,False,0.9798657718120806
npm,e2b,undici,^7.28.0,8.5.0,293,8.4.1,True,True,0.9965753424657534
npm,heimdalljs,rsvp,~3.2.1,4.8.5,51,4.8.4,True,True,0.98
npm,@math.gl/web-mercator,@math.gl/core,4.1.0,4.1.0,62,4.0.1,False,True,0.9344262295081968
npm,asynciterator.prototype,has-symbols,^1.0.3,1.1.0,5,1.0.3,False,False,0.75
npm,gifuct-js,js-binary-schema-parser,^2.0.3,2.0.3,4,2.0.2,False,True,1.0
npm,rehype-rewrite,unified,^11.0.3,11.0.5,57,11.0.4,False,False,0.9642857142857143
npm,rehype-rewrite,unist-util-visit,^5.0.0,5.1.0,24,5.0.0,False,False,0.9565217391304348
npm,rehype-rewrite,hast-util-select,^6.0.0,6.0.4,20,6.0.3,False,False,0.7894736842105263
npm,@tsparticles/vue2,vue,^2.7.0,3.5.39,581,3.5.38,True,True,0.9327586206896552
npm,@tsparticles/vue2,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,undeclared-identifiers,acorn-node,^1.3.0,2.0.1,17,2.0.0,True,True,0.25
npm,undeclared-identifiers,dash-ast,^1.0.0,2.0.1,3,2.0.0,True,True,0.5
npm,undeclared-identifiers,get-assigned-identifiers,^1.2.0,1.2.0,3,1.1.0,False,True,1.0
npm,undeclared-identifiers,simple-concat,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
npm,undeclared-identifiers,xtend,^4.0.1,4.0.2,17,4.0.1,False,False,0.9375
npm,array.prototype.toreversed,call-bind,^1.0.2,1.0.9,10,1.0.8,False,False,0.2222222222222222
npm,array.prototype.toreversed,define-properties,^1.2.0,1.2.1,10,1.2.0,False,False,0.8888888888888888
npm,array.prototype.toreversed,es-abstract,^1.22.1,1.24.2,93,1.24.1,False,False,0.8043478260869565
npm,array.prototype.toreversed,es-shim-unscopables,^1.0.0,1.1.0,4,1.0.2,False,False,0.0
npm,@probe.gl/log,@probe.gl/env,4.1.1,4.1.1,25,4.1.0,False,True,1.0
npm,broccoli-funnel,debug,^4.1.1,4.4.3,77,4.4.1,False,False,0.8421052631578947
npm,broccoli-funnel,minimatch,^3.0.0,10.2.5,144,10.2.4,True,True,0.9020979020979021
npm,broccoli-funnel,walk-sync,^2.0.2,4.0.2,34,4.0.1,True,True,0.9090909090909091
npm,broccoli-funnel,heimdalljs,^0.2.0,0.2.6,21,0.2.5,False,False,0.7
npm,broccoli-funnel,array-equal,^1.0.0,2.0.0,3,1.0.2,True,False,0.0
npm,broccoli-funnel,fs-tree-diff,^2.0.1,2.0.1,26,2.0.0,False,True,1.0
npm,broccoli-funnel,broccoli-plugin,^4.0.7,5.0.0,21,4.0.7,True,False,0.95
npm,@inversifyjs/core,@inversifyjs/common,2.0.1,2.0.1,14,2.0.0,False,True,1.0
npm,@inversifyjs/core,@inversifyjs/prototype-utils,0.2.1,0.2.1,7,0.2.0,False,True,1.0
npm,@inversifyjs/core,@inversifyjs/reflect-metadata-utils,1.5.0,1.5.0,13,1.4.1,False,True,0.9166666666666666
npm,rehype-ignore,unified,^11.0.0,11.0.5,57,11.0.4,False,False,0.9107142857142857
npm,rehype-ignore,unist-util-visit,^5.0.0,5.1.0,24,5.0.0,False,False,0.9565217391304348
npm,rehype-ignore,hast-util-select,^6.0.0,6.0.4,20,6.0.3,False,False,0.7894736842105263
npm,appium,@appium/base-driver,10.7.1,10.7.1,116,10.7.0,False,True,1.0
npm,appium,@appium/base-plugin,3.3.2,3.3.2,113,3.3.1,False,True,1.0
npm,appium,@appium/docutils,2.5.1,2.5.1,100,2.5.0,False,True,1.0
npm,appium,@appium/logger,2.0.9,2.0.9,21,2.0.8,False,True,1.0
npm,appium,@appium/schema,1.2.1,1.2.1,34,1.2.0,False,True,1.0
npm,appium,@appium/support,7.2.5,7.2.5,101,7.2.4,False,True,1.0
npm,appium,@appium/types,1.5.1,1.5.1,75,1.5.0,False,True,1.0
npm,appium,@sidvind/better-ajv-errors,5.0.0,7.0.0,24,6.0.0,True,True,0.9565217391304348
npm,appium,ajv,8.20.0,8.20.0,359,8.18.0,False,True,1.0
npm,appium,ajv-formats,3.0.1,3.0.1,36,3.0.0,False,True,1.0
npm,appium,argparse,2.0.1,2.0.1,30,2.0.0,False,True,1.0
npm,appium,asyncbox,6.3.0,6.3.0,47,6.2.0,False,True,1.0
npm,appium,axios,1.18.0,1.18.1,142,1.18.0,True,False,0.9929078014184397
npm,appium,lilconfig,3.1.3,3.1.3,17,3.1.2,False,True,1.0
npm,appium,lru-cache,11.5.1,11.5.1,162,11.5.0,False,True,1.0
npm,appium,ora,5.4.1,9.4.1,57,9.4.0,True,True,0.9821428571428571
npm,appium,semver,7.8.4,7.8.5,119,7.8.4,True,False,0.9915254237288136
npm,appium,teen_process,4.1.3,4.1.6,190,4.1.5,True,True,0.9947089947089947
npm,appium,type-fest,5.7.0,5.7.0,191,5.6.0,False,True,1.0
npm,appium,winston,3.19.0,3.19.0,94,3.18.3,False,True,1.0
npm,appium,ws,8.21.0,8.21.0,179,8.20.1,False,True,1.0
npm,appium,yaml,2.9.0,2.9.0,103,2.8.4,False,True,1.0
npm,heimdalljs-logger,debug,^2.2.0,4.4.3,77,4.4.1,True,True,0.6842105263157895
npm,heimdalljs-logger,heimdalljs,^0.2.6,0.2.6,21,0.2.5,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/basic,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/plugin-blend,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/plugin-emitters,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/plugin-emitters-shape-square,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/plugin-sounds,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/shape-line,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/updater-destroy,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/updater-life,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/updater-paint,4.3.0,4.3.0,19,4.2.1,False,True,1.0
npm,@tsparticles/fireworks,@tsparticles/updater-rotate,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,rehype-attr,unified,~11.0.0,11.0.5,57,11.0.4,False,False,0.9107142857142857
npm,rehype-attr,unist-util-visit,~5.1.0,5.1.0,24,5.0.0,False,True,1.0
npm,@azure/monitor-opentelemetry-exporter,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,@azure/monitor-opentelemetry-exporter,@azure/core-auth,^1.9.0,1.10.1,481,1.10.0,False,False,0.6083333333333333
npm,@azure/monitor-opentelemetry-exporter,@azure/core-client,^1.9.2,1.10.2,460,1.10.1-alpha.20251028.5,False,False,0.3202614379084967
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/api,^1.9.0,1.9.1,64,1.9.0,False,False,0.9841269841269841
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/core,^2.0.0,2.8.0,193,2.7.1,False,False,0.921875
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/api-logs,^0.200.0,0.219.0,62,0.218.0,True,True,0.9344262295081968
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/sdk-logs,^0.200.0,0.219.0,55,0.218.0,True,True,0.9259259259259259
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/resources,^2.0.0,2.8.0,189,2.7.1,False,False,0.9202127659574468
npm,@azure/monitor-opentelemetry-exporter,@azure/core-rest-pipeline,^1.19.0,1.24.0,535,1.23.1-alpha.20260311.2,False,False,0.6928838951310862
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/sdk-metrics,^2.0.0,2.8.0,50,2.7.1,False,False,0.6938775510204082
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/sdk-trace-base,^2.0.0,2.8.0,76,2.7.1,False,False,0.8
npm,@azure/monitor-opentelemetry-exporter,@opentelemetry/semantic-conventions,^1.32.0,1.41.1,123,1.40.0,False,False,0.9180327868852459
npm,embla-carousel-fade,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,@oxc-parser/binding-wasm32-wasi,@napi-rs/wasm-runtime,^1.1.6,1.1.6,31,1.1.5,False,True,1.0
npm,@oxc-parser/binding-wasm32-wasi,@emnapi/core,1.11.1,1.11.1,49,1.11.0,False,True,1.0
npm,@oxc-parser/binding-wasm32-wasi,@emnapi/runtime,1.11.1,1.11.1,50,1.11.0,False,True,1.0
npm,react-phone-input-2,classnames,^2.2.6,2.5.1,30,2.5.0,False,False,0.7586206896551724
npm,react-phone-input-2,lodash.debounce,^4.0.8,4.0.8,22,4.0.7,False,True,1.0
npm,react-phone-input-2,lodash.memoize,^4.1.2,4.1.2,21,4.1.1,False,True,1.0
npm,react-phone-input-2,lodash.reduce,^4.6.0,4.6.0,24,4.5.1,False,True,1.0
npm,react-phone-input-2,lodash.startswith,^4.2.1,4.2.1,11,4.2.0,False,True,1.0
npm,react-phone-input-2,prop-types,^15.7.2,15.8.1,24,15.8.0,False,False,0.9130434782608695
npm,react-phone-input-2,react,^16.12.0 || ^17.0.0 || ^18.0.0 || ^19.0.0 || ^20.0.0 || ^21.0.0,19.2.7,2847,19.2.6,False,False,0.5702740688685874
npm,react-phone-input-2,react-dom,^16.12.0 || ^17.0.0 || ^18.0.0 || ^19.0.0 || ^20.0.0 || ^21.0.0,19.2.7,2802,19.2.6,False,False,0.5633702249196716
npm,remark-github-blockquote-alert,unist-util-visit,^5.0.0,5.1.0,24,5.0.0,False,False,0.9565217391304348
npm,@appium/strongbox,env-paths,4.0.0,4.0.0,11,3.0.0,False,True,1.0
npm,nkeys.js,tweetnacl,1.0.3,1.0.3,25,1.0.2,False,True,1.0
npm,@mikro-orm/postgresql,pg,8.21.0,8.22.0,248,8.21.0,True,False,0.9959514170040485
npm,@mikro-orm/postgresql,kysely,0.29.2,0.29.2,182,0.29.1,False,True,1.0
npm,@mikro-orm/postgresql,pg-cursor,2.20.0,2.21.0,82,2.20.0,True,False,0.9876543209876543
npm,@mikro-orm/postgresql,postgres-date,2.1.0,2.1.0,12,2.0.1,False,True,1.0
npm,@mikro-orm/postgresql,@mikro-orm/sql,7.1.5,7.1.5,671,7.1.4,False,True,0.9597014925373134
npm,@mikro-orm/postgresql,postgres-array,3.0.4,3.0.4,10,3.0.3,False,True,1.0
npm,@mikro-orm/postgresql,postgres-interval,4.0.2,4.0.2,14,4.0.1,False,True,1.0
npm,@mikro-orm/postgresql,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,bitcoinjs-lib,@noble/hashes,^1.2.0,2.2.0,44,2.0.1,True,True,0.6976744186046512
npm,bitcoinjs-lib,bech32,^2.0.0,2.0.0,10,1.1.4,False,True,1.0
npm,bitcoinjs-lib,bip174,^3.0.0,3.0.0,24,2.1.1,False,True,0.9130434782608695
npm,bitcoinjs-lib,bs58check,^4.0.0,4.0.0,22,3.0.1,False,True,1.0
npm,bitcoinjs-lib,uint8array-tools,^0.0.9,0.0.9,8,0.0.8,False,True,1.0
npm,bitcoinjs-lib,valibot,^1.2.0,1.4.2,97,1.4.1,False,False,0.9479166666666666
npm,bitcoinjs-lib,varuint-bitcoin,^2.0.0,2.0.0,8,1.1.2,False,True,1.0
npm,@math.gl/polygon,@math.gl/core,4.1.0,4.1.0,62,4.0.1,False,True,0.9344262295081968
npm,broccoli-babel-transpiler,broccoli-persistent-filter,^3.0.0,3.1.3,59,3.1.2,False,False,0.9137931034482759
npm,broccoli-babel-transpiler,clone,^2.1.2,2.1.2,38,2.1.1,False,True,1.0
npm,broccoli-babel-transpiler,hash-for-dep,^1.4.7,1.5.2,27,1.5.1,False,False,0.8846153846153846
npm,broccoli-babel-transpiler,heimdalljs,^0.2.1,0.2.6,21,0.2.5,False,False,0.75
npm,broccoli-babel-transpiler,heimdalljs-logger,^0.1.9,0.1.10,10,0.1.9,False,False,0.8888888888888888
npm,broccoli-babel-transpiler,json-stable-stringify,^1.0.1,1.3.0,14,1.2.1,False,False,0.5384615384615384
npm,broccoli-babel-transpiler,rsvp,^4.8.4,4.8.5,51,4.8.4,False,False,0.98
npm,broccoli-babel-transpiler,workerpool,^6.0.2,10.0.2,71,10.0.1,True,True,0.7428571428571429
npm,broccoli-babel-transpiler,@babel/core,^7.17.9,8.0.1,229,8.0.0,True,True,0.6535087719298246
npm,@mikro-orm/core,dataloader,2.2.3,2.2.3,11,2.2.2,False,True,1.0
npm,is-identifier,identifier-regex,^1.0.0,1.0.1,2,1.0.0,False,False,0.0
npm,is-identifier,super-regex,^1.0.0,1.1.0,5,1.0.0,False,False,0.75
npm,enzyme-adapter-react-16,hasown,^2.0.0,2.0.4,6,2.0.3,False,False,0.2
npm,enzyme-adapter-react-16,semver,^5.7.2,7.8.5,119,7.8.4,True,True,0.9915254237288136
npm,enzyme-adapter-react-16,react-is,^16.13.1,19.2.7,2705,19.2.6,True,True,0.9996301775147929
npm,enzyme-adapter-react-16,prop-types,^15.8.1,15.8.1,24,15.8.0,False,True,1.0
npm,enzyme-adapter-react-16,object.assign,^4.1.5,4.1.7,33,4.1.6,False,False,0.9375
npm,enzyme-adapter-react-16,object.values,^1.1.7,1.2.1,15,1.2.0,False,False,0.8571428571428571
npm,enzyme-adapter-react-16,react-test-renderer,^16.0.0-0,19.2.7,2761,19.2.6,True,True,0.972463768115942
npm,enzyme-adapter-react-16,enzyme-adapter-utils,^1.14.2,1.14.2,31,1.14.1,False,True,1.0
npm,enzyme-adapter-react-16,enzyme-shallow-equal,^1.0.7,1.0.7,8,1.0.6,False,True,1.0
npm,enzyme-adapter-react-16,react,^16.0.0-0,19.2.7,2847,19.2.6,True,True,0.9725931131412509
npm,enzyme-adapter-react-16,enzyme,^3.0.0,3.11.0,54,3.10.0,False,False,0.5283018867924528
npm,enzyme-adapter-react-16,react-dom,^16.0.0-0,19.2.7,2802,19.2.6,True,True,0.9710817565155302
npm,identifier-regex,reserved-identifiers,^1.0.0,1.2.0,3,1.1.0,False,False,0.0
npm,vis-network,@egjs/hammerjs,^2.0.0,2.0.17,10,2.0.16,False,False,0.0
npm,vis-network,component-emitter,^1.3.0 || ^2.0.0,2.0.0,7,1.3.1,False,False,0.6666666666666666
npm,vis-network,keycharm,^0.2.0 || ^0.3.0 || ^0.4.0,0.4.0,19,0.3.1,False,False,0.8333333333333334
npm,vis-network,uuid,^3.4.0 || ^7.0.0 || ^8.0.0 || ^9.0.0 || ^10.0.0 || ^11.0.0 || ^13.0.0 || ^14.0.0,14.0.1,54,14.0.0,False,False,0.3584905660377358
npm,vis-network,vis-data,>=8.0.0,8.0.4,42,8.0.3,False,False,0.9024390243902439
npm,vis-network,vis-util,>=6.0.0,6.0.0,37,5.0.7,False,True,1.0
npm,flowbite,@popperjs/core,^2.9.3,2.11.8,75,2.11.7,False,False,0.8378378378378378
npm,flowbite,flowbite-datepicker,^2.0.0,2.0.0,12,1.3.2,False,True,1.0
npm,flowbite,mini-svg-data-uri,^1.4.3,1.4.4,9,1.4.3,False,False,0.875
npm,flowbite,postcss,^8.5.1,8.5.16,280,8.5.15,False,False,0.946236559139785
npm,flowbite,tailwindcss,^4.1.12,4.3.2,2610,4.3.1,False,False,0.9946339593714066
npm,@tsparticles/ribbons,@tsparticles/basic,4.3.0,4.3.0,75,4.2.1,False,True,1.0
npm,@tsparticles/ribbons,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/ribbons,@tsparticles/plugin-emitters,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/ribbons,@tsparticles/plugin-emitters-shape-square,4.3.0,4.3.0,71,4.2.1,False,True,1.0
npm,@tsparticles/ribbons,@tsparticles/plugin-motion,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/ribbons,@tsparticles/shape-ribbon,4.3.0,4.3.0,8,4.2.1,False,True,1.0
npm,@tsparticles/ribbons,@tsparticles/updater-life,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,tree-sitter-javascript,node-addon-api,^8.3.1,8.9.0,57,8.8.0,False,False,0.8928571428571429
npm,tree-sitter-javascript,node-gyp-build,^4.8.4,4.8.4,40,4.8.3,False,True,1.0
npm,tree-sitter-javascript,tree-sitter,^0.25.0,0.25.0,200,0.22.4,False,True,1.0
npm,enzyme-adapter-utils,hasown,^2.0.0,2.0.4,6,2.0.3,False,False,0.2
npm,enzyme-adapter-utils,semver,^6.3.1,7.8.5,119,7.8.4,True,True,0.9915254237288136
npm,enzyme-adapter-utils,prop-types,^15.8.1,15.8.1,24,15.8.0,False,True,1.0
npm,enzyme-adapter-utils,object.assign,^4.1.5,4.1.7,33,4.1.6,False,False,0.9375
npm,enzyme-adapter-utils,airbnb-prop-types,^2.16.0,2.16.0,35,2.15.0,False,True,1.0
npm,enzyme-adapter-utils,object.fromentries,^2.0.7,2.0.8,11,2.0.7,False,False,0.9
npm,enzyme-adapter-utils,function.prototype.name,^1.1.6,1.2.0,14,1.1.8,False,False,0.7692307692307693
npm,enzyme-adapter-utils,react,0.13.x || 0.14.x || ^15.0.0-0 || ^16.0.0-0,19.2.7,2847,19.2.6,True,True,0.9469430780042164
npm,@mikro-orm/knex,knex,3.2.10,3.3.0,264,3.2.10,True,False,0.9961977186311787
npm,@mikro-orm/knex,fs-extra,11.3.3,11.3.6,103,11.3.5,True,True,0.9901960784313726
npm,@mikro-orm/knex,sqlstring,2.3.3,2.3.3,10,2.3.2,False,True,1.0
npm,@mikro-orm/knex,libsql,*,0.5.29,142,0.5.28,False,False,0.0
npm,@mikro-orm/knex,mariadb,*,3.5.3,54,3.5.2,False,False,0.0
npm,@mikro-orm/knex,better-sqlite3,*,12.11.1,155,12.10.1,False,False,0.0
npm,@mikro-orm/knex,@mikro-orm/core,^6.0.0,7.1.5,4595,7.1.4,True,True,0.6223334784501524
npm,react-hot-loader,fast-levenshtein,^2.0.6,3.0.0,20,2.0.6,True,False,0.9473684210526315
npm,react-hot-loader,global,^4.3.0,4.4.0,21,4.3.2,False,False,0.85
npm,react-hot-loader,hoist-non-react-statics,^3.3.0,3.3.2,33,3.3.1,False,False,0.9375
npm,react-hot-loader,loader-utils,^2.0.3,3.3.1,50,3.3.0,True,True,0.9591836734693877
npm,react-hot-loader,prop-types,^15.6.1,15.8.1,24,15.8.0,False,False,0.7391304347826086
npm,react-hot-loader,react-lifecycles-compat,^3.0.4,3.0.4,17,3.0.3,False,True,1.0
npm,react-hot-loader,shallowequal,^1.1.0,1.1.0,8,1.0.2,False,True,1.0
npm,react-hot-loader,source-map,^0.7.3,0.7.6,70,0.7.5,False,False,0.9565217391304348
npm,react-hot-loader,@types/react,^15.0.0 || ^16.0.0 || ^17.0.0,19.2.17,705,19.2.16,True,True,0.34375
npm,react-hot-loader,react,^15.0.0 || ^16.0.0 || ^17.0.0,19.2.7,2847,19.2.6,True,True,0.9543218552354181
npm,react-hot-loader,react-dom,^15.0.0 || ^16.0.0 || ^17.0.0,19.2.7,2802,19.2.6,True,True,0.9525169582292039
npm,babel-extract-comments,babylon,^6.18.0,6.18.0,132,6.17.4,False,True,1.0
npm,embla-carousel-auto-scroll,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,react-select-event,@testing-library/dom,>=7,10.4.1,229,10.4.0,False,False,0.2149122807017544
npm,vis-data,uuid,^3.4.0 || ^7.0.0 || ^8.0.0 || ^9.0.0 || ^10.0.0 || ^11.0.0 || ^13.0.0 || ^14.0.0,14.0.1,54,14.0.0,False,False,0.3584905660377358
npm,vis-data,vis-util,>=6.0.0,6.0.0,37,5.0.7,False,True,1.0
npm,jira.js,axios,^1.13.5,1.18.1,142,1.18.0,False,False,0.9290780141843972
npm,jira.js,mime-types,^2.1.35,3.0.2,58,3.0.1,True,True,0.9824561403508771
npm,jira.js,zod,^4.3.6,4.4.3,875,4.4.2,False,False,0.9702517162471396
npm,@pact-foundation/pact,@pact-foundation/pact-core,^19.2.0,20.0.0,125,19.2.0,True,False,0.9919354838709677
npm,@pact-foundation/pact,@scarf/scarf,^1.4.0,1.4.0,27,1.3.0,False,True,1.0
npm,@pact-foundation/pact,axios,^1.12.2,1.18.1,142,1.18.0,False,False,0.8865248226950354
npm,@pact-foundation/pact,body-parser,^2.2.0,2.3.0,83,2.2.2,False,False,0.9634146341463414
npm,@pact-foundation/pact,chalk,4.1.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,@pact-foundation/pact,express,^5.1.0,5.2.1,288,5.2.0,False,False,0.9930313588850174
npm,@pact-foundation/pact,graphql,^16.11.0,17.0.1,298,17.0.0,True,True,0.9663299663299664
npm,@pact-foundation/pact,graphql-tag,^2.12.6,2.12.7,66,2.12.6,False,False,0.9846153846153847
npm,@pact-foundation/pact,http-proxy,^1.18.1,1.18.1,85,1.18.0,False,True,1.0
npm,@pact-foundation/pact,https-proxy-agent,^7.0.6,9.1.0,39,9.0.0,True,True,0.9736842105263158
npm,@pact-foundation/pact,js-base64,^3.7.8,3.8.0,70,3.7.8,False,False,0.9855072463768116
npm,@pact-foundation/pact,lodash,^4.17.21,4.18.1,117,4.18.0,False,False,0.9741379310344828
npm,@pact-foundation/pact,ramda,^0.32.0,0.32.0,63,0.31.3,False,True,1.0
npm,@pact-foundation/pact,randexp,^0.5.3,0.5.3,20,0.5.2,False,True,1.0
npm,@pact-foundation/pact,router,^2.2.0,2.2.0,68,2.1.0,False,True,1.0
npm,@pact-foundation/pact,stack-utils,^2.0.6,2.0.6,18,2.0.5,False,True,1.0
npm,embla-carousel-vue,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,embla-carousel-vue,embla-carousel-reactive-utils,8.6.0,8.6.0,48,8.5.2,False,True,1.0
npm,embla-carousel-vue,vue,^3.2.37,3.5.39,581,3.5.38,False,False,0.7155172413793104
npm,postcss-functions,postcss-value-parser,^4.0.0,4.2.0,36,4.1.0,False,False,0.8571428571428571
npm,postcss-functions,postcss,^8.0.0,8.5.16,280,8.5.15,False,False,0.5734767025089605
npm,@azure/monitor-opentelemetry,@azure-rest/core-client,^2.5.2,2.7.0,433,2.6.1,False,False,0.9212962962962963
npm,@azure/monitor-opentelemetry,@azure/core-auth,^1.10.1,1.10.1,481,1.10.0,False,True,0.89375
npm,@azure/monitor-opentelemetry,@azure/core-rest-pipeline,^1.22.2,1.24.0,535,1.23.1-alpha.20260311.2,False,False,0.8951310861423221
npm,@azure/monitor-opentelemetry,@azure/logger,^1.3.0,1.3.0,459,1.2.1-alpha.20250620.3,False,True,0.8842794759825328
npm,@azure/monitor-opentelemetry,@azure/monitor-opentelemetry-exporter,1.0.0-beta.42,1.0.0-beta.32,416,,False,,0.0
npm,@azure/monitor-opentelemetry,@azure/opentelemetry-instrumentation-azure-sdk,^1.0.0,1.0.0,377,,False,,0.0
npm,@azure/monitor-opentelemetry,@microsoft/applicationinsights-web-snippet,^1.2.3,1.2.3,9,1.2.2,False,True,1.0
npm,@azure/monitor-opentelemetry,@opentelemetry/api,^1.9.0,1.9.1,64,1.9.0,False,False,0.9841269841269841
npm,@azure/monitor-opentelemetry,@opentelemetry/api-logs,^0.218.0,0.219.0,62,0.218.0,True,False,0.9836065573770492
npm,@azure/monitor-opentelemetry,@opentelemetry/core,^2.7.1,2.8.0,193,2.7.1,False,False,0.9947916666666666
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation,^0.218.0,0.219.0,157,0.218.0,True,False,0.9935897435897436
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-bunyan,^0.62.0,0.64.0,58,0.63.0,True,True,0.9824561403508771
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-http,^0.218.0,0.219.0,221,0.218.0,True,False,0.9954545454545455
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-mongodb,^0.70.0,0.72.0,70,0.71.0,True,True,0.9855072463768116
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-mysql,^0.63.0,0.65.0,64,0.64.0,True,True,0.9841269841269841
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-pg,^0.69.0,0.71.0,74,0.70.0,True,True,0.9863013698630136
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-redis,^0.65.0,0.67.0,71,0.66.0,True,True,0.9857142857142858
npm,@azure/monitor-opentelemetry,@opentelemetry/instrumentation-winston,^0.61.0,0.63.0,60,0.62.0,True,True,0.9830508474576272
npm,@azure/monitor-opentelemetry,@opentelemetry/resource-detector-azure,^0.25.0,0.27.0,41,0.26.0,True,True,0.975
npm,@azure/monitor-opentelemetry,@opentelemetry/resources,^2.7.1,2.8.0,189,2.7.1,False,False,0.9946808510638298
npm,@azure/monitor-opentelemetry,@opentelemetry/sdk-logs,^0.218.0,0.219.0,55,0.218.0,True,False,0.9814814814814815
npm,@azure/monitor-opentelemetry,@opentelemetry/sdk-metrics,^2.7.1,2.8.0,50,2.7.1,False,False,0.9795918367346939
npm,@azure/monitor-opentelemetry,@opentelemetry/sdk-node,^0.218.0,0.219.0,246,0.218.0,True,False,0.9959183673469387
npm,@azure/monitor-opentelemetry,@opentelemetry/sdk-trace-base,^2.7.1,2.8.0,76,2.7.1,False,False,0.9866666666666667
npm,@azure/monitor-opentelemetry,@opentelemetry/sdk-trace-node,^2.7.1,2.8.0,78,2.7.1,False,False,0.987012987012987
npm,@azure/monitor-opentelemetry,@opentelemetry/semantic-conventions,^1.40.0,1.41.1,123,1.40.0,False,False,0.9918032786885246
npm,@azure/monitor-opentelemetry,@opentelemetry/winston-transport,^0.27.0,0.29.0,33,0.28.0,True,True,0.96875
npm,@azure/monitor-opentelemetry,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,rollbar,async,~3.2.3,3.2.6,93,3.2.5,False,False,0.967391304347826
npm,rollbar,lru-cache,~2.2.1,11.5.1,162,11.5.0,True,True,0.9813664596273292
npm,rollbar,request-ip,~3.3.0,3.3.0,27,3.2.0,False,True,1.0
npm,rollbar,source-map,^0.5.7,0.7.6,70,0.7.5,True,True,0.9855072463768116
npm,rollbar,@rrweb/record,^2.0.0-alpha.18,2.1.0,7,2.0.1,False,False,0.0
npm,rollbar,json-stringify-safe,~5.0.0,5.0.1,5,5.0.0,False,False,0.75
npm,rollbar,error-stack-parser-es,^1.0.5,1.0.5,8,0.1.5,False,True,1.0
npm,apollo-client,@types/zen-observable,^0.8.0,0.8.7,13,0.8.6,False,False,0.4166666666666667
npm,apollo-client,apollo-cache,1.3.5,1.3.5,100,1.3.4,False,True,1.0
npm,apollo-client,apollo-link,^1.0.0,1.2.14,48,1.2.13,False,False,0.46808510638297873
npm,apollo-client,apollo-utilities,1.3.4,1.3.4,105,1.3.3,False,True,1.0
npm,apollo-client,symbol-observable,^1.0.2,4.0.0,19,3.0.0,True,True,0.7222222222222222
npm,apollo-client,ts-invariant,^0.4.0,0.10.3,36,0.10.2,True,True,0.8571428571428571
npm,apollo-client,tslib,^1.10.0,2.8.1,46,2.8.0,True,True,0.8222222222222222
npm,apollo-client,zen-observable,^0.8.0,0.10.0,37,0.9.0,True,True,0.6111111111111112
npm,apollo-client,graphql,^0.11.0 || ^0.12.0 || ^0.13.0 || ^14.0.0 || ^15.0.0,17.0.1,298,17.0.0,True,True,0.7811447811447811
npm,@mikro-orm/migrations,@mikro-orm/sql,7.1.5,7.1.5,671,7.1.4,False,True,0.9597014925373134
npm,@mikro-orm/migrations,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,@inversifyjs/container,@inversifyjs/common,2.0.1,2.0.1,14,2.0.0,False,True,1.0
npm,@inversifyjs/container,@inversifyjs/core,11.0.0,11.0.0,49,10.0.1,False,True,1.0
npm,@inversifyjs/container,@inversifyjs/plugin,0.3.1,0.3.1,5,0.3.0,False,True,1.0
npm,@inversifyjs/container,@inversifyjs/reflect-metadata-utils,1.5.0,1.5.0,13,1.4.1,False,True,0.9166666666666666
npm,@inversifyjs/container,reflect-metadata,~0.2.2,0.2.2,20,0.2.1,False,True,1.0
npm,@math.gl/culling,@math.gl/core,4.1.0,4.1.0,62,4.0.1,False,True,0.9344262295081968
npm,@math.gl/culling,@math.gl/types,4.1.0,4.1.0,25,4.0.1,False,True,0.8333333333333334
npm,@deepgram/captions,dayjs,^1.11.10,1.11.21,134,1.11.20,False,False,0.9172932330827067
npm,@splitsoftware/splitio-commons,@types/ioredis,^4.28.0,5.0.0,139,4.28.10,True,False,0.9202898550724637
npm,@splitsoftware/splitio-commons,tslib,^2.3.1,2.8.1,46,2.8.0,False,False,0.7111111111111111
npm,@splitsoftware/splitio-commons,bloom-filters,^3.0.0,3.0.4,30,3.0.3,False,False,0.8620689655172413
npm,@splitsoftware/splitio-commons,ioredis,^4.28.0 || ^5.0.0,5.11.1,249,5.11.0,False,False,0.7983870967741935
npm,@splitsoftware/splitio-commons,node-fetch,^2.7.0,3.3.2,96,3.3.1,True,True,0.9894736842105263
npm,@mikro-orm/cli,yargs,17.7.2,18.0.0,265,17.7.3,True,True,0.9962121212121212
npm,@mikro-orm/cli,mikro-orm,7.1.5,7.1.5,4796,7.1.4,False,True,0.9943691345151199
npm,@mikro-orm/cli,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,embla-carousel-class-names,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,@copilotkit/shared,@ag-ui/client,0.0.57,0.0.57,65,0.0.56,False,True,1.0
npm,@copilotkit/shared,@copilotkit/license-verifier,~0.5.0,0.5.0,8,0.4.2,False,True,1.0
npm,@copilotkit/shared,@segment/analytics-node,^2.1.2,3.1.0,47,3.0.0,True,True,0.8913043478260869
npm,@copilotkit/shared,@standard-schema/spec,^1.0.0,1.1.0,8,1.0.0,False,False,0.0
npm,@copilotkit/shared,chalk,4.1.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,@copilotkit/shared,graphql,^16.8.1,17.0.1,298,17.0.0,True,True,0.936026936026936
npm,@copilotkit/shared,partial-json,^0.1.7,0.1.7,8,0.1.6,False,True,1.0
npm,@copilotkit/shared,uuid,^11.1.0,14.0.1,54,14.0.0,True,True,0.9622641509433962
npm,@copilotkit/shared,zod,^3.23.3,4.4.3,875,4.4.2,True,True,0.6361556064073226
npm,@copilotkit/shared,zod-to-json-schema,^3.23.5,3.25.2,91,3.25.1,False,False,0.8777777777777778
npm,@copilotkit/shared,@ag-ui/core,>=0.0.48,0.0.57,65,0.0.56,False,False,0.8125
npm,inquirer-autocomplete-standalone,@inquirer/core,^3.1.1,11.2.1,122,11.2.0,True,True,0.9834710743801653
npm,inquirer-autocomplete-standalone,@inquirer/type,^1.1.2,4.0.7,49,4.0.6,True,True,0.6041666666666666
npm,inquirer-autocomplete-standalone,figures,^5.0.0,6.1.0,25,6.0.1,True,True,0.9583333333333334
npm,inquirer-autocomplete-standalone,picocolors,^1.0.0,1.1.1,9,1.1.0,False,False,0.625
npm,deslop-js,@oxc-project/types,^0.132.0,0.138.0,132,0.137.0,True,True,0.9923664122137404
npm,deslop-js,fast-glob,^3.3.3,3.3.3,44,3.3.2,False,True,1.0
npm,deslop-js,minimatch,^10.2.5,10.2.5,144,10.2.4,False,True,1.0
npm,deslop-js,oxc-parser,^0.132.0,0.138.0,172,0.137.0,True,True,0.9941520467836257
npm,deslop-js,oxc-resolver,^11.19.1,11.21.3,97,11.21.2,False,False,0.96875
npm,deslop-js,typescript,^6.0.3,6.0.3,3761,6.0.2,False,True,1.0
npm,@math.gl/geospatial,@math.gl/core,4.1.0,4.1.0,62,4.0.1,False,True,0.9344262295081968
npm,@math.gl/geospatial,@math.gl/types,4.1.0,4.1.0,25,4.0.1,False,True,0.8333333333333334
npm,@splitsoftware/splitio,@splitsoftware/splitio-commons,2.12.1,3.0.0,288,2.12.1,True,False,0.9965156794425087
npm,@splitsoftware/splitio,bloom-filters,^3.0.4,3.0.4,30,3.0.3,False,True,1.0
npm,@splitsoftware/splitio,ioredis,^4.28.0 || ^5.0.0,5.11.1,249,5.11.0,False,False,0.7983870967741935
npm,@splitsoftware/splitio,js-yaml,^4.2.0,5.2.0,80,5.1.0,True,True,0.9746835443037974
npm,@splitsoftware/splitio,node-fetch,^2.7.0,3.3.2,96,3.3.1,True,True,0.9894736842105263
npm,@splitsoftware/splitio,tslib,^2.3.1,2.8.1,46,2.8.0,False,False,0.7111111111111111
npm,@splitsoftware/splitio,unfetch,^4.2.0,5.0.0,16,4.2.0,True,False,0.9333333333333333
npm,karma-sourcemap-loader,graceful-fs,^4.2.10,4.2.11,67,4.2.10,False,False,0.9848484848484849
npm,@inversifyjs/prototype-utils,@inversifyjs/common,2.0.1,2.0.1,14,2.0.0,False,True,1.0
npm,payload,ws,^8.16.0,8.21.0,179,8.20.1,False,False,0.9438202247191011
npm,payload,ajv,8.18.0,8.20.0,359,8.18.0,True,False,0.9972067039106145
npm,payload,tsx,4.22.4,4.22.4,125,4.22.3,False,True,1.0
npm,payload,jose,5.10.0,6.2.3,236,6.2.2,True,True,0.9957446808510638
npm,payload,pino,9.14.0,10.3.1,333,10.3.0,True,True,0.9969879518072289
npm,payload,uuid,13.0.2,14.0.1,54,14.0.0,True,True,0.9811320754716981
npm,payload,busboy,^1.6.0,1.6.0,41,1.5.0,False,True,1.0
npm,payload,croner,10.0.1,10.0.1,247,10.0.0,False,True,1.0
npm,payload,qs-esm,8.0.1,8.0.1,6,8.0.0,False,True,1.0
npm,payload,undici,7.24.4,8.5.0,293,8.4.1,True,True,0.9965753424657534
npm,payload,ci-info,^4.1.0,4.4.0,36,4.3.1,False,False,0.8857142857142857
npm,payload,minimist,1.2.8,1.2.8,31,1.2.7,False,True,1.0
npm,payload,@next/env,^15.1.5,16.2.9,2889,16.2.8,True,True,0.828601108033241
npm,payload,deepmerge,4.3.1,4.3.1,46,4.3.0,False,True,1.0
npm,payload,file-type,21.3.4,22.0.1,169,22.0.0,True,True,0.9940476190476191
npm,payload,ipaddr.js,2.2.0,2.4.0,37,2.3.0,True,True,0.9722222222222222
npm,payload,pluralize,8.0.0,8.0.0,34,7.0.0,False,True,1.0
npm,payload,dataloader,2.2.3,2.2.3,11,2.2.2,False,True,1.0
npm,payload,image-size,2.0.2,2.0.2,71,2.0.1,False,True,1.0
npm,payload,http-status,2.1.0,2.1.0,42,2.0.0,False,True,1.0
npm,payload,pino-pretty,13.1.2,13.1.3,96,13.1.2,True,False,0.9894736842105263
npm,payload,get-tsconfig,4.8.1,4.14.0,51,4.13.8,True,True,0.98
npm,payload,range-parser,1.2.1,1.3.0,12,1.2.1,True,False,0.9090909090909091
npm,payload,@types/busboy,1.5.4,1.5.4,16,1.5.3,False,True,1.0
npm,payload,bson-objectid,2.0.4,2.0.4,23,2.0.3,False,True,1.0
npm,payload,ts-essentials,10.0.3,10.2.1,65,10.2.0,True,True,0.984375
npm,payload,path-to-regexp,6.3.0,8.4.2,73,8.4.1,True,True,0.9861111111111112
npm,payload,sanitize-filename,1.6.3,1.6.4,23,1.6.3,True,False,0.9545454545454546
npm,payload,console-table-printer,2.12.1,2.16.1,279,2.16.0,True,True,0.9964028776978417
npm,payload,@payloadcms/translations,3.85.1,3.85.1,1314,3.85.0,False,True,1.0
npm,payload,json-schema-to-typescript,15.0.3,15.0.4,116,15.0.3,True,False,0.991304347826087
npm,payload,graphql,^16.8.1,17.0.1,298,17.0.0,True,True,0.936026936026936
npm,embla-carousel-auto-height,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,@netlify/config,zod,^4.0.5,4.4.3,875,4.4.2,False,False,0.8043478260869565
npm,@netlify/config,yaml,^2.8.0,2.9.0,103,2.8.4,False,False,0.9509803921568627
npm,@netlify/config,chalk,^5.0.0,5.6.2,43,5.6.0,False,False,0.7380952380952381
npm,@netlify/config,execa,^8.0.0,9.6.1,64,9.6.0,True,True,0.9682539682539683
npm,@netlify/config,yargs,^17.6.0,18.0.0,265,17.7.3,True,False,0.9696969696969697
npm,@netlify/config,figures,^6.0.0,6.1.0,25,6.0.1,False,False,0.9166666666666666
npm,@netlify/config,find-up,^7.0.0,8.0.0,16,7.0.0,True,False,0.9333333333333333
npm,@netlify/config,map-obj,^5.0.0,6.0.0,14,5.0.2,True,False,0.7692307692307693
npm,@netlify/config,omit.js,^2.0.2,2.0.2,7,2.0.1,False,True,1.0
npm,@netlify/config,dot-prop,^9.0.0,10.1.0,31,10.0.0,True,True,0.9666666666666667
npm,@netlify/config,p-locate,^6.0.0,7.0.0,8,6.0.0,True,False,0.8571428571428571
npm,@netlify/config,deepmerge,^4.2.2,4.3.1,46,4.3.0,False,False,0.9555555555555556
npm,@netlify/config,path-type,^6.0.0,6.0.0,7,5.0.0,False,True,1.0
npm,@netlify/config,filter-obj,^6.0.0,6.1.0,11,6.0.0,False,False,0.9
npm,@netlify/config,@iarna/toml,^2.2.5,2.2.5,29,2.2.4,False,True,1.0
npm,@netlify/config,cron-parser,^4.1.0,5.6.1,112,5.6.0,True,True,0.8918918918918919
npm,@netlify/config,@netlify/api,^15.0.0,15.0.0,23,14.0.19,False,True,1.0
npm,@netlify/config,is-plain-obj,^4.0.0,4.1.0,7,4.0.0,False,False,0.8333333333333334
npm,@netlify/config,tomlify-j0.4,^3.0.0,3.0.0,12,2.2.1,False,True,0.9090909090909091
npm,@netlify/config,indent-string,^5.0.0,5.0.0,16,4.0.0,False,True,1.0
npm,@netlify/config,read-package-up,^11.0.0,12.0.0,2,11.0.0,True,False,0.0
npm,@netlify/config,fast-safe-stringify,^2.0.7,2.1.1,36,2.1.0,False,False,0.9142857142857143
npm,@netlify/config,@netlify/headers-parser,^10.0.0,10.0.0,8,9.0.3,False,True,1.0
npm,@netlify/config,@netlify/redirect-parser,^16.0.0,16.0.0,9,15.0.4,False,True,1.0
npm,@netlify/config,validate-npm-package-name,^5.0.0,8.0.0,22,7.0.2,True,True,0.9047619047619048
npm,truncate-json,guess-json-indent,^3.0.1,3.0.1,10,3.0.0,False,True,1.0
npm,truncate-json,string-byte-length,^3.0.1,3.0.1,12,3.0.0,False,True,1.0
npm,truncate-json,string-byte-slice,^3.0.1,3.0.1,11,3.0.0,False,True,1.0
npm,@azure/storage-queue,@azure/abort-controller,^2.1.2,2.1.2,535,2.1.1,False,True,0.4101123595505618
npm,@azure/storage-queue,@azure/core-auth,^1.9.0,1.10.1,481,1.10.0,False,False,0.6083333333333333
npm,@azure/storage-queue,@azure/core-client,^1.9.3,1.10.2,460,1.10.1-alpha.20251028.5,False,False,0.3355119825708061
npm,@azure/storage-queue,@azure/core-http-compat,^2.0.0,2.4.0,357,2.3.3-alpha.20260311.2,False,False,0.0702247191011236
npm,@azure/storage-queue,@azure/core-paging,^1.6.2,1.6.2,443,1.6.1,False,True,0.332579185520362
npm,@azure/storage-queue,@azure/core-rest-pipeline,^1.19.1,1.24.0,535,1.23.1-alpha.20260311.2,False,False,0.700374531835206
npm,@azure/storage-queue,@azure/core-tracing,^1.2.0,1.3.1,533,1.3.0,False,False,0.4943609022556391
npm,@azure/storage-queue,@azure/core-util,^1.11.0,1.13.1,452,1.13.0,False,False,0.4634146341463415
npm,@azure/storage-queue,@azure/core-xml,^1.4.3,1.5.1,400,1.5.0,False,False,0.2531328320802005
npm,@azure/storage-queue,@azure/logger,^1.1.4,1.3.0,459,1.2.1-alpha.20250620.3,False,False,0.4672489082969432
npm,@azure/storage-queue,@azure/storage-common,^12.4.1,12.4.1,106,12.4.0,False,True,1.0
npm,@azure/storage-queue,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,google-map-react,@googlemaps/js-api-loader,^1.13.8,2.1.1,63,2.1.0,True,True,0.6935483870967742
npm,google-map-react,@mapbox/point-geometry,^0.1.0,1.1.0,3,1.0.0,True,True,0.5
npm,google-map-react,eventemitter3,^4.0.4,5.0.4,38,5.0.3,True,True,0.8918918918918919
npm,google-map-react,prop-types,^15.7.2,15.8.1,24,15.8.0,False,False,0.9130434782608695
npm,google-map-react,react,^16.0.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5442726633872101
npm,google-map-react,react-dom,^16.0.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.5358800428418422
npm,get-object,is-number,^2.0.2,7.0.0,15,6.0.0,True,True,0.8571428571428571
npm,get-object,isobject,^0.2.0,4.0.0,11,3.0.1,True,True,0.9
npm,fallow,detect-libc,2.1.2,2.1.2,23,2.1.1,False,True,1.0
npm,fallow,@fallow-cli/darwin-arm64,2.103.0,2.103.0,190,2.102.0,False,True,1.0
npm,fallow,@fallow-cli/darwin-x64,2.103.0,2.103.0,190,2.102.0,False,True,1.0
npm,fallow,@fallow-cli/linux-x64-gnu,2.103.0,2.103.0,190,2.102.0,False,True,1.0
npm,fallow,@fallow-cli/linux-arm64-gnu,2.103.0,2.103.0,190,2.102.0,False,True,1.0
npm,fallow,@fallow-cli/linux-x64-musl,2.103.0,2.103.0,190,2.102.0,False,True,1.0
npm,fallow,@fallow-cli/linux-arm64-musl,2.103.0,2.103.0,190,2.102.0,False,True,1.0
npm,fallow,@fallow-cli/win32-arm64-msvc,2.103.0,2.103.0,71,2.102.0,False,True,1.0
npm,fallow,@fallow-cli/win32-x64-msvc,2.103.0,2.103.0,190,2.102.0,False,True,1.0
npm,@tsparticles/shape-circle,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,flowbite-datepicker,@rollup/plugin-node-resolve,^15.2.3,16.0.3,52,16.0.2,True,True,0.9215686274509803
npm,flowbite-datepicker,@tailwindcss/postcss,^4.1.17,4.3.2,881,4.3.1,False,False,0.9897727272727272
npm,@tinyhttp/type-is,mime,4.1.0,4.1.0,57,4.0.7,False,True,1.0
npm,@tinyhttp/type-is,@tinyhttp/content-type,^0.1.4,0.1.4,4,0.1.3,False,True,1.0
npm,@tsparticles/updater-out-modes,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,microsoft-cognitiveservices-speech-sdk,@azure/core-auth,^1.9.0,1.10.1,481,1.10.0,False,False,0.6083333333333333
npm,microsoft-cognitiveservices-speech-sdk,@types/webrtc,^0.0.37,0.0.47,43,0.0.46,True,True,0.9761904761904762
npm,microsoft-cognitiveservices-speech-sdk,agent-base,^6.0.1,9.0.0,33,8.0.0,True,True,0.9375
npm,microsoft-cognitiveservices-speech-sdk,bent,^7.3.12,7.3.12,66,7.3.11,False,True,1.0
npm,microsoft-cognitiveservices-speech-sdk,https-proxy-agent,^4.0.0,9.1.0,39,9.0.0,True,True,0.9736842105263158
npm,microsoft-cognitiveservices-speech-sdk,uuid,^9.0.0,14.0.1,54,14.0.0,True,True,0.9433962264150944
npm,microsoft-cognitiveservices-speech-sdk,ws,^8.18.2,8.21.0,179,8.20.1,False,False,0.9719101123595506
npm,appium-chromium-driver,@appium/strongbox,^1.0.0,1.1.2,14,1.1.1,False,False,0.5384615384615384
npm,appium-chromium-driver,appium-chromedriver,^8.0.0,8.4.12,396,8.4.11,False,False,0.8050632911392405
npm,appium-chromium-driver,teen_process,^4.1.0,4.1.6,190,4.1.5,False,False,0.9682539682539683
npm,appium-chromium-driver,appium,^3.0.0-rc.2,3.5.2,460,3.5.1,False,False,0.9586056644880174
npm,sherif,sherif-linux-x64,1.12.0,1.12.0,36,1.11.1,False,True,1.0
npm,sherif,sherif-linux-x64-musl,1.12.0,1.12.0,6,1.11.1,False,True,1.0
npm,sherif,sherif-linux-arm64,1.12.0,1.12.0,36,1.11.1,False,True,1.0
npm,sherif,sherif-linux-arm64-musl,1.12.0,1.12.0,6,1.11.1,False,True,1.0
npm,sherif,sherif-darwin-x64,1.12.0,1.12.0,36,1.11.1,False,True,1.0
npm,sherif,sherif-darwin-arm64,1.12.0,1.12.0,36,1.11.1,False,True,1.0
npm,sherif,sherif-windows-x64,1.12.0,1.12.0,36,1.11.1,False,True,1.0
npm,sherif,sherif-windows-arm64,1.12.0,1.12.0,36,1.11.1,False,True,1.0
npm,broccoli-caching-writer,broccoli-plugin,^1.2.1,5.0.0,21,4.0.7,True,True,0.75
npm,broccoli-caching-writer,debug,^3.0.0,4.4.3,77,4.4.1,True,True,0.8552631578947368
npm,broccoli-caching-writer,rimraf,^2.2.8,6.1.3,86,6.1.2,True,True,0.7294117647058823
npm,broccoli-caching-writer,rsvp,^3.0.17,4.8.5,51,4.8.4,True,True,0.66
npm,broccoli-caching-writer,walk-sync,^0.3.0,4.0.2,34,4.0.1,True,True,0.8484848484848485
npm,@copilotkit/runtime-client-gql,@urql/core,^5.0.3,6.0.3,283,6.0.2,True,True,0.9078014184397163
npm,@copilotkit/runtime-client-gql,untruncate-json,^0.0.1,0.0.1,1,,False,,
npm,@copilotkit/runtime-client-gql,urql,^4.1.0,5.0.3,197,5.0.2,True,True,0.9387755102040817
npm,@copilotkit/runtime-client-gql,@copilotkit/shared,1.61.2,1.61.2,1027,1.61.1,False,True,1.0
npm,@copilotkit/runtime-client-gql,react,^18 || ^19 || ^19.0.0-rc,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@bufbuild/cel-spec,@bufbuild/protobuf,^2.6.2,2.12.1,75,2.12.0,False,False,0.8648648648648649
npm,@tsparticles/updater-life,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/updater-rotate,@tsparticles/animation-utils,4.3.0,4.3.0,4,4.2.1,False,True,1.0
npm,@tsparticles/updater-rotate,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,scope-analyzer,array-from,^2.1.1,2.1.1,6,2.1.0,False,True,1.0
npm,scope-analyzer,dash-ast,^2.0.1,2.0.1,3,2.0.0,False,True,1.0
npm,scope-analyzer,es6-map,^0.1.5,0.1.5,8,0.1.4,False,True,1.0
npm,scope-analyzer,es6-set,^0.1.5,0.1.6,8,0.1.5,False,False,0.8571428571428571
npm,scope-analyzer,es6-symbol,^3.1.1,3.1.4,14,3.1.3,False,False,0.7692307692307693
npm,scope-analyzer,estree-is-function,^1.0.0,1.0.0,1,,False,,
npm,scope-analyzer,get-assigned-identifiers,^1.1.0,1.2.0,3,1.1.0,False,False,0.5
npm,@blocknote/core,@emoji-mart/data,^1.2.1,1.2.1,14,1.2.0,False,True,1.0
npm,@blocknote/core,@handlewithcare/prosemirror-inputrules,^0.1.4,0.1.4,5,0.1.3,False,True,1.0
npm,@blocknote/core,@shikijs/types,^4,4.3.0,87,4.2.0,False,False,0.9418604651162791
npm,@blocknote/core,@tanstack/store,^0.7.7,0.11.0,73,0.10.0,True,True,0.9861111111111112
npm,@blocknote/core,@tiptap/core,^3.13.0,3.27.1,492,3.27.0,False,False,0.9287169042769857
npm,@blocknote/core,@tiptap/extension-bold,^3.13.0,3.27.1,330,3.27.0,False,False,0.8936170212765957
npm,@blocknote/core,@tiptap/extension-code,^3.13.0,3.27.1,331,3.27.0,False,False,0.8939393939393939
npm,@blocknote/core,@tiptap/extension-horizontal-rule,^3.13.0,3.27.1,336,3.27.0,False,False,0.8955223880597015
npm,@blocknote/core,@tiptap/extension-italic,^3.13.0,3.27.1,329,3.27.0,False,False,0.8932926829268293
npm,@blocknote/core,@tiptap/extension-paragraph,^3.13.0,3.27.1,326,3.27.0,False,False,0.8923076923076924
npm,@blocknote/core,@tiptap/extension-strike,^3.13.0,3.27.1,329,3.27.0,False,False,0.8932926829268293
npm,@blocknote/core,@tiptap/extension-text,^3.13.0,3.27.1,317,3.27.0,False,False,0.8892405063291139
npm,@blocknote/core,@tiptap/extension-underline,^3.13.0,3.27.1,325,3.27.0,False,False,0.8919753086419753
npm,@blocknote/core,@tiptap/extensions,^3.13.0,3.27.1,125,3.27.0,False,False,0.717741935483871
npm,@blocknote/core,@tiptap/pm,^3.13.0,3.27.1,273,3.27.0,False,False,0.8713235294117647
npm,@blocknote/core,emoji-mart,^5.6.0,5.6.0,68,5.5.2,False,True,1.0
npm,@blocknote/core,fast-deep-equal,^3.1.3,3.1.3,14,3.1.1,False,True,1.0
npm,@blocknote/core,lib0,^0.2.99,0.2.117,156,0.2.116,False,False,0.8451612903225807
npm,@blocknote/core,prosemirror-highlight,^0.15.1,0.15.2,25,0.15.1,False,False,0.9583333333333334
npm,@blocknote/core,prosemirror-model,^1.25.4,1.25.9,97,1.25.8,False,False,0.9479166666666666
npm,@blocknote/core,prosemirror-state,^1.4.4,1.4.4,38,1.4.3,False,True,1.0
npm,@blocknote/core,prosemirror-tables,^1.8.3,1.8.5,78,1.8.4,False,False,0.974025974025974
npm,@blocknote/core,prosemirror-transform,^1.11.0,1.12.0,78,1.11.0,False,False,0.987012987012987
npm,@blocknote/core,prosemirror-view,^1.41.4,1.41.9,303,1.41.8,False,False,0.9834437086092715
npm,@blocknote/core,y-prosemirror,^1.3.7,1.3.7,84,1.3.6,False,True,1.0
npm,@blocknote/core,y-protocols,^1.0.6,1.0.7,20,1.0.6,False,False,0.9473684210526315
npm,@blocknote/core,yjs,^13.6.27,13.6.31,312,13.6.30,False,False,0.9871382636655949
npm,compressorjs,blueimp-canvas-to-blob,^3.29.0,3.29.0,49,3.28.0,False,True,1.0
npm,compressorjs,is-blob,^2.1.0,3.0.0,5,2.1.0,True,False,0.75
npm,@tanem/svg-injector,@babel/runtime,^7.28.6,8.0.0,203,7.29.7,True,False,0.9851485148514851
npm,@tanem/svg-injector,content-type,^1.0.5,2.0.0,8,1.0.5,True,False,0.8571428571428571
npm,@tanem/svg-injector,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,@copilotkit/react-core,@ag-ui/client,0.0.57,0.0.57,65,0.0.56,False,True,1.0
npm,@copilotkit/react-core,@ag-ui/core,0.0.57,0.0.57,65,0.0.56,False,True,1.0
npm,@copilotkit/react-core,@jetbrains/websandbox,^1.1.3,1.3.1,16,1.2.1,False,False,0.8666666666666667
npm,@copilotkit/react-core,@lit-labs/react,^2.0.2,2.1.3,29,2.1.2,False,False,0.7857142857142857
npm,@copilotkit/react-core,@radix-ui/react-dropdown-menu,^2.1.15,2.1.18,407,2.1.17,False,False,0.8226600985221675
npm,@copilotkit/react-core,@radix-ui/react-slot,^1.2.3,1.3.0,186,1.2.5,False,False,0.7513513513513513
npm,@copilotkit/react-core,@radix-ui/react-tooltip,^1.2.7,1.2.10,402,1.2.9,False,False,0.827930174563591
npm,@copilotkit/react-core,@scarf/scarf,^1.3.0,1.4.0,27,1.3.0,False,False,0.9615384615384616
npm,@copilotkit/react-core,@tanstack/react-virtual,^3.13.0,3.14.4,129,3.14.3,False,False,0.7578125
npm,@copilotkit/react-core,class-variance-authority,^0.7.1,0.7.1,27,0.7.0,False,True,0.8846153846153846
npm,@copilotkit/react-core,clsx,^2.1.1,2.1.1,15,2.1.0,False,True,1.0
npm,@copilotkit/react-core,katex,^0.16.22,0.17.0,114,0.16.47,True,False,0.7699115044247787
npm,@copilotkit/react-core,lucide-react,^0.525.0,1.22.0,674,1.21.0,True,True,0.9985141158989599
npm,@copilotkit/react-core,react-markdown,^8.0.7,10.1.0,98,10.0.1,True,True,0.9896907216494846
npm,@copilotkit/react-core,rxjs,7.8.1,7.8.2,166,7.8.1,True,False,0.9939393939393939
npm,@copilotkit/react-core,streamdown,^1.3.0,2.5.0,53,2.4.0,True,True,0.6923076923076923
npm,@copilotkit/react-core,tailwind-merge,^3.3.1,3.6.0,437,3.5.0-dev.39fc7b5e915493e5eb3ddb1ca615f5b2eeff2540,False,False,0.823394495412844
npm,@copilotkit/react-core,tw-animate-css,^1.3.5,1.4.0,56,1.3.8,False,False,0.9272727272727272
npm,@copilotkit/react-core,untruncate-json,^0.0.1,0.0.1,1,,False,,
npm,@copilotkit/react-core,use-stick-to-bottom,^1.1.1,1.1.6,61,1.1.5,False,False,0.9166666666666666
npm,@copilotkit/react-core,zod-to-json-schema,^3.24.5,3.25.2,91,3.25.1,False,False,0.9444444444444444
npm,@copilotkit/react-core,@copilotkit/core,1.61.2,1.61.2,80,1.61.1,False,True,1.0
npm,@copilotkit/react-core,@copilotkit/runtime-client-gql,1.61.2,1.61.2,937,1.61.1,False,True,1.0
npm,@copilotkit/react-core,@copilotkit/a2ui-renderer,1.61.2,1.61.2,232,1.61.1,False,True,1.0
npm,@copilotkit/react-core,@copilotkit/shared,1.61.2,1.61.2,1027,1.61.1,False,True,1.0
npm,@copilotkit/react-core,@copilotkit/web-inspector,1.61.2,1.61.2,80,1.61.1,False,True,1.0
npm,@copilotkit/react-core,react,^18 || ^19 || ^19.0.0-rc,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@copilotkit/react-core,react-dom,^18 || ^19 || ^19.0.0-rc,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,@copilotkit/react-core,zod,>=3.0.0,4.4.3,875,4.4.2,False,False,0.13272311212814644
npm,@blocknote/react,@blocknote/core,0.51.4,0.51.4,150,0.51.3,False,True,1.0
npm,@blocknote/react,@emoji-mart/data,^1.2.1,1.2.1,14,1.2.0,False,True,1.0
npm,@blocknote/react,@floating-ui/react,^0.27.18,0.27.19,83,0.27.18,False,False,0.9878048780487805
npm,@blocknote/react,@floating-ui/utils,^0.2.10,0.2.11,19,0.2.10,False,False,0.9444444444444444
npm,@blocknote/react,@tanstack/react-store,0.7.7,0.11.0,82,0.10.0,True,True,0.9876543209876543
npm,@blocknote/react,@tiptap/core,^3.13.0,3.27.1,492,3.27.0,False,False,0.9287169042769857
npm,@blocknote/react,@tiptap/pm,^3.13.0,3.27.1,273,3.27.0,False,False,0.8713235294117647
npm,@blocknote/react,@tiptap/react,^3.13.0,3.27.1,400,3.27.0,False,False,0.9122807017543859
npm,@blocknote/react,@types/use-sync-external-store,1.5.0,1.5.0,8,0.0.6,False,True,1.0
npm,@blocknote/react,emoji-mart,^5.6.0,5.6.0,68,5.5.2,False,True,1.0
npm,@blocknote/react,fast-deep-equal,^3.1.3,3.1.3,14,3.1.1,False,True,1.0
npm,@blocknote/react,lodash.merge,^4.6.2,4.6.2,37,4.6.1,False,True,1.0
npm,@blocknote/react,react-icons,^5.5.0,5.6.0,85,5.5.0,False,False,0.9880952380952381
npm,@blocknote/react,use-sync-external-store,1.6.0,1.6.0,2207,1.5.0,False,True,0.9369900271985494
npm,@blocknote/react,react,^18.0 || ^19.0 || >= 19.0.0-rc,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@blocknote/react,react-dom,^18.0 || ^19.0 || >= 19.0.0-rc,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,@tsparticles/shape-image,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@wojtekmaj/enzyme-adapter-react-17,@wojtekmaj/enzyme-adapter-utils,^0.2.0,0.2.0,8,0.1.4,False,True,1.0
npm,@wojtekmaj/enzyme-adapter-react-17,enzyme-shallow-equal,^1.0.0,1.0.7,8,1.0.6,False,False,0.0
npm,@wojtekmaj/enzyme-adapter-react-17,has,^1.0.0,1.0.4,6,1.0.3,False,False,0.2
npm,@wojtekmaj/enzyme-adapter-react-17,prop-types,^15.7.0,15.8.1,24,15.8.0,False,False,0.8260869565217391
npm,@wojtekmaj/enzyme-adapter-react-17,react-is,^17.0.0,19.2.7,2705,19.2.6,True,True,0.9974112426035503
npm,@wojtekmaj/enzyme-adapter-react-17,react-test-renderer,^17.0.0,19.2.7,2761,19.2.6,True,True,0.9974637681159421
npm,@wojtekmaj/enzyme-adapter-react-17,enzyme,^3.0.0,3.11.0,54,3.10.0,False,False,0.5283018867924528
npm,@wojtekmaj/enzyme-adapter-react-17,react,^17.0.0-0,19.2.7,2847,19.2.6,True,True,0.9975404075895994
npm,@wojtekmaj/enzyme-adapter-react-17,react-dom,^17.0.0-0,19.2.7,2802,19.2.6,True,True,0.9975008925383791
npm,@tsparticles/shape-polygon,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@wojtekmaj/enzyme-adapter-utils,function.prototype.name,^1.1.0,1.2.0,14,1.1.8,False,False,0.3076923076923077
npm,@wojtekmaj/enzyme-adapter-utils,has,^1.0.0,1.0.4,6,1.0.3,False,False,0.2
npm,@wojtekmaj/enzyme-adapter-utils,object.fromentries,^2.0.0,2.0.8,11,2.0.7,False,False,0.2
npm,@wojtekmaj/enzyme-adapter-utils,prop-types,^15.7.0,15.8.1,24,15.8.0,False,False,0.8260869565217391
npm,@wojtekmaj/enzyme-adapter-utils,react,^17.0.0-0,19.2.7,2847,19.2.6,True,True,0.9975404075895994
npm,@tsparticles/shape-square,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/plugin-rgb-color,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,gulp-babel,plugin-error,^1.0.1,2.0.1,7,2.0.0,True,True,0.8333333333333334
npm,gulp-babel,replace-ext,^1.0.0,2.0.0,4,1.0.1,True,False,0.3333333333333333
npm,gulp-babel,through2,^3.0.0,5.0.3,42,5.0.2,True,True,0.926829268292683
npm,gulp-babel,vinyl-sourcemaps-apply,^0.2.0,0.2.1,7,0.2.0,False,False,0.8333333333333334
npm,gulp-babel,@babel/core,^7.0.0 || ^8.0.0,8.0.1,229,8.0.0,False,False,0.0043859649122807015
npm,buble,acorn,^6.4.1,8.17.0,139,8.16.0,True,True,0.9855072463768116
npm,buble,acorn-dynamic-import,^4.0.0,4.0.0,7,3.0.0,False,True,1.0
npm,buble,acorn-jsx,^5.2.0,5.3.2,38,5.3.1,False,False,0.918918918918919
npm,buble,chalk,^2.4.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,buble,magic-string,^0.25.7,0.30.21,124,0.30.19,True,True,0.975609756097561
npm,buble,minimist,^1.2.5,1.2.8,31,1.2.7,False,False,0.9
npm,buble,regexpu-core,4.5.4,6.4.0,53,6.3.1,True,True,0.9807692307692307
npm,@tsparticles/updater-size,@tsparticles/animation-utils,4.3.0,4.3.0,4,4.2.1,False,True,1.0
npm,@tsparticles/updater-size,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@nats-io/nkeys,tweetnacl,^1.0.3,1.0.3,25,1.0.2,False,True,1.0
npm,facebook-nodejs-business-sdk,axios,^1.4.0,1.18.1,142,1.18.0,False,False,0.6382978723404256
npm,facebook-nodejs-business-sdk,currency-codes,^1.5.1,2.2.0,14,2.1.0,True,True,0.9230769230769231
npm,facebook-nodejs-business-sdk,email-validator,^2.0.4,2.0.4,19,2.0.3,False,True,1.0
npm,facebook-nodejs-business-sdk,iso-3166-1,^2.1.1,2.1.1,8,2.1.0,False,True,1.0
npm,facebook-nodejs-business-sdk,js-sha256,^0.9.0,0.11.1,23,0.11.0,True,True,0.9545454545454546
npm,facebook-nodejs-business-sdk,mixwith,~0.1.1,0.1.1,2,0.1.0,False,True,1.0
npm,@tsparticles/shape-star,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,fontless,consola,^3.4.2,3.4.2,93,3.4.1,False,True,1.0
npm,fontless,css-tree,^3.1.0,3.2.1,60,3.2.0,False,False,0.9661016949152542
npm,fontless,defu,^6.1.4,6.1.7,31,6.1.6,False,False,0.9
npm,fontless,esbuild,^0.27.0,0.28.1,481,0.28.0,True,True,0.9854166666666667
npm,fontless,jiti,^2.6.1,2.7.0,105,2.6.1,False,False,0.9903846153846154
npm,fontless,lightningcss,^1.30.2,1.32.0,42,1.31.1,False,False,0.926829268292683
npm,fontless,magic-string,^0.30.21,0.30.21,124,0.30.19,False,True,1.0
npm,fontless,ohash,^2.0.11,2.0.11,25,2.0.10,False,True,1.0
npm,fontless,pathe,^2.0.3,2.0.3,25,2.0.2,False,True,1.0
npm,fontless,ufo,^1.6.1,1.6.4,62,1.6.3,False,False,0.9508196721311475
npm,fontless,unifont,^0.7.4,0.7.4,23,0.7.3,False,True,1.0
npm,fontless,unstorage,^1.17.1,1.17.5,86,1.17.4,False,False,0.9529411764705882
npm,fontless,fontaine,0.8.0,0.8.0,17,0.7.0,False,True,1.0
npm,fontless,vite,*,8.1.0,740,8.0.16,False,False,0.0
npm,@netlify/cache-utils,cpy,^11.0.0,13.2.2,43,13.2.1,True,True,0.9285714285714286
npm,@netlify/cache-utils,junk,^4.0.0,4.0.1,15,4.0.0,False,False,0.9285714285714286
npm,@netlify/cache-utils,globby,^14.0.0,16.2.0,55,16.1.1,True,True,0.9259259259259259
npm,@netlify/cache-utils,readdirp,^4.0.0,5.0.0,47,4.1.2,True,False,0.8695652173913043
npm,@netlify/cache-utils,move-file,^3.0.0,4.1.0,11,4.0.0,True,True,0.8
npm,@netlify/cache-utils,get-stream,^9.0.0,9.0.1,22,9.0.0,False,False,0.9523809523809523
npm,@netlify/cache-utils,locate-path,^7.0.0,8.0.0,12,7.2.0,True,False,0.6363636363636364
npm,js-image-generator,jpeg-js,^0.4.2,0.4.4,21,0.4.3,False,False,0.9
npm,codemirror-spell-checker,typo-js,*,1.3.2,14,1.3.1,False,False,0.0
npm,@tsparticles/updater-opacity,@tsparticles/animation-utils,4.3.0,4.3.0,4,4.2.1,False,True,1.0
npm,@tsparticles/updater-opacity,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,karma-cli,resolve,^1.3.3,1.22.12,101,1.22.11,False,False,0.55
npm,is-proto-prop,lowercase-keys,^3.0.0,4.0.1,6,4.0.0,True,True,0.8
npm,is-proto-prop,prototype-properties,^5.0.0,5.1.0,3,5.0.0,False,False,0.5
npm,@syncfusion/ej2-navigations,@syncfusion/ej2-base,~33.2.3,33.2.3,255,33.1.45,False,True,1.0
npm,@syncfusion/ej2-navigations,@syncfusion/ej2-buttons,~33.2.15,33.2.15,220,33.2.5,False,True,1.0
npm,@syncfusion/ej2-navigations,@syncfusion/ej2-data,~33.2.12,33.2.12,199,33.2.5,False,True,1.0
npm,@syncfusion/ej2-navigations,@syncfusion/ej2-inputs,~33.2.15,33.2.15,307,33.2.12,False,True,1.0
npm,@syncfusion/ej2-navigations,@syncfusion/ej2-lists,~33.2.3,33.2.3,197,33.1.47,False,True,1.0
npm,@syncfusion/ej2-navigations,@syncfusion/ej2-popups,~33.2.7,33.2.7,271,33.2.5,False,True,1.0
npm,@tsparticles/plugin-hex-color,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,buildkite-test-collector,axios,^1.8.2,1.18.1,142,1.18.0,False,False,0.8297872340425532
npm,buildkite-test-collector,dotenv,^16.0.2,17.4.2,104,17.4.1,True,True,0.7669902912621359
npm,buildkite-test-collector,request-spy,^0.0.10,0.0.10,10,0.0.9,False,True,1.0
npm,buildkite-test-collector,strip-ansi,^6.0.0,7.2.0,22,7.1.2,True,True,0.9047619047619048
npm,@netlify/functions-utils,@netlify/zip-it-and-ship-it,15.0.1,15.0.1,399,15.0.0,False,True,1.0
npm,@netlify/functions-utils,cpy,^11.0.0,13.2.2,43,13.2.1,True,True,0.9285714285714286
npm,@netlify/functions-utils,path-exists,^5.0.0,5.0.0,6,4.0.0,False,True,1.0
npm,@syncfusion/ej2-popups,@syncfusion/ej2-base,~33.2.3,33.2.3,255,33.1.45,False,True,1.0
npm,@syncfusion/ej2-popups,@syncfusion/ej2-buttons,~33.2.5,33.2.15,220,33.2.5,False,False,0.9954337899543378
npm,@tsparticles/interaction-external-slow,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-slow,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@copilotkit/runtime,@ag-ui/a2ui-middleware,0.0.10,0.0.10,12,0.0.9,False,True,0.8181818181818182
npm,@copilotkit/runtime,@ag-ui/client,0.0.57,0.0.57,65,0.0.56,False,True,1.0
npm,@copilotkit/runtime,@ag-ui/core,0.0.57,0.0.57,65,0.0.56,False,True,1.0
npm,@copilotkit/runtime,@ag-ui/encoder,0.0.57,0.0.57,65,0.0.56,False,True,1.0
npm,@copilotkit/runtime,@ag-ui/langgraph,0.0.42,0.0.42,62,0.0.41,False,True,0.9836065573770492
npm,@copilotkit/runtime,@ag-ui/mcp-apps-middleware,0.0.3,0.0.3,3,0.0.2,False,True,1.0
npm,@copilotkit/runtime,@ag-ui/mcp-middleware,0.0.1,0.0.1,1,,False,,
npm,@copilotkit/runtime,@ai-sdk/anthropic,^3.0.49,4.0.2,505,4.0.1,True,True,0.9166666666666666
npm,@copilotkit/runtime,@ai-sdk/google,^3.0.33,4.0.2,535,4.0.1,True,True,0.9026217228464419
npm,@copilotkit/runtime,@ai-sdk/google-vertex,^3.0.97,5.0.3,738,5.0.2,True,True,0.9104477611940298
npm,@copilotkit/runtime,@ai-sdk/mcp,^1.0.21,2.0.3,202,2.0.2,True,True,0.8258706467661692
npm,@copilotkit/runtime,@ai-sdk/openai,^3.0.36,4.0.3,589,4.0.2,True,True,0.9285714285714286
npm,@copilotkit/runtime,@copilotkit/license-verifier,~0.5.0,0.5.0,8,0.4.2,False,True,1.0
npm,@copilotkit/runtime,@graphql-yoga/plugin-defer-stream,^3.3.1,3.21.2,3334,3.21.1,False,False,0.6534653465346535
npm,@copilotkit/runtime,@hono/node-server,^1.13.5,2.0.6,92,2.0.5,True,True,0.6593406593406593
npm,@copilotkit/runtime,@modelcontextprotocol/sdk,^1.18.2,1.29.0,78,1.28.0,False,False,0.6883116883116883
npm,@copilotkit/runtime,@remix-run/node-fetch-server,^0.13.0,0.13.3,10,0.13.2,False,False,0.6666666666666666
npm,@copilotkit/runtime,@scarf/scarf,^1.3.0,1.4.0,27,1.3.0,False,False,0.9615384615384616
npm,@copilotkit/runtime,@segment/analytics-node,^2.1.2,3.1.0,47,3.0.0,True,True,0.8913043478260869
npm,@copilotkit/runtime,ai,^6.0.104,7.0.6,1307,7.0.5,True,True,0.9157733537519143
npm,@copilotkit/runtime,clarinet,^0.12.4,0.12.6,30,0.12.5,False,False,0.9310344827586207
npm,@copilotkit/runtime,class-transformer,^0.5.1,0.5.1,31,0.5.0,False,True,1.0
npm,@copilotkit/runtime,class-validator,^0.14.1,0.15.1,62,0.14.4,True,False,0.9344262295081968
npm,@copilotkit/runtime,cors,^2.8.5,2.8.6,35,2.8.5,False,False,0.9705882352941176
npm,@copilotkit/runtime,express,^4.21.2,5.2.1,288,5.2.0,True,True,0.9860627177700348
npm,@copilotkit/runtime,graphql,^16.8.1,17.0.1,298,17.0.0,True,True,0.936026936026936
npm,@copilotkit/runtime,graphql-scalars,^1.23.0,1.25.0,1615,1.24.2,False,False,0.9950433705080545
npm,@copilotkit/runtime,graphql-yoga,^5.3.1,5.21.2,4488,5.21.1,False,False,0.7510586137731223
npm,@copilotkit/runtime,hono,^4.11.4,4.12.27,434,4.12.26,False,False,0.9214780600461894
npm,@copilotkit/runtime,openai,^4.85.1 || >=5.0.0,6.45.0,366,6.44.0,False,False,0.6438356164383562
npm,@copilotkit/runtime,partial-json,^0.1.7,0.1.7,8,0.1.6,False,True,1.0
npm,@copilotkit/runtime,phoenix,^1.8.4,1.8.8,104,1.8.7,False,False,0.9611650485436893
npm,@copilotkit/runtime,pino,^9.2.0,10.3.1,333,10.3.0,True,True,0.9367469879518072
npm,@copilotkit/runtime,pino-pretty,^11.2.1,13.1.3,96,13.1.2,True,True,0.968421052631579
npm,@copilotkit/runtime,reflect-metadata,^0.2.2,0.2.2,20,0.2.1,False,True,1.0
npm,@copilotkit/runtime,rxjs,7.8.1,7.8.2,166,7.8.1,True,False,0.9939393939393939
npm,@copilotkit/runtime,type-graphql,2.0.0-rc.1,2.0.0-rc.3,76,1.2.0-rc.1,False,True,0.88
npm,@copilotkit/runtime,uuid,^10.0.0,14.0.1,54,14.0.0,True,True,0.9811320754716981
npm,@copilotkit/runtime,ws,^8.18.0,8.21.0,179,8.20.1,False,False,0.9606741573033708
npm,@copilotkit/runtime,zod,^3.23.3,4.4.3,875,4.4.2,True,True,0.6361556064073226
npm,@copilotkit/runtime,@copilotkit/shared,1.61.2,1.61.2,1027,1.61.1,False,True,1.0
npm,@copilotkit/runtime,@anthropic-ai/sdk,^0.57.0,0.107.0,181,0.106.0,True,True,0.9944444444444445
npm,@copilotkit/runtime,@langchain/aws,>=0.1.9,1.4.2,59,1.4.1,False,False,0.3275862068965517
npm,@copilotkit/runtime,@langchain/community,>=0.3.58,1.1.29,220,1.1.28,False,False,0.7534246575342466
npm,@copilotkit/runtime,@langchain/core,>=0.3.66,1.2.1,342,1.2.0,False,False,0.6598240469208211
npm,@copilotkit/runtime,@langchain/google-gauth,>=0.1.0,2.2.0,106,2.1.31,False,False,0.2
npm,@copilotkit/runtime,@langchain/langgraph-sdk,>=0.1.2,1.9.25,208,1.9.24,False,False,0.6280193236714976
npm,@copilotkit/runtime,@langchain/openai,>=0.4.2,1.5.3,176,1.5.2,False,False,0.44571428571428573
npm,@copilotkit/runtime,groq-sdk,>=0.3.0 <1.0.0,1.3.0,49,1.2.1,True,True,0.16666666666666666
npm,@copilotkit/runtime,langchain,>=0.3.3,1.5.2,455,1.5.1,False,False,0.6541850220264317
npm,@copilotkit/runtime,openai,^4.85.1 || >=5.0.0,6.45.0,366,6.44.0,False,False,0.6438356164383562
npm,@cantoo/pdf-lib,@pdf-lib/standard-fonts,^1.0.0,1.0.0,10,0.0.4,False,True,0.5555555555555556
npm,@cantoo/pdf-lib,@pdf-lib/upng,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,@cantoo/pdf-lib,color,^4.2.3,5.0.3,51,5.0.2,True,True,0.98
npm,@cantoo/pdf-lib,crypto-js,^4.2.0,4.2.0,20,4.1.1,False,True,1.0
npm,@cantoo/pdf-lib,node-html-better-parser,>=1.4.0,1.5.8,37,1.5.7,False,False,0.4444444444444444
npm,@cantoo/pdf-lib,pako,^1.0.11,3.0.0,33,2.2.0,True,True,0.96875
npm,@cantoo/pdf-lib,tslib,>=2,2.8.1,46,2.8.0,False,False,0.5555555555555556
npm,@tsparticles/interaction-particles-attract,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-particles-attract,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/shape-emoji,@tsparticles/canvas-utils,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/shape-emoji,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-repulse,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-repulse,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,react-svg,@babel/runtime,^7.28.6,8.0.0,203,7.29.7,True,False,0.9851485148514851
npm,react-svg,@tanem/svg-injector,^11.3.1,11.3.2,228,11.3.1,False,False,0.9955947136563876
npm,react-svg,@types/prop-types,^15.7.15,15.7.15,26,15.7.14,False,True,1.0
npm,react-svg,prop-types,^15.8.1,15.8.1,24,15.8.0,False,True,1.0
npm,react-svg,react,^16.0.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5442726633872101
npm,react-svg,react-dom,^16.0.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.5358800428418422
npm,@netlify/build,@bugsnag/js,^8.0.0,8.9.0,150,8.8.1,False,False,0.8456375838926175
npm,@netlify/build,@netlify/blobs,^10.4.4,10.7.9,101,10.7.8,False,False,0.88
npm,@netlify/build,@netlify/cache-utils,^7.0.0,7.0.0,62,6.0.5,False,True,1.0
npm,@netlify/build,@netlify/config,^25.0.0,25.0.0,492,24.6.0,False,True,1.0
npm,@netlify/build,@netlify/edge-bundler,15.0.1,15.0.1,204,15.0.0,False,True,1.0
npm,@netlify/build,@netlify/functions-utils,^7.0.1,7.0.1,305,7.0.0,False,True,1.0
npm,@netlify/build,@netlify/git-utils,^7.0.0,7.0.0,42,6.0.4,False,True,1.0
npm,@netlify/build,@netlify/opentelemetry-utils,^3.0.0,3.0.0,13,2.0.2,False,True,1.0
npm,@netlify/build,@netlify/plugins-list,^6.81.6,6.81.8,156,6.81.7,False,False,0.9870967741935484
npm,@netlify/build,@netlify/run-utils,^7.0.0,7.0.0,31,6.0.3,False,True,1.0
npm,@netlify/build,@netlify/zip-it-and-ship-it,15.0.1,15.0.1,399,15.0.0,False,True,1.0
npm,@netlify/build,@sindresorhus/slugify,^2.0.0,3.0.0,24,2.2.1,True,False,0.782608695652174
npm,@netlify/build,ansi-escapes,^7.0.0,7.3.0,28,7.2.0,False,False,0.8518518518518519
npm,@netlify/build,ansis,^4.1.0,4.3.1,124,4.3.0-node10,False,False,0.8780487804878049
npm,@netlify/build,clean-stack,^5.0.0,6.0.0,22,5.3.0,True,False,0.7619047619047619
npm,@netlify/build,execa,^8.0.0,9.6.1,64,9.6.0,True,True,0.9682539682539683
npm,@netlify/build,fdir,^6.0.1,6.5.0,45,6.4.6,False,False,0.7045454545454546
npm,@netlify/build,figures,^6.0.0,6.1.0,25,6.0.1,False,False,0.9166666666666666
npm,@netlify/build,filter-obj,^6.0.0,6.1.0,11,6.0.0,False,False,0.9
npm,@netlify/build,hot-shots,11.4.0,16.0.0,111,15.0.0,True,True,0.990909090909091
npm,@netlify/build,ignore,^7.0.0,7.0.5,98,7.0.4,False,False,0.9484536082474226
npm,@netlify/build,indent-string,^5.0.0,5.0.0,16,4.0.0,False,True,1.0
npm,@netlify/build,is-plain-obj,^4.0.0,4.1.0,7,4.0.0,False,False,0.8333333333333334
npm,@netlify/build,keep-func-props,^6.0.0,7.1.1,35,7.1.0,True,True,0.9705882352941176
npm,@netlify/build,log-process-errors,^11.0.0,12.0.1,87,12.0.0,True,True,0.9767441860465116
npm,@netlify/build,memoize-one,^6.0.0,6.0.0,35,5.2.1,False,True,0.9705882352941176
npm,@netlify/build,minimatch,^10.2.4,10.2.5,144,10.2.4,False,False,0.993006993006993
npm,@netlify/build,os-name,^6.0.0,7.0.0,19,6.1.0,True,False,0.8888888888888888
npm,@netlify/build,p-event,^6.0.0,7.1.0,21,7.0.2,True,True,0.9
npm,@netlify/build,p-filter,^4.0.0,4.1.0,6,4.0.0,False,False,0.8
npm,@netlify/build,p-locate,^6.0.0,7.0.0,8,6.0.0,True,False,0.8571428571428571
npm,@netlify/build,p-map,^7.0.0,7.0.4,20,7.0.3,False,False,0.7894736842105263
npm,@netlify/build,p-reduce,^3.0.0,3.0.0,4,2.1.0,False,True,1.0
npm,@netlify/build,package-directory,^8.0.0,8.2.0,10,8.1.0,False,False,0.8888888888888888
npm,@netlify/build,path-exists,^5.0.0,5.0.0,6,4.0.0,False,True,1.0
npm,@netlify/build,pretty-ms,^9.0.0,9.3.0,28,9.2.0,False,False,0.8888888888888888
npm,@netlify/build,ps-list,^8.0.0,9.0.0,22,8.1.1,True,False,0.8571428571428571
npm,@netlify/build,read-package-up,^11.0.0,12.0.0,2,11.0.0,True,False,0.0
npm,@netlify/build,readdirp,^4.0.0,5.0.0,47,4.1.2,True,False,0.8695652173913043
npm,@netlify/build,resolve,^2.0.0-next.5,1.22.12,101,1.22.11,True,True,0.92
npm,@netlify/build,rfdc,^1.3.0,1.4.1,14,1.4.0,False,False,0.7692307692307693
npm,@netlify/build,safe-json-stringify,^1.2.0,1.2.0,6,1.1.0,False,True,1.0
npm,@netlify/build,semver,^7.3.8,7.8.5,119,7.8.4,False,False,0.8220338983050848
npm,@netlify/build,string-width,^7.0.0,8.2.1,29,8.2.0,True,True,0.8928571428571429
npm,@netlify/build,supports-color,^10.0.0,10.2.2,54,10.2.0,False,False,0.9433962264150944
npm,@netlify/build,terminal-link,^4.0.0,5.0.0,10,4.0.0,True,False,0.8888888888888888
npm,@netlify/build,ts-node,^10.9.1,10.9.2,128,10.9.1,False,False,0.9921259842519685
npm,@netlify/build,typescript,^5.0.0,6.0.3,3761,6.0.2,True,True,0.7271276595744681
npm,@netlify/build,yaml,^2.8.0,2.9.0,103,2.8.4,False,False,0.9509803921568627
npm,@netlify/build,yargs,^17.6.0,18.0.0,265,17.7.3,True,False,0.9696969696969697
npm,@netlify/build,zod,^3.25.76,4.4.3,875,4.4.2,True,True,0.8764302059496567
npm,@netlify/build,@netlify/opentelemetry-sdk-setup,^2.0.0 || ^3.0.0,3.0.0,18,2.0.3,False,False,0.7647058823529411
npm,@netlify/build,@opentelemetry/api,~1.8.0,1.9.1,64,1.9.0,True,True,0.9841269841269841
npm,is-obj-prop,lowercase-keys,^3.0.0,4.0.1,6,4.0.0,True,True,0.8
npm,is-obj-prop,obj-props,^2.0.0,2.0.0,6,1.4.0,False,True,1.0
npm,easymde,marked,^4.1.0,18.0.5,216,18.0.4,True,True,0.9255813953488372
npm,easymde,codemirror,^5.65.15,6.0.2,155,6.0.1,True,True,0.9545454545454546
npm,easymde,@types/marked,^4.0.7,6.0.0,58,5.0.2,True,True,0.9122807017543859
npm,easymde,@types/codemirror,^5.60.10,5.60.17,109,5.60.16,False,False,0.9351851851851852
npm,easymde,codemirror-spell-checker,1.1.2,1.1.2,3,1.1.1,False,True,1.0
npm,@tsparticles/interaction-external-attract,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-attract,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/plugin-easing-quad,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@bufbuild/cel,@bufbuild/cel-spec,0.6.0,0.6.0,7,0.5.0,False,True,1.0
npm,@bufbuild/cel,@bufbuild/re2,0.6.0,0.6.0,2,0.0.1-alpha.1,False,True,1.0
npm,@bufbuild/cel,@bufbuild/protobuf,^2.6.2,2.12.1,75,2.12.0,False,False,0.8648648648648649
npm,@tsparticles/shape-line,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-pause,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-pause,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@maskito/kit,@maskito/core,^5.3.1,5.3.1,85,5.3.0,False,True,1.0
npm,@tsparticles/interaction-particles-links,@tsparticles/canvas-utils,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/interaction-particles-links,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-particles-links,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@netlify/run-utils,execa,^8.0.0,9.6.1,64,9.6.0,True,True,0.9682539682539683
npm,@copilotkit/react-ui,@headlessui/react,^2.2.9,2.2.10,819,2.2.9,False,False,0.9987775061124694
npm,@copilotkit/react-ui,react-markdown,^10.1.0,10.1.0,98,10.0.1,False,True,1.0
npm,@copilotkit/react-ui,react-syntax-highlighter,^15.6.1,16.1.1,132,16.1.0,True,True,0.9541984732824428
npm,@copilotkit/react-ui,rehype-raw,^7.0.0,7.0.0,12,6.1.1,False,True,1.0
npm,@copilotkit/react-ui,rehype-sanitize,^6.0.0,6.0.0,10,5.0.1,False,True,1.0
npm,@copilotkit/react-ui,remark-gfm,^4.0.1,4.0.1,6,4.0.0,False,True,1.0
npm,@copilotkit/react-ui,remark-math,^6.0.0,6.0.0,24,5.1.1,False,True,1.0
npm,@copilotkit/react-ui,@copilotkit/react-core,1.61.2,1.61.2,1067,1.61.1,False,True,1.0
npm,@copilotkit/react-ui,@copilotkit/shared,1.61.2,1.61.2,1027,1.61.1,False,True,1.0
npm,@copilotkit/react-ui,@copilotkit/runtime-client-gql,1.61.2,1.61.2,937,1.61.1,False,True,1.0
npm,@copilotkit/react-ui,react,^18 || ^19 || ^19.0.0-rc,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,log-process-errors,is-error-instance,^3.0.1,3.0.1,11,3.0.0,False,True,1.0
npm,log-process-errors,is-plain-obj,^4.1.0,4.1.0,7,4.0.0,False,True,1.0
npm,log-process-errors,normalize-exception,^4.0.1,4.0.1,39,4.0.0,False,True,1.0
npm,log-process-errors,set-error-message,^3.0.1,3.0.1,15,3.0.0,False,True,1.0
npm,@tsparticles/interaction-external-remove,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-remove,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,is-get-set-prop,get-set-props,^0.2.0,0.2.0,2,0.1.0,False,True,1.0
npm,is-get-set-prop,lowercase-keys,^3.0.0,4.0.1,6,4.0.0,True,True,0.8
npm,@tsparticles/interaction-external-bounce,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-bounce,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-connect,@tsparticles/canvas-utils,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-connect,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-connect,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@trezor/blockchain-link,xrpl,4.4.3,5.0.0,86,4.7.0-smartcontract.0,True,True,0.9882352941176471
npm,@trezor/blockchain-link,@types/web,^0.0.197,0.0.351,351,0.0.350,True,True,0.9971428571428571
npm,@trezor/blockchain-link,@solana/kit,^2.3.0,6.10.0,742,6.9.0,True,True,0.979757085020243
npm,@trezor/blockchain-link,@trezor/utils,9.5.0,9.5.0,76,9.4.5-beta.2,False,True,1.0
npm,@trezor/blockchain-link,@trezor/utxo-lib,2.5.0,2.5.0,78,2.4.5-beta.2,False,True,1.0
npm,@trezor/blockchain-link,@solana/rpc-types,^2.3.0,6.10.0,1925,6.9.0,True,True,0.9922037422037422
npm,@trezor/blockchain-link,@trezor/env-utils,1.5.0,1.5.0,46,1.4.3,False,True,0.9555555555555556
npm,@trezor/blockchain-link,crypto-browserify,3.12.0,3.12.1,76,3.12.0,True,False,0.9866666666666667
npm,@trezor/blockchain-link,socks-proxy-agent,8.0.5,10.1.0,35,10.0.0,True,True,0.9705882352941176
npm,@trezor/blockchain-link,stream-browserify,^3.0.0,3.0.0,14,2.0.2,False,True,1.0
npm,@trezor/blockchain-link,@stellar/stellar-sdk,14.2.0,16.0.1,47,16.0.0,True,True,0.9782608695652174
npm,@trezor/blockchain-link,@solana-program/stake,^0.2.1,0.7.2,12,0.7.1,True,True,0.9090909090909091
npm,@trezor/blockchain-link,@solana-program/token,^0.5.1,0.14.0,25,0.13.0,True,True,0.9583333333333334
npm,@trezor/blockchain-link,@trezor/websocket-client,1.3.0,1.3.0,28,1.2.5-beta.2,False,True,1.0
npm,@trezor/blockchain-link,@solana-program/token-2022,^0.4.2,0.12.0,20,0.11.0,True,True,0.9473684210526315
npm,@trezor/blockchain-link,@trezor/blockchain-link-types,1.5.1,1.5.1,66,1.5.0,False,True,1.0
npm,@trezor/blockchain-link,@trezor/blockchain-link-utils,1.5.2,1.5.2,68,1.5.1,False,True,1.0
npm,@trezor/blockchain-link,@solana-program/compute-budget,^0.8.0,0.16.0,25,0.15.0,True,True,0.9583333333333334
npm,@trezor/blockchain-link,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,@tsparticles/interaction-particles-collisions,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-particles-collisions,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,is-js-type,js-types,^4.0.0,4.0.0,5,3.0.0,False,True,1.0
npm,@bufbuild/protovalidate,@bufbuild/cel,0.4.0,0.6.0,7,0.5.0,True,True,0.8333333333333334
npm,@bufbuild/protovalidate,@bufbuild/protobuf,^2.8.0,2.12.1,75,2.12.0,False,False,0.9054054054054054
npm,ecpair,uint8array-tools,^0.0.8,0.0.9,8,0.0.8,True,False,0.8571428571428571
npm,ecpair,valibot,^1.2.0,1.4.2,97,1.4.1,False,False,0.9479166666666666
npm,ecpair,wif,^5.0.0,5.0.0,18,4.0.0,False,True,1.0
npm,jsdoc-api,array-back,^6.2.3,6.2.3,22,6.2.2,False,True,1.0
npm,jsdoc-api,cache-point,^3.0.1,3.0.1,17,3.0.0,False,True,1.0
npm,jsdoc-api,current-module-paths,^1.1.3,1.1.3,6,1.1.2,False,True,1.0
npm,jsdoc-api,file-set,^5.3.0,5.3.0,37,5.2.2,False,True,1.0
npm,jsdoc-api,jsdoc,^4.0.5,4.0.5,52,4.0.4,False,True,1.0
npm,jsdoc-api,object-to-spawn-args,^2.0.1,2.0.1,9,2.0.0,False,True,1.0
npm,jsdoc-api,walk-back,^5.1.2,5.1.2,14,5.1.1,False,True,1.0
npm,jsdoc-api,@75lb/nature,latest,0.1.10,11,0.1.9,False,False,0.0
npm,alasql,cross-fetch,4.1.0,4.1.0,51,4.0.0,False,True,1.0
npm,alasql,yargs,16,18.0.0,265,17.7.3,True,True,0.9318181818181818
npm,alasql,react-native-fs,^2.20.0,2.20.0,73,2.19.0,False,True,1.0
npm,react-native-size-matters,react-native,*,0.86.0,2594,0.85.3,False,False,0.0
npm,typpy,function.name,^1.0.3,2.0.0,16,1.0.14,True,False,0.2
npm,@trezor/utxo-lib,wif,^5.0.0,5.0.0,18,4.0.0,False,True,1.0
npm,@trezor/utxo-lib,bs58,^6.0.0,6.0.0,15,5.0.0,False,True,1.0
npm,@trezor/utxo-lib,bip66,^2.0.0,2.0.0,14,1.1.5,False,True,1.0
npm,@trezor/utxo-lib,bn.js,^5.2.2,5.2.4,126,5.2.3,False,False,0.984
npm,@trezor/utxo-lib,bech32,^2.0.0,2.0.0,10,1.1.4,False,True,1.0
npm,@trezor/utxo-lib,blakejs,^1.2.1,1.2.1,18,1.2.0,False,True,1.0
npm,@trezor/utxo-lib,bs58check,^4.0.0,4.0.0,22,3.0.1,False,True,1.0
npm,@trezor/utxo-lib,typeforce,^1.18.0,1.18.0,69,1.17.0,False,True,1.0
npm,@trezor/utxo-lib,blake-hash,^2.0.0,2.0.0,4,1.1.1,False,True,1.0
npm,@trezor/utxo-lib,cashaddrjs,0.4.4,0.4.4,36,0.4.3,False,True,1.0
npm,@trezor/utxo-lib,bitcoin-ops,^1.4.1,1.4.1,3,1.4.0,False,True,1.0
npm,@trezor/utxo-lib,create-hmac,^1.1.7,1.1.7,11,1.1.6,False,True,1.0
npm,@trezor/utxo-lib,int64-buffer,^1.1.0,1.1.0,12,1.0.1,False,True,1.0
npm,@trezor/utxo-lib,@trezor/utils,9.5.0,9.5.0,76,9.4.5-beta.2,False,True,1.0
npm,@trezor/utxo-lib,tiny-secp256k1,^1.1.7,2.2.4,32,2.2.3,True,True,0.967741935483871
npm,@trezor/utxo-lib,varuint-bitcoin,2.0.0,2.0.0,8,1.1.2,False,True,1.0
npm,@trezor/utxo-lib,pushdata-bitcoin,^1.0.1,1.0.1,1,,False,,
npm,@trezor/utxo-lib,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,jora,@discoveryjs/natural-compare,^1.1.0,1.1.0,2,1.0.0,False,True,1.0
npm,@tsparticles/interaction-external-grab,@tsparticles/canvas-utils,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-grab,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-grab,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,broccoli-file-creator,broccoli-plugin,^1.1.0,5.0.0,21,4.0.7,True,True,0.65
npm,broccoli-file-creator,mkdirp,^0.5.1,3.0.1,42,3.0.0,True,True,0.8536585365853658
npm,@tsparticles/plugin-hsl-color,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,mathlive,@cortex-js/compute-engine,0.58.0,0.66.0,92,0.65.0,True,True,0.989010989010989
npm,@tsparticles/interaction-external-bubble,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-bubble,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,webpack-remove-empty-scripts,ansis,4.0.0-node10,4.3.1,124,4.3.0-node10,True,True,0.7398373983739838
npm,webpack-remove-empty-scripts,webpack,>=5.32.0,5.108.2,878,5.108.1,False,False,0.8335233751425314
npm,@amcharts/amcharts5,@types/d3,^7.0.0,7.4.3,110,7.4.2,False,False,0.9541284403669725
npm,@amcharts/amcharts5,@types/d3-chord,^3.0.0,3.0.6,28,3.0.5,False,False,0.7777777777777778
npm,@amcharts/amcharts5,@types/d3-hierarchy,3.1.1,3.1.7,33,3.1.6,True,True,0.96875
npm,@amcharts/amcharts5,@types/d3-sankey,^0.11.1,0.12.5,18,0.12.4,True,True,0.8823529411764706
npm,@amcharts/amcharts5,@types/d3-shape,^3.0.0,3.1.8,54,3.1.7,False,False,0.7924528301886793
npm,@amcharts/amcharts5,@types/geojson,^7946.0.8,7946.0.16,39,7946.0.15,False,False,0.7894736842105263
npm,@amcharts/amcharts5,@types/polylabel,^1.0.5,2.0.0,10,1.1.3,True,False,0.4444444444444444
npm,@amcharts/amcharts5,@types/svg-arc-to-cubic-bezier,^3.2.0,3.2.3,4,3.2.2,False,False,0.0
npm,@amcharts/amcharts5,d3,^7.0.0,7.9.0,273,7.8.5,False,False,0.9044117647058824
npm,@amcharts/amcharts5,d3-chord,^3.0.0,3.0.1,22,3.0.0,False,False,0.9523809523809523
npm,@amcharts/amcharts5,d3-force,^3.0.0,3.0.0,37,2.1.1,False,True,1.0
npm,@amcharts/amcharts5,d3-geo,^3.0.0,3.1.1,54,3.1.0,False,False,0.9433962264150944
npm,@amcharts/amcharts5,d3-hierarchy,^3.0.0,3.1.2,34,3.1.1,False,False,0.8787878787878788
npm,@amcharts/amcharts5,d3-sankey,^0.12.3,0.12.3,33,0.12.2,False,True,1.0
npm,@amcharts/amcharts5,d3-selection,^3.0.0,3.0.0,58,2.0.0,False,True,1.0
npm,@amcharts/amcharts5,d3-shape,^3.0.0,3.2.0,42,3.1.0,False,False,0.926829268292683
npm,@amcharts/amcharts5,d3-transition,^3.0.0,3.0.1,48,3.0.0,False,False,0.9787234042553191
npm,@amcharts/amcharts5,d3-voronoi-treemap,^1.1.2,1.1.2,7,1.1.1,False,True,1.0
npm,@amcharts/amcharts5,flatpickr,^4.6.13,4.6.13,174,4.6.11,False,True,1.0
npm,@amcharts/amcharts5,markerjs2,^2.29.4,2.32.7,97,2.32.6,False,False,0.7708333333333334
npm,@amcharts/amcharts5,pdfmake,~0.3.9,0.3.11,124,0.3.10,False,False,0.983739837398374
npm,@amcharts/amcharts5,polylabel,^1.1.0,2.1.0,9,2.0.1,True,True,0.875
npm,@amcharts/amcharts5,seedrandom,^3.0.5,3.0.5,21,3.0.4,False,True,1.0
npm,@amcharts/amcharts5,svg-arc-to-cubic-bezier,^3.2.0,3.2.0,10,3.1.4,False,True,1.0
npm,@amcharts/amcharts5,tslib,^2.2.0,2.8.1,46,2.8.0,False,False,0.6666666666666666
npm,string.prototype.replaceall,call-bind,^1.0.8,1.0.9,10,1.0.8,False,False,0.8888888888888888
npm,string.prototype.replaceall,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,string.prototype.replaceall,es-abstract,^1.24.0,1.24.2,93,1.24.1,False,False,0.9782608695652174
npm,string.prototype.replaceall,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,string.prototype.replaceall,es-object-atoms,^1.1.1,1.1.2,5,1.1.1,False,False,0.75
npm,string.prototype.replaceall,get-intrinsic,^1.3.0,1.3.0,17,1.2.7,False,True,0.9375
npm,string.prototype.replaceall,has-symbols,^1.1.0,1.1.0,5,1.0.3,False,True,1.0
npm,string.prototype.replaceall,is-regex,^1.2.1,1.2.1,14,1.2.0,False,True,1.0
npm,ts-mockito,lodash,^4.17.5,4.18.1,117,4.18.0,False,False,0.8620689655172413
npm,normalize-exception,is-error-instance,^3.0.1,3.0.1,11,3.0.0,False,True,1.0
npm,normalize-exception,is-plain-obj,^4.1.0,4.1.0,7,4.0.0,False,True,1.0
npm,link-preview-js,cheerio,1.0.0-rc.11,1.2.0,74,1.1.2,True,True,0.821917808219178
npm,has-dynamic-import,call-bind,^1.0.8,1.0.9,10,1.0.8,False,False,0.8888888888888888
npm,has-dynamic-import,call-bound,^1.0.3,1.0.4,4,1.0.3,False,False,0.6666666666666666
npm,has-dynamic-import,get-intrinsic,^1.2.6,1.3.0,17,1.2.7,False,False,0.8125
npm,@trezor/connect,jws,^4.0.0,4.0.1,25,4.0.0,False,False,0.9583333333333334
npm,@trezor/connect,bs58,^6.0.0,6.0.0,15,5.0.0,False,True,1.0
npm,@trezor/connect,cbor,^10.0.10,10.0.12,65,10.0.11,False,False,0.96875
npm,@trezor/connect,blakejs,^1.2.1,1.2.1,18,1.2.0,False,True,1.0
npm,@trezor/connect,bs58check,^4.0.0,4.0.0,22,3.0.1,False,True,1.0
npm,@trezor/connect,@solana/kit,^2.3.0,6.10.0,742,6.9.0,True,True,0.979757085020243
npm,@trezor/connect,cross-fetch,^4.0.0,4.1.0,51,4.0.0,False,False,0.9
npm,@trezor/connect,@scure/bip39,^1.5.1,2.2.0,19,2.0.1,True,True,0.7222222222222222
npm,@trezor/connect,@noble/hashes,^1.6.1,2.2.0,44,2.0.1,True,True,0.8837209302325582
npm,@trezor/connect,@trezor/utils,9.5.0,9.5.0,76,9.4.5-beta.2,False,True,1.0
npm,@trezor/connect,@ethereumjs/tx,^10.1.0,10.1.2,46,10.1.1,False,False,0.9111111111111111
npm,@trezor/connect,@mobily/ts-belt,^3.13.1,3.13.1,51,3.13.0,False,True,1.0
npm,@trezor/connect,@trezor/protobuf,1.5.3,1.5.3,66,1.5.2,False,True,1.0
npm,@trezor/connect,@trezor/protocol,1.3.1,1.3.1,41,1.3.0,False,True,1.0
npm,@trezor/connect,@trezor/utxo-lib,2.5.0,2.5.0,78,2.4.5-beta.2,False,True,1.0
npm,@trezor/connect,@trezor/env-utils,^1.5.0,1.5.0,46,1.4.3,False,True,0.9555555555555556
npm,@trezor/connect,@trezor/transport,1.6.3,1.6.3,92,1.6.2,False,True,1.0
npm,@trezor/connect,@ethereumjs/common,^10.1.0,10.1.2,41,10.1.1,False,False,0.9
npm,@trezor/connect,@trezor/type-utils,1.2.0,1.2.0,31,1.1.9,False,True,0.9333333333333333
npm,@trezor/connect,@trezor/crypto-utils,1.2.0,1.2.0,16,1.1.6-beta.1,False,True,1.0
npm,@trezor/connect,@trezor/device-utils,1.2.0,1.2.0,23,1.1.5-beta.2,False,True,1.0
npm,@trezor/connect,@trezor/schema-utils,1.4.0,1.4.0,30,1.3.5-beta.1,False,True,1.0
npm,@trezor/connect,@solana-program/token,^0.5.1,0.14.0,25,0.13.0,True,True,0.9583333333333334
npm,@trezor/connect,@solana-program/system,^0.7.0,0.12.2,29,0.12.1,True,True,0.9642857142857143
npm,@trezor/connect,@trezor/connect-common,0.5.1,0.5.1,83,0.5.0,False,True,1.0
npm,@trezor/connect,@trezor/blockchain-link,2.6.2,2.6.2,112,2.6.1,False,True,1.0
npm,@trezor/connect,@trezor/connect-analytics,1.4.0,1.4.0,44,1.3.7-beta.1,False,True,0.9534883720930233
npm,@trezor/connect,@solana-program/token-2022,^0.4.2,0.12.0,20,0.11.0,True,True,0.9473684210526315
npm,@trezor/connect,@trezor/device-authenticity,1.1.2,1.1.2,9,1.1.1,False,True,1.0
npm,@trezor/connect,@fivebinaries/coin-selection,3.0.0,3.0.0,26,2.3.0-beta.3,False,True,0.96
npm,@trezor/connect,@trezor/blockchain-link-types,1.5.1,1.5.1,66,1.5.0,False,True,1.0
npm,@trezor/connect,@trezor/blockchain-link-utils,1.5.2,1.5.2,68,1.5.1,False,True,1.0
npm,@trezor/connect,@solana-program/compute-budget,^0.8.0,0.16.0,25,0.15.0,True,True,0.9583333333333334
npm,@trezor/connect,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,htmlhint,async,3.2.6,3.2.6,93,3.2.5,False,True,1.0
npm,htmlhint,chalk,4.1.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,htmlhint,commander,11.1.0,15.0.0,124,14.0.3,True,True,0.991869918699187
npm,htmlhint,glob,^13.0.6,13.0.6,168,13.0.5,False,True,1.0
npm,htmlhint,is-glob,^4.0.3,4.0.3,16,4.0.2,False,True,1.0
npm,htmlhint,node-sarif-builder,3.2.0,4.1.0,148,4.0.0,True,True,0.9931972789115646
npm,htmlhint,strip-json-comments,3.1.1,5.0.3,20,5.0.2,True,True,0.9473684210526315
npm,htmlhint,xml,1.0.1,1.0.1,11,1.0.0,False,True,1.0
npm,@trezor/connect-web,@trezor/utils,9.5.0,9.5.0,76,9.4.5-beta.2,False,True,1.0
npm,@trezor/connect-web,@trezor/connect,9.7.3,9.7.3,102,9.7.2,False,True,1.0
npm,@trezor/connect-web,@trezor/connect-common,0.5.1,0.5.1,83,0.5.0,False,True,1.0
npm,@trezor/connect-web,@trezor/websocket-client,1.3.0,1.3.0,28,1.2.5-beta.2,False,True,1.0
npm,@trezor/connect-web,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,@azure/storage-file-share,@azure/abort-controller,^2.1.2,2.1.2,535,2.1.1,False,True,0.4101123595505618
npm,@azure/storage-file-share,@azure/core-auth,^1.9.0,1.10.1,481,1.10.0,False,False,0.6083333333333333
npm,@azure/storage-file-share,@azure/core-client,^1.9.3,1.10.2,460,1.10.1-alpha.20251028.5,False,False,0.3355119825708061
npm,@azure/storage-file-share,@azure/core-http-compat,^2.0.0,2.4.0,357,2.3.3-alpha.20260311.2,False,False,0.0702247191011236
npm,@azure/storage-file-share,@azure/core-paging,^1.6.2,1.6.2,443,1.6.1,False,True,0.332579185520362
npm,@azure/storage-file-share,@azure/core-rest-pipeline,^1.19.1,1.24.0,535,1.23.1-alpha.20260311.2,False,False,0.700374531835206
npm,@azure/storage-file-share,@azure/core-tracing,^1.2.0,1.3.1,533,1.3.0,False,False,0.4943609022556391
npm,@azure/storage-file-share,@azure/core-util,^1.11.0,1.13.1,452,1.13.0,False,False,0.4634146341463415
npm,@azure/storage-file-share,@azure/core-xml,^1.4.3,1.5.1,400,1.5.0,False,False,0.2531328320802005
npm,@azure/storage-file-share,@azure/logger,^1.1.4,1.3.0,459,1.2.1-alpha.20250620.3,False,False,0.4672489082969432
npm,@azure/storage-file-share,@azure/storage-common,^12.4.1,12.4.1,106,12.4.0,False,True,1.0
npm,@azure/storage-file-share,events,^3.0.0,3.3.0,17,3.2.0,False,False,0.8125
npm,@azure/storage-file-share,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,typechecker,editions,^6.20.0,6.22.0,133,6.21.0,False,False,0.9545454545454546
npm,xo,@sindresorhus/tsconfig,^8.1.0,8.1.0,26,8.0.1,False,True,1.0
npm,xo,arrify,^3.0.0,3.0.0,5,2.0.1,False,True,1.0
npm,xo,cosmiconfig,^9.0.2,9.0.2,59,9.0.1,False,True,1.0
npm,xo,define-lazy-prop,^3.0.0,3.0.0,3,2.0.0,False,True,1.0
npm,xo,eslint,^10.5.0,10.6.0,422,10.5.0,False,False,0.997624703087886
npm,xo,eslint-config-xo,^0.53.1,0.55.0,83,0.54.1,True,True,0.975609756097561
npm,xo,eslint-formatter-pretty,^7.1.0,7.1.0,24,7.0.0,False,True,1.0
npm,xo,find-cache-directory,^6.0.0,6.0.0,1,,False,,
npm,xo,get-stdin,^10.0.0,10.0.0,15,9.0.0,False,True,1.0
npm,xo,get-tsconfig,^4.14.0,4.14.0,51,4.13.8,False,True,1.0
npm,xo,globby,^16.2.0,16.2.0,55,16.1.1,False,True,1.0
npm,xo,jiti,^2.7.0,2.7.0,105,2.6.1,False,True,1.0
npm,xo,meow,^14.1.0,14.1.0,46,14.0.0,False,True,1.0
npm,xo,micromatch,^4.0.8,4.0.8,69,4.0.7,False,True,1.0
npm,xo,open-editor,^6.0.0,6.0.0,13,5.1.0,False,True,1.0
npm,xo,path-exists,^5.0.0,5.0.0,6,4.0.0,False,True,1.0
npm,xo,prettier,^3.8.4,3.9.3,192,3.9.2,False,False,0.9738219895287958
npm,xo,type-fest,^5.7.0,5.7.0,191,5.6.0,False,True,1.0
npm,xo,typescript,^6.0.3,6.0.3,3761,6.0.2,False,True,1.0
npm,@tsparticles/interaction-external-push,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/interaction-external-push,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,css-vars-ponyfill,balanced-match,^1.0.2,4.0.4,18,4.0.3,True,True,0.9411764705882353
npm,css-vars-ponyfill,get-css-data,^2.0.2,2.1.1,28,2.1.0,False,False,0.9259259259259259
npm,@oxc-transform/binding-wasm32-wasi,@napi-rs/wasm-runtime,^1.1.6,1.1.6,31,1.1.5,False,True,1.0
npm,@oxc-transform/binding-wasm32-wasi,@emnapi/core,1.11.1,1.11.1,49,1.11.0,False,True,1.0
npm,@oxc-transform/binding-wasm32-wasi,@emnapi/runtime,1.11.1,1.11.1,50,1.11.0,False,True,1.0
npm,eval-estree-expression,get-value,^4.0.1,4.1.0,34,4.0.1,False,False,0.9696969696969697
npm,@netlify/git-utils,execa,^8.0.0,9.6.1,64,9.6.0,True,True,0.9682539682539683
npm,@netlify/git-utils,map-obj,^5.0.0,6.0.0,14,5.0.2,True,False,0.7692307692307693
npm,@netlify/git-utils,micromatch,^4.0.2,4.0.8,69,4.0.7,False,False,0.9117647058823529
npm,@netlify/git-utils,micro-memoize,^5.1.1,5.1.1,92,5.1.0,False,True,1.0
npm,@blocknote/mantine,@blocknote/core,0.51.4,0.51.4,150,0.51.3,False,True,1.0
npm,@blocknote/mantine,@blocknote/react,0.51.4,0.51.4,155,0.51.3,False,True,1.0
npm,@blocknote/mantine,react-icons,^5.5.0,5.6.0,85,5.5.0,False,False,0.9880952380952381
npm,@blocknote/mantine,@mantine/core,^8.3.11 || ^9.0.2,9.4.1,468,9.4.0,False,False,0.961456102783726
npm,@blocknote/mantine,@mantine/hooks,^8.3.11 || ^9.0.2,9.4.1,460,9.4.0,False,False,0.9607843137254902
npm,@blocknote/mantine,react,^18.0 || ^19.0 || >= 19.0.0-rc,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@blocknote/mantine,react-dom,^18.0 || ^19.0 || >= 19.0.0-rc,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,@strapi/strapi,ora,5.4.1,9.4.1,57,9.4.0,True,True,0.9821428571428571
npm,@strapi/strapi,yup,0.32.9,1.7.1,132,1.7.0,True,True,0.9923664122137404
npm,@strapi/strapi,vite,5.4.21,8.1.0,740,8.0.16,True,True,0.9986468200270636
npm,@strapi/strapi,boxen,5.1.2,8.0.1,41,8.0.0,True,True,0.975
npm,@strapi/strapi,chalk,4.1.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,@strapi/strapi,execa,5.1.1,9.6.1,64,9.6.0,True,True,0.9841269841269841
npm,@strapi/strapi,dotenv,16.6.1,17.4.2,104,17.4.1,True,True,0.9902912621359223
npm,@strapi/strapi,lodash,4.18.1,4.18.1,117,4.18.0,False,True,1.0
npm,@strapi/strapi,pkg-up,3.1.0,5.0.0,7,4.0.0,True,True,0.8333333333333334
npm,@strapi/strapi,semver,7.7.4,7.8.5,119,7.8.4,True,True,0.9915254237288136
npm,@strapi/strapi,ci-info,4.0.0,4.4.0,36,4.3.1,True,True,0.9714285714285714
npm,@strapi/strapi,nodemon,3.0.2,3.1.14,263,3.1.13,True,True,0.9961832061068703
npm,@strapi/strapi,outdent,0.8.0,0.8.0,14,0.7.1,False,True,1.0
npm,@strapi/strapi,webpack,5.106.2,5.108.2,878,5.108.1,True,True,0.9988597491448119
npm,@strapi/strapi,chokidar,3.6.0,5.0.0,109,4.0.3,True,True,0.9907407407407407
npm,@strapi/strapi,fs-extra,11.3.4,11.3.6,103,11.3.5,True,True,0.9901960784313726
npm,@strapi/strapi,inquirer,9.3.8,14.0.2,236,14.0.1,True,True,0.9957446808510638
npm,@strapi/strapi,prettier,3.3.3,3.9.3,192,3.9.2,True,True,0.9947643979057592
npm,@strapi/strapi,commander,8.3.0,15.0.0,124,14.0.3,True,True,0.991869918699187
npm,@strapi/strapi,cli-table3,0.6.5,0.6.5,9,0.6.4,False,True,1.0
npm,@strapi/strapi,css-loader,6.11.0,7.1.4,154,7.1.3,True,True,0.9934640522875817
npm,@strapi/strapi,typescript,5.4.5,6.0.3,3761,6.0.2,True,True,0.9997340425531915
npm,@strapi/strapi,read-pkg-up,7.0.1,11.0.0,14,10.1.0,True,True,0.9230769230769231
npm,@strapi/strapi,@strapi/core,5.49.0,5.49.0,1266,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/i18n,5.49.0,5.49.0,1222,5.48.1,False,True,1.0
npm,@strapi/strapi,browserslist,^4.23.0,4.28.4,212,4.28.3,False,False,0.8862559241706162
npm,@strapi/strapi,cli-progress,3.12.0,3.12.0,39,3.11.2,False,True,1.0
npm,@strapi/strapi,concurrently,8.2.2,10.0.3,69,10.0.1,True,True,0.9852941176470589
npm,@strapi/strapi,resolve-from,5.0.0,5.0.0,6,4.0.0,False,True,1.0
npm,@strapi/strapi,style-loader,3.3.4,4.0.0,76,3.3.4,True,False,0.9866666666666667
npm,@strapi/strapi,@strapi/admin,5.49.0,5.49.0,2390,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/email,5.49.0,5.49.0,1222,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/types,5.49.0,5.49.0,1714,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/utils,5.49.0,5.49.0,2417,5.48.1,False,True,1.0
npm,@strapi/strapi,git-url-parse,14.0.0,16.1.0,63,16.0.3,True,True,0.9838709677419355
npm,@strapi/strapi,react-refresh,0.14.0,0.18.0,2631,0.17.0,True,True,0.988212927756654
npm,@strapi/strapi,@strapi/logger,5.49.0,5.49.0,2419,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/upload,5.49.0,5.49.0,1222,5.48.1,False,True,1.0
npm,@strapi/strapi,@types/nodemon,1.19.6,3.1.1,8,1.19.6,True,False,0.8571428571428571
npm,@strapi/strapi,esbuild-loader,4.4.3,4.5.0,58,4.4.3,True,False,0.9824561403508771
npm,@strapi/strapi,@strapi/openapi,5.49.0,5.49.0,546,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/database,5.49.0,5.49.0,2415,5.48.1,False,True,1.0
npm,@strapi/strapi,esbuild-register,3.6.0,3.6.0,31,3.5.0,False,True,1.0
npm,@strapi/strapi,@strapi/cloud-cli,5.49.0,5.49.0,1307,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/generators,5.49.0,5.49.0,2397,5.48.1,False,True,1.0
npm,@strapi/strapi,get-latest-version,5.1.0,6.0.1,12,6.0.0,True,True,0.9090909090909091
npm,@strapi/strapi,@strapi/permissions,5.49.0,5.49.0,2265,5.48.1,False,True,1.0
npm,@strapi/strapi,html-webpack-plugin,5.6.7,5.6.7,145,5.6.6,False,True,1.0
npm,@strapi/strapi,@strapi/data-transfer,5.49.0,5.49.0,2114,5.48.1,False,True,1.0
npm,@strapi/strapi,webpack-dev-middleware,6.1.3,8.0.3,124,8.0.2,True,True,0.991869918699187
npm,@strapi/strapi,webpack-hot-middleware,2.26.1,2.26.1,67,2.26.0,False,True,1.0
npm,@strapi/strapi,@strapi/content-manager,5.49.0,5.49.0,1222,5.48.1,False,True,1.0
npm,@strapi/strapi,browserslist-to-esbuild,2.1.1,2.1.1,8,2.1.0,False,True,1.0
npm,@strapi/strapi,mini-css-extract-plugin,2.10.2,2.10.2,84,2.10.1,False,True,1.0
npm,@strapi/strapi,webpack-bundle-analyzer,5.3.0,5.3.0,96,5.2.0,False,True,1.0
npm,@strapi/strapi,@strapi/content-releases,5.49.0,5.49.0,1563,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/review-workflows,5.49.0,5.49.0,1236,5.48.1,False,True,1.0
npm,@strapi/strapi,@strapi/typescript-utils,5.49.0,5.49.0,2336,5.48.1,False,True,1.0
npm,@strapi/strapi,@vitejs/plugin-react-swc,3.11.0,4.3.1,37,4.3.0,True,True,0.9722222222222222
npm,@strapi/strapi,@strapi/content-type-builder,5.49.0,5.49.0,1222,5.48.1,False,True,1.0
npm,@strapi/strapi,fork-ts-checker-webpack-plugin,8.0.0,9.1.0,224,9.0.3,True,True,0.9955156950672646
npm,@strapi/strapi,@pmmmwh/react-refresh-webpack-plugin,0.5.17,0.6.2,71,0.6.1,True,True,0.9857142857142858
npm,@strapi/strapi,react,^17.0.0 || ^18.0.0,19.2.7,2847,19.2.6,True,True,0.7765284609978917
npm,@strapi/strapi,react-dom,^17.0.0 || ^18.0.0,19.2.7,2802,19.2.6,True,True,0.7729382363441628
npm,@strapi/strapi,react-router-dom,^6.30.3,7.18.1,1058,7.18.0,True,True,0.9971617786187322
npm,@strapi/strapi,styled-components,^6.0.0,6.4.3,426,6.4.2,False,False,0.7270588235294118
npm,@coralogix/browser,tslib,2.6.3,2.8.1,46,2.8.0,True,True,0.9777777777777777
npm,@coralogix/browser,web-vitals,4.2.3-soft-navs,5.3.0,102,5.2.0-soft-navs-7,True,True,0.9801980198019802
npm,@coralogix/browser,@opentelemetry/api,1.9.0,1.9.1,64,1.9.0,True,False,0.9841269841269841
npm,@coralogix/browser,error-stack-parser,2.1.4,2.1.4,35,2.1.3,False,True,1.0
npm,@coralogix/browser,@opentelemetry/propagator-b3,1.25.1,2.8.0,139,2.7.1,True,True,0.9927536231884058
npm,@coralogix/browser,@opentelemetry/sdk-trace-web,1.25.1,2.8.0,79,2.7.1,True,True,0.9871794871794872
npm,@coralogix/browser,@opentelemetry/sdk-trace-base,1.25.1,2.8.0,76,2.7.1,True,True,0.9866666666666667
npm,@coralogix/browser,@opentelemetry/instrumentation,0.52.1,0.219.0,157,0.218.0,True,True,0.9935897435897436
npm,@coralogix/browser,@opentelemetry/propagator-aws-xray,1.25.1,2.2.0,29,2.1.4,True,True,0.9642857142857143
npm,@coralogix/browser,@opentelemetry/instrumentation-fetch,0.52.1,0.219.0,212,0.218.0,True,True,0.995260663507109
npm,@coralogix/browser,@opentelemetry/exporter-trace-otlp-http,0.52.1,0.219.0,70,0.218.0,True,True,0.9855072463768116
npm,@coralogix/browser,@opentelemetry/instrumentation-xml-http-request,0.52.1,0.219.0,208,0.218.0,True,True,0.9951690821256038
npm,@coralogix/browser,typescript,>=4.4.2,6.0.3,3761,6.0.2,False,False,0.5420212765957447
npm,@mikro-orm/mysql,kysely,0.29.2,0.29.2,182,0.29.1,False,True,1.0
npm,@mikro-orm/mysql,mysql2,3.22.5,3.22.5,287,3.22.4,False,True,0.9965034965034965
npm,@mikro-orm/mysql,sqlstring,2.3.3,2.3.3,10,2.3.2,False,True,1.0
npm,@mikro-orm/mysql,@mikro-orm/sql,7.1.5,7.1.5,671,7.1.4,False,True,0.9597014925373134
npm,@mikro-orm/mysql,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,run-jxa,execa,^9.6.0,9.6.1,64,9.6.0,False,False,0.9841269841269841
npm,run-jxa,macos-version,^6.0.0,6.0.0,10,5.2.1,False,True,1.0
npm,run-jxa,subsume,^4.0.0,4.0.0,5,3.0.0,False,True,1.0
npm,run-jxa,type-fest,^4.41.0,5.7.0,191,5.6.0,True,True,0.9947368421052631
npm,survey-react-ui,survey-core,2.5.30,2.5.30,498,2.5.29,False,True,1.0
npm,survey-react-ui,react,^16.5.0 || ^17.0.1 || ^18.1.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.6289529163738581
npm,survey-react-ui,react-dom,^16.5.0 || ^17.0.1 || ^18.1.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.623348803998572
npm,@syncfusion/ej2-notifications,@syncfusion/ej2-base,~33.2.3,33.2.3,255,33.1.45,False,True,1.0
npm,@syncfusion/ej2-notifications,@syncfusion/ej2-buttons,~33.2.5,33.2.15,220,33.2.5,False,False,0.9954337899543378
npm,@syncfusion/ej2-notifications,@syncfusion/ej2-popups,~33.2.7,33.2.7,271,33.2.5,False,True,1.0
npm,jsdoc-to-markdown,dmd,^7.1.1,7.1.1,127,7.1.0,False,True,1.0
npm,jsdoc-to-markdown,jsdoc-api,^9.3.5,9.3.6,59,9.3.5,False,False,0.9827586206896551
npm,jsdoc-to-markdown,walk-back,^5.1.1,5.1.2,14,5.1.1,False,False,0.9230769230769231
npm,jsdoc-to-markdown,array-back,^6.2.2,6.2.3,22,6.2.2,False,False,0.9523809523809523
npm,jsdoc-to-markdown,jsdoc-parse,^6.2.5,6.2.5,63,6.2.4,False,True,1.0
npm,jsdoc-to-markdown,config-master,^3.1.0,3.1.0,22,3.0.0,False,True,1.0
npm,jsdoc-to-markdown,command-line-args,^6.0.1,6.0.2,76,6.0.1,False,False,0.9866666666666667
npm,jsdoc-to-markdown,command-line-usage,^7.0.3,7.0.4,52,7.0.3,False,False,0.9803921568627451
npm,jsdoc-to-markdown,@75lb/nature,latest,0.1.10,11,0.1.9,False,False,0.0
npm,testem,@xmldom/xmldom,^0.9.9,0.9.10,50,0.9.9,False,False,0.9795918367346939
npm,testem,backbone,^1.6.1,1.6.1,32,1.6.0,False,True,1.0
npm,testem,charm,^1.0.2,1.0.2,17,1.0.1,False,True,1.0
npm,testem,chokidar,^5.0.0,5.0.0,109,4.0.3,False,True,1.0
npm,testem,commander,^14.0.3,15.0.0,124,14.0.3,True,False,0.991869918699187
npm,testem,compression,^1.8.1,1.8.1,39,1.8.0,False,True,1.0
npm,testem,consolidate,^1.0.4,1.0.4,30,1.0.3,False,True,1.0
npm,testem,execa,^9.6.1,9.6.1,64,9.6.0,False,True,1.0
npm,testem,express,^5.2.1,5.2.1,288,5.2.0,False,True,1.0
npm,testem,glob,^13.0.6,13.0.6,168,13.0.5,False,True,1.0
npm,testem,http-proxy,^1.18.1,1.18.1,85,1.18.0,False,True,1.0
npm,testem,js-yaml,^4.1.1,5.2.0,80,5.1.0,True,True,0.9620253164556962
npm,testem,lodash,^4.18.1,4.18.1,117,4.18.0,False,True,1.0
npm,testem,minimatch,^10.2.5,10.2.5,144,10.2.4,False,True,1.0
npm,testem,mkdirp,^3.0.1,3.0.1,42,3.0.0,False,True,1.0
npm,testem,mustache,^4.2.0,4.2.0,39,4.1.1-beta.0,False,True,0.9736842105263158
npm,testem,toasted-notifier,^10.1.0,10.1.0,2,10.0.2,False,True,1.0
npm,testem,printf,^0.6.1,0.6.1,23,0.6.0,False,True,1.0
npm,testem,proc-log,^6.1.0,7.0.0,11,6.1.0,True,False,0.9
npm,testem,rimraf,^6.1.3,6.1.3,86,6.1.2,False,True,1.0
npm,testem,socket.io,^4.8.3,4.8.3,161,4.8.2,False,True,1.0
npm,testem,spawn-args,^0.2.0,0.2.0,5,0.1.0,False,True,1.0
npm,testem,styled_string,0.0.1,0.0.1,2,0.0.0,False,True,1.0
npm,testem,tap-parser,^18.3.0,18.3.4,116,18.3.3,False,False,0.9652173913043478
npm,httpsnippet-lite,@types/har-format,^1.2.10,1.2.16,17,1.2.15,False,False,0.625
npm,httpsnippet-lite,formdata-node,^4.4.1,6.0.3,76,6.0.2,True,True,0.9866666666666667
npm,httpsnippet-lite,stringify-object,3.3.0,6.0.0,29,5.0.0,True,True,0.9642857142857143
npm,vis-timeline,@egjs/hammerjs,^2.0.0,2.0.17,10,2.0.16,False,False,0.0
npm,vis-timeline,component-emitter,^1.3.0,2.0.0,7,1.3.1,True,False,0.6666666666666666
npm,vis-timeline,keycharm,^0.2.0 || ^0.3.0 || ^0.4.0,0.4.0,19,0.3.1,False,False,0.8333333333333334
npm,vis-timeline,moment,^2.24.0,2.30.1,76,2.30.0,False,False,0.8133333333333334
npm,vis-timeline,propagating-hammerjs,^1.4.0 || ^2.0.0 || ^3.0.0,3.0.0,19,2.0.1,False,False,0.3888888888888889
npm,vis-timeline,uuid,^3.4.0 || ^7.0.0 || ^8.0.0 || ^9.0.0 || ^10.0.0 || ^11.0.0 || ^13.0.0 || ^14.0.0,14.0.1,54,14.0.0,False,False,0.3584905660377358
npm,vis-timeline,vis-data,>=8.0.0,8.0.4,42,8.0.3,False,False,0.9024390243902439
npm,vis-timeline,vis-util,>=6.0.0,6.0.0,37,5.0.7,False,True,1.0
npm,vis-timeline,xss,^1.0.0,1.0.15,71,1.0.14,False,False,0.7857142857142857
npm,@mikro-orm/sql,kysely,0.29.2,0.29.2,182,0.29.1,False,True,1.0
npm,@mikro-orm/sql,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,broccoli-config-replace,broccoli-plugin,^1.2.0,5.0.0,21,4.0.7,True,True,0.7
npm,broccoli-config-replace,debug,^2.2.0,4.4.3,77,4.4.1,True,True,0.6842105263157895
npm,broccoli-config-replace,fs-extra,^0.24.0,11.3.6,103,11.3.5,True,True,0.9901960784313726
npm,set-error-message,normalize-exception,^4.0.1,4.0.1,39,4.0.0,False,True,1.0
npm,qr-scanner,@types/offscreencanvas,^2019.6.4,2019.7.3,10,2019.7.2,False,False,0.5555555555555556
npm,@4tw/cypress-drag-drop,cypress,>=2,15.18.0,285,15.17.0,False,False,0.1795774647887324
npm,phaser,eventemitter3,^5.0.4,5.0.4,38,5.0.3,False,True,1.0
npm,jquery-migrate,jquery,>=4 <5,4.0.0,64,3.7.1,False,True,0.9365079365079365
npm,@arcgis/core,luxon,~3.7.2,3.7.2,151,3.7.1,False,True,1.0
npm,@arcgis/core,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,@arcgis/core,marked,~18.0.5,18.0.5,216,18.0.4,False,True,1.0
npm,@arcgis/core,@vaadin/grid,~25.1.4,25.1.5,605,25.1.4,False,False,0.9983443708609272
npm,@arcgis/core,@zip.js/zip.js,~2.8.26,2.8.26,321,2.8.25,False,True,1.0
npm,@arcgis/core,@arcgis/toolkit,^5.1.0,5.1.6,478,5.1.5,False,False,0.6352201257861635
npm,@arcgis/core,@amcharts/amcharts5,~5.18.0,5.19.1,252,5.19.0,True,True,0.9960159362549801
npm,@arcgis/core,@esri/calcite-components,^5.1.1,5.1.1,1996,5.1.0,False,True,0.9899749373433584
npm,@arcgis/core,@esri/arcgis-html-sanitizer,~4.1.0,4.1.0,41,4.0.3,False,True,0.9
npm,raphael,eve-raphael,0.5.0,0.5.0,1,,False,,
npm,@applitools/execution-grid-tunnel,ini,^3.0.0,7.0.0,29,6.0.0,True,True,0.9285714285714286
npm,@applitools/execution-grid-tunnel,dotenv,^16.0.0,17.4.2,104,17.4.1,True,True,0.7475728155339806
npm,@applitools/execution-grid-tunnel,fastify,^5.0.0,5.9.0,315,5.8.5,False,False,0.9076433121019108
npm,@applitools/execution-grid-tunnel,p-retry,^4.6.2,8.0.0,26,7.1.1,True,True,0.96
npm,@applitools/execution-grid-tunnel,encoding,^0.1.13,0.1.13,13,0.1.12,False,True,1.0
npm,@applitools/execution-grid-tunnel,node-fetch,^2.6.7,3.3.2,96,3.3.1,True,True,0.9157894736842105
npm,@applitools/execution-grid-tunnel,find-process,^1.4.7,2.1.1,30,2.1.0,True,True,0.8275862068965517
npm,@applitools/execution-grid-tunnel,node-cleanup,^2.1.2,2.1.2,6,2.1.1,False,True,1.0
npm,@applitools/execution-grid-tunnel,pac-resolver,^9.0.1,9.0.1,28,9.0.0,False,True,1.0
npm,@applitools/execution-grid-tunnel,quickjs-wasi,^2.2.0,3.0.2,15,3.0.1,True,True,0.9285714285714286
npm,@applitools/execution-grid-tunnel,teen_process,^1.16.0,4.1.6,190,4.1.5,True,True,0.9947089947089947
npm,@applitools/execution-grid-tunnel,fastify-plugin,^5.0.0,6.0.0,45,5.1.0,True,False,0.9090909090909091
npm,@applitools/execution-grid-tunnel,@applitools/logger,^2.1.4,2.3.0,111,2.2.13,False,False,0.8545454545454545
npm,@applitools/execution-grid-tunnel,@applitools/eg-frpc,1.0.5,1.0.5,6,1.0.4,False,True,1.0
npm,@applitools/execution-grid-tunnel,@applitools/eg-socks5-proxy-server,^1.1.0,1.1.0,50,1.0.5,False,True,1.0
npm,graphql-anywhere,apollo-utilities,^1.3.4,1.3.4,105,1.3.3,False,True,1.0
npm,graphql-anywhere,ts-invariant,^0.3.2,0.10.3,36,0.10.2,True,True,0.9428571428571428
npm,graphql-anywhere,tslib,^2.4.0,2.8.1,46,2.8.0,False,False,0.7333333333333333
npm,graphql-anywhere,graphql,>= 0.11.0,17.0.1,298,17.0.0,True,True,1.0
npm,vue-draggable-next,sortablejs,^1.14.0,1.15.7,46,1.15.6,False,False,0.8222222222222222
npm,vue-draggable-next,vue,^3.5.17,3.5.39,581,3.5.38,False,False,0.9206896551724137
npm,@dr.pogodin/react-helmet,@babel/runtime,^7.29.2,8.0.0,203,7.29.7,True,False,0.9900990099009901
npm,@dr.pogodin/react-helmet,react-compiler-runtime,^1.0.0,1.0.0,360,0.0.0-experimental-a1856f3-20260507,False,True,1.0
npm,@dr.pogodin/react-helmet,react,19,19.2.7,2847,19.2.6,False,False,0.7951510892480674
npm,@mikro-orm/reflection,ts-morph,28.0.0,28.0.0,89,27.0.2,False,True,1.0
npm,@mikro-orm/reflection,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,@applitools/eg-socks5-proxy-server,binary,^0.3.0,0.3.0,25,0.2.6,False,True,1.0
npm,yummies,class-variance-authority,^0.7.1,0.7.1,27,0.7.0,False,True,0.8846153846153846
npm,yummies,clsx,^2.1.1,2.1.1,15,2.1.0,False,True,1.0
npm,yummies,dayjs,^1.11.21,1.11.21,134,1.11.20,False,True,1.0
npm,yummies,dompurify,^3.4.11,3.4.11,148,3.4.10,False,True,1.0
npm,yummies,nanoid,^5.1.15,5.1.16,127,5.1.15,False,False,0.9920634920634921
npm,yummies,tailwind-merge,^3.6.0,3.6.0,437,3.5.0-dev.39fc7b5e915493e5eb3ddb1ca615f5b2eeff2540,False,True,0.981651376146789
npm,yummies,mobx,^6.12.4,6.16.1,260,6.16.0,False,False,0.9382239382239382
npm,yummies,react,^18 || ^19,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@tanem/react-nprogress,@babel/runtime,^7.28.6,8.0.0,203,7.29.7,True,False,0.9851485148514851
npm,@tanem/react-nprogress,hoist-non-react-statics,^3.3.2,3.3.2,33,3.3.1,False,True,1.0
npm,@tanem/react-nprogress,react,^16.8.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5646521433591005
npm,@tanem/react-nprogress,react-dom,^16.8.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.5576579792931096
npm,memlab,@memlab/api,^2.0.3,2.0.3,43,2.0.2,False,True,1.0
npm,memlab,@memlab/cli,^2.0.3,2.0.3,47,2.0.2,False,True,1.0
npm,memlab,@memlab/core,^2.0.3,2.0.3,54,2.0.2,False,True,1.0
npm,memlab,@memlab/e2e,^2.0.3,2.0.3,46,2.0.2,False,True,1.0
npm,memlab,@memlab/heap-analysis,^2.0.3,2.0.3,42,2.0.2,False,True,1.0
npm,memlab,@memlab/lens,^2.0.3,2.0.3,8,2.0.2,False,True,1.0
npm,memlab,ansi,^0.3.1,0.3.1,11,0.3.0,False,True,1.0
npm,memlab,babar,^0.2.0,0.2.3,7,0.2.2,False,False,0.6666666666666666
npm,memlab,chalk,^4.0.0,5.6.2,43,5.6.0,True,True,0.9047619047619048
npm,memlab,fs-extra,^4.0.2,11.3.6,103,11.3.5,True,True,0.9803921568627451
npm,memlab,minimist,^1.2.8,1.2.8,31,1.2.7,False,True,1.0
npm,memlab,puppeteer,^24.2.0,25.2.1,999,25.2.0,True,True,0.9258517034068137
npm,memlab,puppeteer-core,^24.2.0,25.2.1,338,25.2.0,True,True,0.7804154302670623
npm,memlab,string-width,^4.2.0,8.2.1,29,8.2.0,True,True,0.8571428571428571
npm,memlab,util.promisify,^1.1.1,1.1.3,6,1.1.2,False,False,0.6
npm,memlab,xvfb,^0.4.0,0.4.0,8,0.3.0,False,True,1.0
npm,broccoli-config-loader,broccoli-caching-writer,^3.0.3,3.1.0,36,3.0.3,False,False,0.9714285714285714
npm,react-circle-flags,eslint-plugin-testing-library,^7.16.2,7.16.2,217,7.16.1,False,True,1.0
npm,react-circle-flags,react,^16.0.0 || 17.x || 18.x || 19.x,19.2.7,2847,19.2.6,False,False,0.5442726633872101
npm,whence,@babel/parser,^7.28.0,8.0.0,249,7.29.7,True,False,0.9637096774193549
npm,whence,eval-estree-expression,^3.0.0,4.0.0,20,3.0.1,True,False,0.8947368421052632
npm,jsdoc-parse,array-back,^6.2.2,6.2.3,22,6.2.2,False,False,0.9523809523809523
npm,jsdoc-parse,find-replace,^5.0.1,5.0.2,16,5.0.1,False,False,0.9333333333333333
npm,jsdoc-parse,sort-array,^5.0.0,5.1.1,30,5.1.0,False,False,0.9310344827586207
npm,mui-tel-input,libphonenumber-js,^1.12.41,1.13.7,450,1.13.6,False,False,0.977728285077951
npm,mui-tel-input,@emotion/react,^11.13.0,11.14.0,42,11.13.5,False,False,0.926829268292683
npm,mui-tel-input,@emotion/styled,^11.13.0,11.14.1,105,11.14.0,False,False,0.9711538461538461
npm,mui-tel-input,@mui/material,^7.0.0 || ^9.0.0,9.1.2,258,9.1.1,False,False,0.8482490272373541
npm,mui-tel-input,@types/react,^18.0.0 || ^19.0.0,19.2.17,705,19.2.16,False,False,0.7144886363636364
npm,mui-tel-input,react,^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,mui-tel-input,react-dom,^18.0.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,regexpu,jsesc,^3.0.2,3.1.0,23,3.0.2,False,False,0.9545454545454546
npm,regexpu,recast,^0.20.5,0.23.12,269,0.23.11,True,True,0.996268656716418
npm,regexpu,regexpu-core,^4.8.0,6.4.0,53,6.3.1,True,True,0.9807692307692307
npm,@usebruno/cli,@aws-sdk/credential-providers,^3.1019.0,3.1076.0,583,3.1075.0,False,False,0.9020618556701031
npm,@usebruno/cli,@usebruno/common,0.23.0,0.23.0,26,0.22.0,False,True,1.0
npm,@usebruno/cli,@usebruno/converters,0.21.0,0.21.0,24,0.20.0,False,True,1.0
npm,@usebruno/cli,@usebruno/filestore,0.10.0,0.10.0,14,0.9.0,False,True,1.0
npm,@usebruno/cli,@usebruno/js,0.49.0,0.49.0,59,0.48.0,False,True,1.0
npm,@usebruno/cli,@usebruno/lang,0.37.0,0.37.0,41,0.36.0,False,True,1.0
npm,@usebruno/cli,@usebruno/requests,0.18.0,0.18.0,24,0.17.0,False,True,1.0
npm,@usebruno/cli,aws4-axios,^3.3.15,3.4.0,110,3.3.15,False,False,0.9908256880733946
npm,@usebruno/cli,axios,1.16.0,1.18.1,142,1.18.0,True,True,0.9929078014184397
npm,@usebruno/cli,axios-ntlm,^1.4.2,1.4.6,25,1.4.4,False,False,0.875
npm,@usebruno/cli,chai,^4.3.7,6.2.2,110,6.2.1,True,True,0.9357798165137615
npm,@usebruno/cli,chalk,^3.0.0,5.6.2,43,5.6.0,True,True,0.9285714285714286
npm,@usebruno/cli,cli-table3,^0.6.5,0.6.5,9,0.6.4,False,True,1.0
npm,@usebruno/cli,csv-parse,^5.5.6,7.0.0,147,6.2.1,True,True,0.9863013698630136
npm,@usebruno/cli,debug,^4.4.3,4.4.3,77,4.4.1,False,True,1.0
npm,@usebruno/cli,decomment,^0.9.5,0.9.5,44,0.9.4,False,True,1.0
npm,@usebruno/cli,form-data,4.0.4,4.0.6,53,4.0.5,True,True,0.9807692307692307
npm,@usebruno/cli,fs-extra,^10.1.0,11.3.6,103,11.3.5,True,True,0.9901960784313726
npm,@usebruno/cli,http-proxy-agent,^7.0.0,9.1.0,28,9.0.0,True,True,0.8888888888888888
npm,@usebruno/cli,https-proxy-agent,^7.0.2,9.1.0,39,9.0.0,True,True,0.868421052631579
npm,@usebruno/cli,iconv-lite,^0.6.3,0.7.2,55,0.7.1,True,True,0.9814814814814815
npm,@usebruno/cli,js-yaml,^4.1.1,5.2.0,80,5.1.0,True,True,0.9620253164556962
npm,@usebruno/cli,lodash,^4.17.21,4.18.1,117,4.18.0,False,False,0.9741379310344828
npm,@usebruno/cli,qs,^6.14.1,6.15.3,149,6.15.2,False,False,0.9662162162162162
npm,@usebruno/cli,socks-proxy-agent,^8.0.2,10.1.0,35,10.0.0,True,True,0.8823529411764706
npm,@usebruno/cli,xmlbuilder,^15.1.1,15.1.1,98,15.1.0,False,True,1.0
npm,@usebruno/cli,yargs,^17.6.2,18.0.0,265,17.7.3,True,False,0.9772727272727273
npm,planck,stage-js,^1.0.0-alpha.12,1.0.2,43,1.0.1,False,False,0.47619047619047616
npm,@pdfme/pdf-lib,pako,^2.1.0,3.0.0,33,2.2.0,True,False,0.9375
npm,@pdfme/pdf-lib,color,^5.0.3,5.0.3,51,5.0.2,False,True,1.0
npm,@pdfme/pdf-lib,@pdf-lib/upng,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,@pdfme/pdf-lib,@pdf-lib/standard-fonts,^1.0.0,1.0.0,10,0.0.4,False,True,0.5555555555555556
npm,@pdfme/pdf-lib,node-html-better-parser,^1.5.8,1.5.8,37,1.5.7,False,True,1.0
npm,@tracetail/js,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,survey-creator-core,ace-builds,^1.4.12,1.44.0,139,1.43.6,False,False,0.15942028985507245
npm,survey-creator-core,survey-core,2.5.30,2.5.30,498,2.5.29,False,True,1.0
npm,@mikro-orm/decorators,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,@mikro-orm/decorators,reflect-metadata,^0.1.0 || ^0.2.0,0.2.2,20,0.2.1,False,False,0.10526315789473684
npm,colors-option,chalk,^5.4.1,5.6.2,43,5.6.0,False,False,0.9285714285714286
npm,colors-option,is-plain-obj,^4.1.0,4.1.0,7,4.0.0,False,True,1.0
npm,eslint-formatter-codeframe,@babel/code-frame,7.12.11,8.0.0,100,7.29.7,True,True,0.98989898989899
npm,eslint-formatter-codeframe,chalk,^4.0.0,5.6.2,43,5.6.0,True,True,0.9047619047619048
npm,twilio-video,events,^3.3.0,3.3.0,17,3.2.0,False,True,1.0
npm,twilio-video,tslib,^2.8.1,2.8.1,46,2.8.0,False,True,1.0
npm,twilio-video,util,^0.12.4,0.12.5,14,0.12.4,False,False,0.9230769230769231
npm,twilio-video,ws,^8.18.3,8.21.0,179,8.20.1,False,False,0.9775280898876404
npm,next-connect,@tsconfig/node16,^1.0.3,16.1.8,14,16.1.7,True,True,0.8461538461538461
npm,next-connect,regexparam,^2.0.1,3.0.0,15,2.0.2,True,False,0.8571428571428571
npm,@nktkas/hyperliquid,@nktkas/rews,^4.0.1,4.0.1,17,4.0.0,False,True,1.0
npm,@nktkas/hyperliquid,@noble/hashes,^2.2.0,2.2.0,44,2.0.1,False,True,1.0
npm,@nktkas/hyperliquid,decimal.js,^10.6.0,10.6.0,53,10.5.0,False,True,1.0
npm,@nktkas/hyperliquid,valibot,^1.4.1,1.4.2,97,1.4.1,False,False,0.9895833333333334
npm,react-froala-wysiwyg,froala-editor,5.2.0,5.2.0,137,5.1.0,False,True,1.0
npm,react-froala-wysiwyg,serialize-javascript,^7.0.3,7.0.6,31,7.0.5,False,False,0.9
npm,react-froala-wysiwyg,react,~0.14 || ^15.0.0 || ^16.0.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5221363316936051
npm,react-froala-wysiwyg,react-dom,~0.14 || ^15.0.0 || ^16.0.0 || ^17.0.0 || ^18.0.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.514459121742235
npm,bootstrap-select,jquery,1.9.1 - 3,4.0.0,64,3.7.1,True,True,1.0
npm,bootstrap-select,bootstrap,>=3.0.0,5.3.8,68,5.3.7,False,False,0.029850746268656716
npm,@tsparticles/updater-tilt,@tsparticles/animation-utils,4.3.0,4.3.0,4,4.2.1,False,True,1.0
npm,@tsparticles/updater-tilt,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/updater-roll,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,gulp-eslint,eslint,^6.0.0,10.6.0,422,10.5.0,True,True,0.9548693586698337
npm,gulp-eslint,fancy-log,^1.3.2,2.0.0,8,1.3.3,True,False,0.7142857142857143
npm,gulp-eslint,plugin-error,^1.0.1,2.0.1,7,2.0.0,True,True,0.8333333333333334
npm,@mikro-orm/seeder,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,@bitgo-forks/bitcoinjs-lib,wif,^2.0.1,5.0.0,18,4.0.0,True,True,0.6470588235294118
npm,@bitgo-forks/bitcoinjs-lib,json5,^2.2.3,2.2.3,27,2.2.2,False,True,1.0
npm,@bitgo-forks/bitcoinjs-lib,bech32,^2.0.0,2.0.0,10,1.1.4,False,True,1.0
npm,@bitgo-forks/bitcoinjs-lib,bip174,npm:@bitgo/bip174@3.0.0,3.0.0,24,2.1.1,True,True,1.0
npm,@bitgo-forks/bitcoinjs-lib,bs58check,^2.1.2,4.0.0,22,3.0.1,True,True,0.9523809523809523
npm,@bitgo-forks/bitcoinjs-lib,ripemd160,^2.0.2,2.0.3,9,2.0.2,False,False,0.875
npm,@bitgo-forks/bitcoinjs-lib,typeforce,^1.11.3,1.18.0,69,1.17.0,False,False,0.7941176470588235
npm,@bitgo-forks/bitcoinjs-lib,create-hash,^1.1.0,1.2.0,8,1.1.3,False,False,0.42857142857142855
npm,@bitgo-forks/bitcoinjs-lib,varuint-bitcoin,^1.1.2,2.0.0,8,1.1.2,True,False,0.8571428571428571
npm,@bitgo-forks/bitcoinjs-lib,fastpriorityqueue,^0.7.1,0.8.0,37,0.7.5,True,False,0.8611111111111112
npm,@playform/pipe,@types/node,*,26.0.1,2349,26.0.0,False,False,0.0
npm,@playform/pipe,deepmerge-ts,7.1.5,7.1.5,57,7.1.4,False,True,1.0
npm,@playform/pipe,fast-glob,3.3.3,3.3.3,44,3.3.2,False,True,1.0
npm,fast-formula-parser,bahttext,^1.1.0,2.4.0,18,2.3.4,True,True,0.9411764705882353
npm,fast-formula-parser,bessel,^1.0.2,1.0.2,5,1.0.1,False,True,1.0
npm,fast-formula-parser,chevrotain,^7.0.1,12.0.0,172,11.2.0,True,True,0.9649122807017544
npm,fast-formula-parser,jstat,^1.9.3,1.9.6,21,1.9.5,False,False,0.85
npm,@babylonjs/loaders,@babylonjs/core,^9.0.0,9.14.0,787,9.13.0,False,False,0.9631043256997456
npm,@babylonjs/loaders,babylonjs-gltf2interface,^9.0.0,9.14.0,859,9.13.0,False,False,0.9673659673659674
npm,svg2pdf.js,cssesc,^3.0.0,3.0.0,5,2.0.0,False,True,1.0
npm,svg2pdf.js,font-family-papandreou,^0.2.0-patch1,0.2.0-patch2,2,,False,,0.0
npm,svg2pdf.js,specificity,^0.4.1,1.0.0,16,0.4.1,True,False,0.9333333333333333
npm,svg2pdf.js,svgpath,^2.3.0,2.6.0,26,2.5.0,False,False,0.8
npm,svg2pdf.js,jspdf,^4.0.0 || ^3.0.0 || ^2.0.0,4.2.1,34,4.2.0,False,False,0.45454545454545453
npm,@iterable/web-sdk,@pabra/sortby,^1.0.1,1.0.2,5,1.0.1,False,False,0.75
npm,@iterable/web-sdk,@types/ws,8.5.4,8.18.1,80,8.18.0,True,True,0.9873417721518988
npm,@iterable/web-sdk,axios,1.14.0,1.18.1,142,1.18.0,True,True,0.9929078014184397
npm,@iterable/web-sdk,axios-mock-adapter,^1.22.0,2.1.0,38,2.0.0,True,True,0.972972972972973
npm,@iterable/web-sdk,buffer,^6.0.3,6.0.3,96,6.0.2,False,True,1.0
npm,@iterable/web-sdk,copy-webpack-plugin,^11.0.0,14.0.0,83,13.0.1,True,True,0.9878048780487805
npm,@iterable/web-sdk,idb-keyval,^6.2.0,6.2.6,49,6.2.5,False,False,0.875
npm,@iterable/web-sdk,lodash,^4.17.21,4.18.1,117,4.18.0,False,False,0.9741379310344828
npm,@iterable/web-sdk,qs,^6.12.3,6.15.3,149,6.15.2,False,False,0.9121621621621622
npm,@iterable/web-sdk,throttle-debounce,^3.0.1,5.0.2,18,5.0.1,True,True,0.9411764705882353
npm,@iterable/web-sdk,uuid,^9.0.0,14.0.1,54,14.0.0,True,True,0.9433962264150944
npm,@iterable/web-sdk,yup,^0.32.9,1.7.1,132,1.7.0,True,True,0.9770992366412213
npm,omit-empty,kind-of,^6.0.2,6.0.3,26,6.0.2,False,False,0.96
npm,@bitgo/ecpair,wif,^2.0.6,5.0.0,18,4.0.0,True,True,0.9411764705882353
npm,@bitgo/ecpair,typeforce,^1.18.0,1.18.0,69,1.17.0,False,True,1.0
npm,@bitgo/ecpair,randombytes,^2.1.0,2.1.0,9,2.0.6,False,True,1.0
npm,jest-enzyme,enzyme-matchers,^7.1.2,7.1.2,55,7.1.1,False,True,1.0
npm,jest-enzyme,enzyme-to-json,^3.3.0,3.6.2,55,3.6.1,False,False,0.7592592592592593
npm,jest-enzyme,jest-environment-enzyme,^7.1.2,7.1.2,19,7.1.1,False,True,1.0
npm,jest-enzyme,enzyme,>=3.4.0,3.11.0,54,3.10.0,False,False,0.7735849056603774
npm,jest-enzyme,jest,>=22.0.0,30.4.2,380,30.4.1,False,False,0.37994722955145116
npm,survey-creator-react,ace-builds,^1.4.12,1.44.0,139,1.43.6,False,False,0.15942028985507245
npm,survey-creator-react,react,^16.5.0 || ^17.0.1 || ^18.1.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.6289529163738581
npm,survey-creator-react,react-dom,^16.5.0 || ^17.0.1 || ^18.1.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.623348803998572
npm,survey-creator-react,survey-core,2.5.30,2.5.30,498,2.5.29,False,True,1.0
npm,survey-creator-react,survey-react-ui,2.5.30,2.5.30,345,2.5.29,False,True,1.0
npm,survey-creator-react,survey-creator-core,2.5.30,2.5.30,345,2.5.29,False,True,1.0
npm,@mescius/spread-sheets-io,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,@tsparticles/plugin-emitters,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@tsparticles/plugin-emitters,@tsparticles/plugin-interactivity,4.3.0,4.3.0,45,4.2.1,False,True,1.0
npm,@symbiotejs/symbiote,linkedom,>=0.16.0,0.18.12,217,0.18.11,False,False,0.8888888888888888
npm,jdenticon,canvas-renderer,~2.2.0,2.2.1,8,2.2.0,False,False,0.8571428571428571
npm,google-closure-compiler,chalk,^2.0.0 || ^3.0.0 || ^4.0.0 || ^5.0.0 <5.6.1 || ^5.6.2 >5.6.1,5.6.2,43,5.6.0,False,False,0.30952380952380953
npm,google-closure-compiler,google-closure-compiler-java,^20260622.0.0,20260622.0.0,2234,20260621.0.0,False,True,1.0
npm,google-closure-compiler,minimist,^1.0.0,1.2.8,31,1.2.7,False,False,0.5666666666666667
npm,google-closure-compiler,vinyl,^3.0.1,3.0.1,31,3.0.0,False,True,1.0
npm,google-closure-compiler,vinyl-sourcemaps-apply,^0.2.0,0.2.1,7,0.2.0,False,False,0.8333333333333334
npm,google-closure-compiler,google-closure-compiler-linux,^20260622.0.0,20260622.0.0,2226,20260621.0.0,False,True,1.0
npm,google-closure-compiler,google-closure-compiler-linux-arm64,^20260622.0.0,20260622.0.0,166,20260621.0.0,False,True,1.0
npm,google-closure-compiler,google-closure-compiler-macos,^20260622.0.0,20260622.0.0,166,20260621.0.0,False,True,1.0
npm,google-closure-compiler,google-closure-compiler-windows,^20260622.0.0,20260622.0.0,2013,20260621.0.0,False,True,1.0
npm,@tsparticles/updater-wobble,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,canvas-renderer,@types/node,*,26.0.1,2349,26.0.0,False,False,0.0
npm,probe.gl,@babel/runtime,^7.0.0,8.0.0,203,7.29.7,True,False,0.14356435643564355
npm,probe.gl,@probe.gl/env,3.6.0,4.1.1,25,4.1.0,True,True,0.9583333333333334
npm,probe.gl,@probe.gl/log,3.6.0,4.1.1,25,4.1.0,True,True,0.9583333333333334
npm,probe.gl,@probe.gl/stats,3.6.0,4.1.1,45,4.1.0,True,True,0.9772727272727273
npm,jest-environment-enzyme,jest-environment-jsdom,^24.0.0,30.4.1,295,30.4.0,True,True,0.9115646258503401
npm,jest-environment-enzyme,enzyme,3.x,3.11.0,54,3.10.0,False,False,0.5283018867924528
npm,jest-environment-enzyme,jest,>=22.0.0,30.4.2,380,30.4.1,False,False,0.37994722955145116
npm,jest-environment-enzyme,react,^0.13.0 || ^0.14.0 || ^15.0.0 || >=16.x,19.2.7,2847,19.2.6,True,True,0.9743499648629655
npm,axios-logger,chalk,^4.1.0,5.6.2,43,5.6.0,True,True,0.9285714285714286
npm,axios-logger,dateformat,^3.0.3,5.0.3,42,5.0.2,True,True,0.975609756097561
npm,@liaoliaots/nestjs-redis,tslib,2.7.0,2.8.1,46,2.8.0,True,True,0.9777777777777777
npm,@liaoliaots/nestjs-redis,@nestjs/common,^10.0.0,11.1.27,442,11.1.26,True,True,0.8752834467120182
npm,@liaoliaots/nestjs-redis,@nestjs/core,^10.0.0,11.1.27,450,11.1.26,True,True,0.8775055679287305
npm,@liaoliaots/nestjs-redis,ioredis,^5.0.0,5.11.1,249,5.11.0,False,False,0.842741935483871
npm,postcss-prefixwrap,postcss,*,8.5.16,280,8.5.15,False,False,0.0
npm,@mescius/spread-sheets-shapes,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,@swimlane/ngx-datatable,tslib,^2.0.0,2.8.1,46,2.8.0,False,False,0.5555555555555556
npm,@swimlane/ngx-datatable,@angular/common,19.x || 20.x || 21.x,22.0.4,1073,22.0.3,True,True,0.8069029850746269
npm,@swimlane/ngx-datatable,@angular/core,19.x || 20.x || 21.x,22.0.4,1074,22.0.3,True,True,0.8070829450139795
npm,@swimlane/ngx-datatable,@angular/platform-browser,19.x || 20.x || 21.x,22.0.4,1073,22.0.3,True,True,0.8069029850746269
npm,@swimlane/ngx-datatable,rxjs,7.x || 8.x,7.8.2,166,7.8.1,False,False,0.6606060606060606
npm,@mikro-orm/sqlite,kysely,0.29.2,0.29.2,182,0.29.1,False,True,1.0
npm,@mikro-orm/sqlite,@mikro-orm/sql,7.1.5,7.1.5,671,7.1.4,False,True,0.9597014925373134
npm,@mikro-orm/sqlite,better-sqlite3,12.11.1,12.11.1,155,12.10.1,False,True,1.0
npm,@mikro-orm/sqlite,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,lit-analyzer,@vscode/web-custom-data,^0.4.2,0.6.3,25,0.6.2,True,True,0.5416666666666666
npm,lit-analyzer,chalk,^2.4.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,lit-analyzer,didyoumean2,4.1.0,7.0.4,28,7.0.3,True,True,0.9629629629629629
npm,lit-analyzer,fast-glob,^3.2.11,3.3.3,44,3.3.2,False,False,0.8837209302325582
npm,lit-analyzer,parse5,5.1.0,8.0.1,61,8.0.0,True,True,0.9833333333333333
npm,lit-analyzer,ts-simple-type,~2.0.0-next.0,1.0.7,42,1.0.6,True,True,0.975609756097561
npm,lit-analyzer,vscode-css-languageservice,4.3.0,6.3.10,201,6.3.9,True,True,0.975
npm,lit-analyzer,vscode-html-languageservice,3.1.0,5.6.2,152,5.6.1,True,True,0.9668874172185431
npm,lit-analyzer,web-component-analyzer,^2.0.0,2.0.0,105,1.2.0-next.0,False,True,0.9423076923076923
npm,embla-carousel-svelte,embla-carousel,8.6.0,8.6.0,239,8.5.2,False,True,1.0
npm,embla-carousel-svelte,embla-carousel-reactive-utils,8.6.0,8.6.0,48,8.5.2,False,True,1.0
npm,embla-carousel-svelte,svelte,^3.49.0 || ^4.0.0 || ^5.0.0,5.56.4,1084,5.56.3,False,False,0.4025854108956602
npm,react-tagsinput,react,^18.0.0 || ^17.0.0 || ^16.0.0 || ^15.0.0,19.2.7,2847,19.2.6,True,True,0.7333099086437105
npm,eslintcc,eslint,8.57.0,10.6.0,422,10.5.0,True,True,0.997624703087886
npm,@bugsnag/react-native,iserror,^0.0.2,0.0.2,2,0.0.1,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/core,^8.9.0,8.9.0,109,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-react,^8.9.0,8.9.0,110,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/delivery-react-native,^8.9.0,8.9.0,64,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-console-breadcrumbs,^8.9.0,8.9.0,111,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-network-breadcrumbs,^8.9.0,8.9.0,116,8.8.1,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-react-native-hermes,^8.9.0,8.9.0,57,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-react-native-session,^8.9.0,8.9.0,61,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-react-native-event-sync,^8.9.0,8.9.0,62,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-react-native-client-sync,^8.9.0,8.9.0,62,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-react-native-unhandled-rejection,^8.9.0,8.9.0,93,8.8.0,False,True,1.0
npm,@bugsnag/react-native,@bugsnag/plugin-react-native-global-error-handler,^8.9.0,8.9.0,91,8.8.0,False,True,1.0
npm,@honeybadger-io/js,@honeybadger-io/core,^6.9.0,6.9.0,26,6.7.2,False,True,1.0
npm,@honeybadger-io/js,@types/aws-lambda,^8.10.89,8.10.162,198,8.10.161,False,False,0.6294416243654822
npm,@honeybadger-io/js,@types/express,^5.0.3,5.0.6,57,5.0.5,False,False,0.9464285714285714
npm,eslint-formatter-stylish,chalk,^4.0.0,5.6.2,43,5.6.0,True,True,0.9047619047619048
npm,eslint-formatter-stylish,strip-ansi,^6.0.1,7.2.0,22,7.1.2,True,True,0.9523809523809523
npm,eslint-formatter-stylish,text-table,^0.2.0,0.2.0,5,0.1.1,False,True,1.0
npm,@amcharts/amcharts4,@babel/runtime,^7.6.3,8.0.0,203,7.29.7,True,False,0.41089108910891087
npm,@amcharts/amcharts4,core-js,^3.0.0,3.49.0,288,3.48.0,False,False,0.42857142857142855
npm,@amcharts/amcharts4,d3-force,^3.0.0,3.0.0,37,2.1.1,False,True,1.0
npm,@amcharts/amcharts4,d3-geo,^3.0.1,3.1.1,54,3.1.0,False,False,0.9622641509433962
npm,@amcharts/amcharts4,d3-geo-projection,^4.0.0,4.0.0,50,3.0.0,False,True,1.0
npm,@amcharts/amcharts4,d3-selection,^3.0.0,3.0.0,58,2.0.0,False,True,1.0
npm,@amcharts/amcharts4,d3-transition,^3.0.1,3.0.1,48,3.0.0,False,True,1.0
npm,@amcharts/amcharts4,pdfmake,^0.2.2,0.3.11,124,0.3.10,True,True,0.8211382113821138
npm,@amcharts/amcharts4,polylabel,^1.0.2,2.1.0,9,2.0.1,True,True,0.5
npm,@amcharts/amcharts4,raf,^3.4.1,3.4.1,24,3.4.0,False,True,1.0
npm,@amcharts/amcharts4,regression,^2.0.1,2.0.1,5,2.0.0,False,True,1.0
npm,@amcharts/amcharts4,rgbcolor,^1.0.1,1.0.1,8,1.0.0,False,True,1.0
npm,@amcharts/amcharts4,stackblur-canvas,^2.0.0,3.0.1,17,3.0.0,True,True,0.5
npm,@amcharts/amcharts4,tslib,^2.0.1,2.8.1,46,2.8.0,False,False,0.5777777777777777
npm,@mescius/spread-sheets-charts,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,@mescius/spread-sheets-charts,@mescius/spread-sheets-shapes,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,grunt-babel,grunt,>=0.4.0,1.6.2,72,1.6.1,False,False,0.5352112676056338
npm,grunt-babel,@babel/core,^7.0.0,8.0.1,229,8.0.0,True,True,0.13596491228070176
npm,astro-compress,@playform/pipe,0.1.5,0.1.5,12,0.1.4,False,True,1.0
npm,astro-compress,@types/csso,5.0.4,5.0.4,9,5.0.3,False,True,1.0
npm,astro-compress,@types/html-minifier-terser,7.0.2,7.0.2,9,7.0.1,False,True,1.0
npm,astro-compress,astro,*,7.0.3,1350,7.0.2,False,False,0.0
npm,astro-compress,commander,14.0.3,15.0.0,124,14.0.3,True,False,0.991869918699187
npm,astro-compress,csso,5.0.5,5.0.5,82,5.0.4,False,True,1.0
npm,astro-compress,deepmerge-ts,7.1.5,7.1.5,57,7.1.4,False,True,1.0
npm,astro-compress,fast-glob,3.3.3,3.3.3,44,3.3.2,False,True,1.0
npm,astro-compress,html-minifier-terser,7.2.0,7.2.0,19,7.1.0,False,True,1.0
npm,astro-compress,kleur,4.1.5,4.1.5,21,4.1.4,False,True,1.0
npm,astro-compress,lightningcss,1.32.0,1.32.0,42,1.31.1,False,True,1.0
npm,astro-compress,sharp,0.34.5,0.35.2,187,0.35.1,True,True,0.9838709677419355
npm,astro-compress,svgo,4.0.1,4.0.1,113,4.0.0,False,True,1.0
npm,astro-compress,terser,5.46.1,5.48.0,203,5.47.1,True,True,0.995049504950495
npm,@mikro-orm/mariadb,kysely,0.29.2,0.29.2,182,0.29.1,False,True,1.0
npm,@mikro-orm/mariadb,@mikro-orm/mysql,7.1.5,7.1.5,4589,7.1.4,False,True,0.9941150828247602
npm,@mikro-orm/mariadb,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,bip322-js,@bitcoinerlab/secp256k1,^1.2.0,1.2.0,9,1.1.1,False,True,1.0
npm,bip322-js,bitcoinjs-lib,^6.1.7,7.0.1,91,7.0.0,True,True,0.9888888888888889
npm,bip322-js,bitcoinjs-message,^2.2.0,2.2.0,9,2.1.4,False,True,1.0
npm,bip322-js,ecpair,^2.1.0,3.0.1,8,3.0.0,True,True,0.8571428571428571
npm,bip322-js,elliptic,^6.6.1,6.6.1,86,6.6.0,False,True,1.0
npm,bip322-js,fast-sha256,^1.3.0,1.3.0,7,1.2.0,False,True,1.0
npm,bip322-js,secp256k1,^5.0.1,5.0.1,62,5.0.0,False,True,1.0
npm,add-to-calendar-button,timezones-ical-library,^2.2.0,2.2.1,36,2.2.0,False,False,0.9714285714285714
npm,@honeybadger-io/core,json-nd,^1.0.0,1.0.0,1,,False,,
npm,@honeybadger-io/core,stacktrace-parser,^0.1.10,0.1.11,11,0.1.10,False,False,0.9
npm,eslint-formatter-summary,chalk-template,^1.1.0,1.1.2,9,1.1.0,False,False,0.875
npm,mui-one-time-password-input,@emotion/react,^11.13.0,11.14.0,42,11.13.5,False,False,0.926829268292683
npm,mui-one-time-password-input,@emotion/styled,^11.13.0,11.14.1,105,11.14.0,False,False,0.9711538461538461
npm,mui-one-time-password-input,@mui/material,^7.0.0 || ^9.0.0,9.1.2,258,9.1.1,False,False,0.8482490272373541
npm,mui-one-time-password-input,@types/react,^18.0.0 || ^19.0.0,19.2.17,705,19.2.16,False,False,0.7144886363636364
npm,mui-one-time-password-input,react,^18.0.0 || ^19.0.0,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,mui-one-time-password-input,react-dom,^18.0.0 || ^19.0.0,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,cson,cson-parser,^4.0.9,4.0.9,25,4.0.8,False,True,1.0
npm,cson,extract-opts,^5.8.0,5.9.0,45,5.8.0-next.1703831852.0f53e729d2f0ef0391a7e2241d5b3554c38d2d42,False,False,0.9318181818181818
npm,cson,requirefresh,^5.13.0,5.13.0,86,5.12.0-next.1703682783.464860a79baad52f3669c3cfc6822f6a8ad87156,False,True,0.9882352941176471
npm,cson,safefs,^8.9.0,8.10.0,112,8.9.0-next.1703832328.a9769fe98b09802abd99bbc01ff4a55552d5b919,False,False,0.972972972972973
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-darwin-arm64,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-win32-arm64-msvc,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-linux-arm64-gnu,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-linux-arm64-musl,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-wasm32-wasi,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-darwin-x64,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-win32-x64-msvc,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-linux-x64-gnu,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,@astrojs/compiler-binding,@astrojs/compiler-binding-linux-x64-musl,0.2.3,0.2.3,16,0.2.2,False,True,1.0
npm,angular-imask,imask,^7.6.1,7.6.1,95,7.6.0,False,True,1.0
npm,angular-imask,tslib,^2.6.2,2.8.1,46,2.8.0,False,False,0.9111111111111111
npm,@blocknote/shadcn,@blocknote/core,0.51.4,0.51.4,150,0.51.3,False,True,1.0
npm,@blocknote/shadcn,@blocknote/react,0.51.4,0.51.4,155,0.51.3,False,True,1.0
npm,@blocknote/shadcn,@radix-ui/react-avatar,^1.1.10,1.2.0,285,1.1.13-rc.1780783833776,False,False,0.823943661971831
npm,@blocknote/shadcn,@radix-ui/react-dropdown-menu,^2.1.16,2.1.18,407,2.1.17,False,False,0.8300492610837439
npm,@blocknote/shadcn,@radix-ui/react-label,^2.1.7,2.1.10,268,2.1.9,False,False,0.8127340823970037
npm,@blocknote/shadcn,@radix-ui/react-popover,^1.1.15,1.1.17,391,1.1.16,False,False,0.8307692307692308
npm,@blocknote/shadcn,@radix-ui/react-select,^2.2.6,2.3.1,323,2.3.0,False,False,0.8074534161490683
npm,@blocknote/shadcn,@radix-ui/react-slot,^1.2.3,1.3.0,186,1.2.5,False,False,0.7513513513513513
npm,@blocknote/shadcn,@radix-ui/react-tabs,^1.1.13,1.1.15,342,1.1.14,False,False,0.8005865102639296
npm,@blocknote/shadcn,@radix-ui/react-toggle,^1.1.10,1.1.12,274,1.1.11,False,False,0.7912087912087912
npm,@blocknote/shadcn,@radix-ui/react-tooltip,^1.2.8,1.2.10,402,1.2.9,False,False,0.8354114713216958
npm,@blocknote/shadcn,autoprefixer,^10.4.21,10.5.2,254,10.5.1,False,False,0.9644268774703557
npm,@blocknote/shadcn,class-variance-authority,^0.7.1,0.7.1,27,0.7.0,False,True,0.8846153846153846
npm,@blocknote/shadcn,clsx,^2.1.1,2.1.1,15,2.1.0,False,True,1.0
npm,@blocknote/shadcn,lucide-react,^0.525.0,1.22.0,674,1.21.0,True,True,0.9985141158989599
npm,@blocknote/shadcn,react-hook-form,^7.65.0,7.80.0,1089,7.79.0,False,False,0.9816176470588235
npm,@blocknote/shadcn,tailwind-merge,^2.6.0,3.6.0,437,3.5.0-dev.39fc7b5e915493e5eb3ddb1ca615f5b2eeff2540,True,True,0.981651376146789
npm,@blocknote/shadcn,react,^18.0 || ^19.0 || >= 19.0.0-rc,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@blocknote/shadcn,react-dom,^18.0 || ^19.0 || >= 19.0.0-rc,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,@blocknote/shadcn,tailwindcss,^4.1.12,4.3.2,2610,4.3.1,False,False,0.9946339593714066
npm,@mescius/spread-sheets-print,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,esformatter,acorn-to-esprima,^2.0.6,2.0.8,15,2.0.7,False,False,0.8571428571428571
npm,esformatter,babel-traverse,^6.4.5,6.26.0,78,6.25.0,False,False,0.5714285714285714
npm,esformatter,debug,^4.1.1,4.4.3,77,4.4.1,False,False,0.8421052631578947
npm,esformatter,disparity,^3.0.0,3.2.0,9,3.1.0,False,False,0.75
npm,esformatter,esformatter-parser,^1.0.0,1.0.0,1,,False,,
npm,esformatter,glob,^7.1.6,13.0.6,168,13.0.5,True,True,0.9700598802395209
npm,esformatter,minimatch,^3.0.2,10.2.5,144,10.2.4,True,True,0.9090909090909091
npm,esformatter,minimist,^1.2.5,1.2.8,31,1.2.7,False,False,0.9
npm,esformatter,mout,^1.2.2,1.2.4,24,1.2.3,False,False,0.9130434782608695
npm,esformatter,npm-run,^5.0.1,5.0.1,14,5.0.0,False,True,1.0
npm,esformatter,resolve,^1.15.1,1.22.12,101,1.22.11,False,False,0.78
npm,esformatter,rocambole,>=0.7 <2.0,0.7.0,17,0.6.0,False,True,1.0
npm,esformatter,rocambole-indent,^2.0.4,2.0.4,10,2.0.3,False,True,1.0
npm,esformatter,rocambole-linebreak,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,esformatter,rocambole-node,~1.0,1.0.0,1,,False,,
npm,esformatter,rocambole-token,^1.1.2,1.2.1,6,1.2.0,False,False,0.6
npm,esformatter,rocambole-whitespace,^1.0.0,1.0.0,1,,False,,
npm,esformatter,stdin,*,0.0.1,1,,False,,
npm,esformatter,strip-json-comments,^3.0.1,5.0.3,20,5.0.2,True,True,0.8421052631578947
npm,esformatter,supports-color,^7.1.0,10.2.2,54,10.2.0,True,True,0.9622641509433962
npm,esformatter,user-home,^2.0.0,3.0.0,5,2.0.0,True,False,0.75
npm,extract-comments,esprima-extract-comments,^1.1.0,1.1.0,8,1.0.1,False,True,1.0
npm,extract-comments,parse-code-context,^1.0.0,1.0.0,8,0.2.2,False,True,1.0
npm,esprima-extract-comments,esprima,^4.0.0,4.0.1,46,4.0.0,False,False,0.9777777777777777
npm,@mescius/spread-sheets-languagepackages,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,@azure/static-web-apps-cli,@azure/arm-appservice,^15.0.0,19.0.0,520,18.0.0-alpha.20260310.1,True,True,0.7148362235067437
npm,@azure/static-web-apps-cli,@azure/arm-resources,^5.2.0,7.0.0,532,6.1.0-alpha.20250723.1,True,True,0.5254237288135594
npm,@azure/static-web-apps-cli,@azure/arm-subscriptions,^5.1.0,6.0.0,514,5.1.2-alpha.20251030.1,True,False,0.2631578947368421
npm,@azure/static-web-apps-cli,@azure/identity,^4.3.0,4.13.1,805,4.13.0-alpha.20251103.1,False,False,0.5796019900497512
npm,@azure/static-web-apps-cli,@azure/msal-common,^14.13.0,16.10.0,178,16.9.0,True,True,0.9548022598870056
npm,@azure/static-web-apps-cli,adm-zip,^0.5.14,0.5.18,42,0.5.17,False,False,0.9024390243902439
npm,@azure/static-web-apps-cli,chalk,^4.1.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,@azure/static-web-apps-cli,cli-progress,^3.12.0,3.12.0,39,3.11.2,False,True,1.0
npm,@azure/static-web-apps-cli,commander,^9.5.0,15.0.0,124,14.0.3,True,True,0.991869918699187
npm,@azure/static-web-apps-cli,concurrently,^7.6.0,10.0.3,69,10.0.1,True,True,0.9852941176470589
npm,@azure/static-web-apps-cli,cookie,^0.7.0,2.0.0,34,1.1.1,True,True,0.9090909090909091
npm,@azure/static-web-apps-cli,devcert,^1.2.0,1.2.3,51,1.2.2,False,False,0.94
npm,@azure/static-web-apps-cli,dotenv,^16.4.5,17.4.2,104,17.4.1,True,True,0.941747572815534
npm,@azure/static-web-apps-cli,finalhandler,^1.2.0,2.1.1,35,2.1.0,True,True,0.8529411764705882
npm,@azure/static-web-apps-cli,get-port,^5.1.1,7.2.0,20,7.1.0,True,True,0.9473684210526315
npm,@azure/static-web-apps-cli,globrex,^0.1.2,0.1.2,7,0.1.1,False,True,1.0
npm,@azure/static-web-apps-cli,http-proxy,^1.18.1,1.18.1,85,1.18.0,False,True,1.0
npm,@azure/static-web-apps-cli,http-proxy-agent,^7.0.2,9.1.0,28,9.0.0,True,True,0.9629629629629629
npm,@azure/static-web-apps-cli,https-proxy-agent,^7.0.6,9.1.0,39,9.0.0,True,True,0.9736842105263158
npm,@azure/static-web-apps-cli,internal-ip,^6.2.0,9.0.0,22,8.0.1,True,True,0.9523809523809523
npm,@azure/static-web-apps-cli,json-schema-library,^9.3.5,11.6.1,131,11.6.0,True,True,0.9923076923076923
npm,@azure/static-web-apps-cli,json-source-map,^0.6.1,0.6.1,8,0.6.0,False,True,1.0
npm,@azure/static-web-apps-cli,jwt-decode,^4.0.0,4.0.0,29,3.1.2,False,True,0.8214285714285714
npm,@azure/static-web-apps-cli,keytar,^7.9.0,7.9.0,77,7.8.0,False,True,1.0
npm,@azure/static-web-apps-cli,node-fetch,^2.7.0,3.3.2,96,3.3.1,True,True,0.9894736842105263
npm,@azure/static-web-apps-cli,open,^8.4.2,11.0.0,52,10.2.0,True,True,0.9803921568627451
npm,@azure/static-web-apps-cli,openid-client,^6.7.1,6.8.4,219,6.8.3,False,False,0.9770642201834863
npm,@azure/static-web-apps-cli,ora,^5.4.1,9.4.1,57,9.4.0,True,True,0.9821428571428571
npm,@azure/static-web-apps-cli,pem,^1.14.8,1.14.8,56,1.14.7,False,True,0.9636363636363636
npm,@azure/static-web-apps-cli,prompts,^2.4.2,2.4.2,36,2.4.1,False,True,1.0
npm,@azure/static-web-apps-cli,rimraf,^5.0.7,6.1.3,86,6.1.2,True,True,0.9529411764705882
npm,@azure/static-web-apps-cli,selfsigned,^2.4.1,5.5.0,43,5.4.0,True,True,0.9761904761904762
npm,@azure/static-web-apps-cli,serve-static,^1.15.0,2.2.1,69,2.2.0,True,True,0.9264705882352942
npm,@azure/static-web-apps-cli,update-notifier,^7.0.0,7.3.1,52,7.3.0,False,False,0.9215686274509803
npm,@azure/static-web-apps-cli,wait-on,^7.2.0,9.0.10,67,9.0.9,True,True,0.9848484848484849
npm,@azure/static-web-apps-cli,yaml,^2.0.1,2.9.0,103,2.8.4,False,False,0.6470588235294118
npm,react-native-dropdown-picker,react,*,19.2.7,2847,19.2.6,False,False,0.0
npm,react-native-dropdown-picker,react-native,*,0.86.0,2594,0.85.3,False,False,0.0
npm,@mescius/spread-sheets-barcode,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,digraph-js,lodash.uniqwith,^4.5.0,4.5.0,9,4.4.0,False,True,1.0
npm,rollup-plugin-cleanup,js-cleanup,^1.2.0,1.2.0,4,1.0.1,False,True,1.0
npm,rollup-plugin-cleanup,rollup-pluginutils,^2.8.2,2.8.2,29,2.8.1,False,True,1.0
npm,rollup-plugin-cleanup,rollup,>=2.0,4.62.2,939,4.62.1,False,False,0.4200426439232409
npm,@shopify/shopify-app-react-router,@shopify/admin-api-client,^1.1.2,1.1.2,23,1.1.1,False,True,1.0
npm,@shopify/shopify-app-react-router,@shopify/shopify-api,^13.1.0,13.1.0,116,13.0.0,False,True,1.0
npm,@shopify/shopify-app-react-router,@shopify/shopify-app-session-storage,^5.0.1,5.0.1,56,5.0.0,False,True,1.0
npm,@shopify/shopify-app-react-router,@shopify/storefront-api-client,^1.0.10,1.0.10,24,1.0.9,False,True,1.0
npm,@shopify/shopify-app-react-router,compare-versions,^6.1.1,6.1.1,37,6.1.0,False,True,1.0
npm,@shopify/shopify-app-react-router,isbot,^5.1.40,5.1.44,161,5.1.43,False,False,0.975
npm,@shopify/shopify-app-react-router,react,>=18,19.2.7,2847,19.2.6,False,False,0.5741391426563598
npm,@shopify/shopify-app-react-router,react-dom,>=18,19.2.7,2802,19.2.6,False,False,0.5672973937879329
npm,@shopify/shopify-app-react-router,react-router,^7.6.2,8.1.0,1171,8.0.1,True,True,0.9452991452991453
npm,@mescius/spread-sheets-pdf,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,@mescius/spread-sheets-pdf,@mescius/spread-sheets-print,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,vue-i18n-extract,cac,^6.7.12,7.0.0,122,6.7.14,True,False,0.9752066115702479
npm,vue-i18n-extract,dot-object,^2.1.4,2.1.5,40,2.1.4,False,False,0.9743589743589743
npm,vue-i18n-extract,glob,^8.0.1,13.0.6,168,13.0.5,True,True,0.9760479041916168
npm,vue-i18n-extract,is-valid-glob,^1.0.0,1.0.0,4,0.3.0,False,True,1.0
npm,vue-i18n-extract,js-yaml,^4.1.0,5.2.0,80,5.1.0,True,True,0.9493670886075949
npm,@mikro-orm/mssql,tarn,3.0.2,3.1.0,18,3.0.2,True,False,0.9411764705882353
npm,@mikro-orm/mssql,kysely,0.29.2,0.29.2,182,0.29.1,False,True,1.0
npm,@mikro-orm/mssql,tedious,19.2.1,20.0.0,236,19.2.2,True,True,0.9957446808510638
npm,@mikro-orm/mssql,tsqlstring,1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,@mikro-orm/mssql,@mikro-orm/sql,7.1.5,7.1.5,671,7.1.4,False,True,0.9597014925373134
npm,@mikro-orm/mssql,@mikro-orm/core,7.1.5,7.1.5,4595,7.1.4,False,True,0.9941227688289073
npm,httpsnippet,chalk,^4.1.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,httpsnippet,yargs,^17.4.0,18.0.0,265,17.7.3,True,False,0.9545454545454546
npm,httpsnippet,form-data,4.0.4,4.0.6,53,4.0.5,True,True,0.9807692307692307
npm,httpsnippet,event-stream,4.0.1,4.0.1,84,4.0.0,False,True,1.0
npm,httpsnippet,stringify-object,3.3.0,6.0.0,29,5.0.0,True,True,0.9642857142857143
npm,httpsnippet,har-validator-compiled,^1.0.0,1.0.0,1,,False,,
npm,jspreadsheet-ce,@jspreadsheet/formula,^2.0.2,2.0.2,9,2.0.1,False,True,1.0
npm,jspreadsheet-ce,jsuites,^5.12.0,6.4.2,312,6.4.1,True,True,0.977491961414791
npm,@mescius/spread-sheets-react,@mescius/spread-sheets,19.1.3,19.1.3,52,19.1.2,False,True,1.0
npm,suppressed-error,define-data-property,^1.1.1,1.1.4,7,1.1.3,False,False,0.5
npm,suppressed-error,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,suppressed-error,es-abstract,^1.22.3,1.24.2,93,1.24.1,False,False,0.8260869565217391
npm,suppressed-error,es-errors,^1.1.0,1.3.0,5,1.2.1,False,False,0.25
npm,suppressed-error,function-bind,^1.1.2,1.1.2,6,1.1.1,False,True,1.0
npm,suppressed-error,globalthis,^1.0.3,1.0.4,5,1.0.3,False,False,0.75
npm,suppressed-error,has-property-descriptors,^1.0.1,1.0.2,3,1.0.1,False,False,0.5
npm,suppressed-error,set-function-name,^2.0.1,2.0.2,4,2.0.1,False,False,0.6666666666666666
npm,@xarc/run,chalk,^4.1.2,5.6.2,43,5.6.0,True,True,0.9761904761904762
npm,@xarc/run,chalker,^1.2.0,1.3.1,7,1.3.0,False,False,0.6666666666666666
npm,@xarc/run,insync,^2.1.1,2.1.1,5,2.1.0,False,True,1.0
npm,@xarc/run,jaro-winkler,^0.2.8,0.2.8,12,0.2.7,False,True,1.0
npm,@xarc/run,lodash.foreach,^4.5.0,4.5.0,19,4.4.1,False,True,1.0
npm,@xarc/run,nix-clap,^2.4.0,1.3.13,33,1.3.12,True,True,0.8125
npm,@xarc/run,optional-require,^2.1.0,2.1.0,25,2.0.4,False,True,1.0
npm,@xarc/run,path-is-inside,^1.0.2,1.0.2,3,1.0.1,False,True,1.0
npm,@xarc/run,read-pkg-up,^7.0.1,11.0.0,14,10.1.0,True,True,0.9230769230769231
npm,@xarc/run,require-at,^1.0.6,1.0.6,6,1.0.5,False,True,1.0
npm,@xarc/run,string-array,^1.0.1,1.0.1,2,1.0.0,False,True,1.0
npm,@xarc/run,unwrap-npm-cmd,^1.1.2,1.1.2,4,1.1.1,False,True,1.0
npm,@xarc/run,xsh,^0.4.5,0.4.6,11,0.4.5,False,False,0.9
npm,fs-tree-structure,lodash-es,^4.17.21,4.18.1,71,4.18.0,False,False,0.9428571428571428
npm,@tsparticles/plugin-motion,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
npm,@bugsnag/core-performance,@bugsnag/cuid,^3.1.1,3.2.2,8,3.2.1,False,False,0.5714285714285714
npm,react-native-actions-sheet,react-native-worklets,^0.7.1,0.10.0,447,0.9.2,True,True,0.9910313901345291
npm,react-native-actions-sheet,react-native,*,0.86.0,2594,0.85.3,False,False,0.0
npm,react-native-actions-sheet,react-native-gesture-handler,*,3.0.2,266,3.0.1,False,False,0.0
npm,react-native-actions-sheet,react-native-reanimated,*,4.5.0,1463,4.4.1,False,False,0.0
npm,react-native-actions-sheet,react-native-safe-area-context,*,5.8.0,145,5.7.0,False,False,0.0
npm,set.prototype.intersection,call-bind,^1.0.8,1.0.9,10,1.0.8,False,False,0.8888888888888888
npm,set.prototype.intersection,define-properties,^1.2.1,1.2.1,10,1.2.0,False,True,1.0
npm,set.prototype.intersection,es-abstract,^1.24.0,1.24.2,93,1.24.1,False,False,0.9782608695652174
npm,set.prototype.intersection,es-errors,^1.3.0,1.3.0,5,1.2.1,False,True,1.0
npm,set.prototype.intersection,es-set,^2.0.1,2.0.1,9,2.0.0,False,True,1.0
npm,set.prototype.intersection,is-set,^2.0.3,2.0.3,5,2.0.2,False,True,1.0
npm,set.prototype.intersection,stop-iteration-iterator,^1.1.0,1.1.0,2,1.0.0,False,True,1.0
npm,text-case,text-camel-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-capital-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-constant-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-dot-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-header-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-is-lower-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-is-upper-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-kebab-case,^1.2.11,1.2.11,9,1.2.10,False,True,1.0
npm,text-case,text-lower-case,^1.2.11,1.2.11,13,1.2.10,False,True,1.0
npm,text-case,text-lower-case-first,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-no-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-param-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-pascal-case,^1.2.11,1.2.11,12,1.2.10,False,True,1.0
npm,text-case,text-path-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-sentence-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-snake-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-swap-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-title-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-upper-case,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,text-case,text-upper-case-first,^1.2.11,1.2.11,11,1.2.10,False,True,1.0
npm,@bitgo/utxo-lib,@bitgo/blake2b,^3.2.4,3.2.4,17,3.2.3,False,True,1.0
npm,@bitgo/utxo-lib,@bitgo/secp256k1,^1.11.0,1.11.0,38,1.10.0,False,True,1.0
npm,@bitgo/utxo-lib,@brandonblack/musig,^0.0.1-alpha.0,0.0.1-alpha.1,2,,False,,0.0
npm,@bitgo/utxo-lib,bech32,^2.0.0,2.0.0,10,1.1.4,False,True,1.0
npm,@bitgo/utxo-lib,bip174,npm:@bitgo-forks/bip174@3.1.0-master.4,3.0.0,24,2.1.1,True,True,1.0
npm,@bitgo/utxo-lib,bitcoin-ops,^1.3.0,1.4.1,3,1.4.0,False,False,0.0
npm,@bitgo/utxo-lib,bitcoinjs-lib,npm:@bitgo-forks/bitcoinjs-lib@7.1.0-master.11,7.0.1,91,7.0.0,True,True,1.0
npm,@bitgo/utxo-lib,bs58check,^2.1.2,4.0.0,22,3.0.1,True,True,0.9523809523809523
npm,@bitgo/utxo-lib,cashaddress,^1.1.0,1.1.0,4,1.0.3,False,True,1.0
npm,@bitgo/utxo-lib,fastpriorityqueue,^0.7.1,0.8.0,37,0.7.5,True,False,0.8611111111111112
npm,@bitgo/utxo-lib,typeforce,^1.11.3,1.18.0,69,1.17.0,False,False,0.7941176470588235
npm,@bitgo/utxo-lib,varuint-bitcoin,^1.1.2,2.0.0,8,1.1.2,True,False,0.8571428571428571
npm,@tsparticles/shape-cards,@tsparticles/path-utils,4.3.0,4.3.0,43,4.2.1,False,True,1.0
npm,@tsparticles/shape-cards,@tsparticles/engine,4.3.0,4.3.0,77,4.2.1,False,True,1.0
pypi,00-merlin-hu-mcpdemo-pipy,mcp,>=1.9.4,1.28.1,61,1.28.0,False,False,0.43333333333333335
pypi,00-renjing-mcp-server-pypi,mcp,>=1.27.1,1.28.1,61,1.28.0,False,False,0.95
pypi,01d61084-d29e-11e9-96d1-7c5cf84ffe8e,click,==7.0,8.4.2,64,8.4.1,True,True,0.9841269841269841
pypi,01d61084-d29e-11e9-96d1-7c5cf84ffe8e,attrs,==19.1.0,26.1.0,36,25.4.0,True,True,0.9714285714285714
pypi,01memories,exifread,,3.5.1,27,3.5.0,False,,
pypi,01memories,ffmpeg-python,,0.2.0,20,0.1.18,False,,
pypi,01memories,geopy,,2.4.1,60,2.4.0,False,,
pypi,01memories,iptcinfo3,,2.3.0,9,2.2.0,False,,
pypi,01memories,kivy,,2.3.1,52,2.3.1rc1,False,,
pypi,01memories,paho-mqtt,,2.1.0,22,2.0.0,False,,
pypi,01memories,pillow,,12.2.0,106,12.1.1,False,,
pypi,01memories,pillow-heif,,1.4.0,45,1.3.0,False,,
pypi,01memories,pyyaml,,6.0.3,40,6.0.2,False,,
pypi,01memories,rclone-python,,0.1.24,34,0.1.23,False,,
pypi,01memories,schedule,,1.2.2,27,1.2.1,False,,
pypi,01memories,sqlalchemy,,2.0.51,325,2.0.50,False,,
pypi,01memories,webdavclient3,,3.14.7,22,3.14.6,False,,
pypi,01os,livekit,"<0.13.0,>=0.12.1",1.1.12,111,1.1.11,True,True,0.990909090909091
pypi,01os,livekit-agents,"<0.9.0,>=0.8.6",1.6.4,208,1.6.3,True,True,0.966183574879227
pypi,01os,livekit-plugins-deepgram,"<0.7.0,>=0.6.5",1.6.4,153,1.6.3,True,True,0.9013157894736842
pypi,01os,livekit-plugins-openai,"<0.9.0,>=0.8.1",1.6.4,170,1.6.3,True,True,0.9704142011834319
pypi,01os,livekit-plugins-silero,"<0.7.0,>=0.6.4",1.6.4,132,1.6.3,True,True,0.9923664122137404
pypi,01os,livekit-plugins-elevenlabs,"<0.8.0,>=0.7.3",1.6.4,151,1.6.3,True,True,0.9266666666666666
pypi,01os,segno,"<2.0.0,>=1.6.1",1.6.6,47,1.6.5,False,False,0.9347826086956522
pypi,01os,open-interpreter,"<0.4.0,>=0.3.8",0.4.3,130,0.4.2,True,True,0.9534883720930233
pypi,01os,ngrok,"<2.0.0,>=1.4.0",1.7.0,28,1.6.0,False,False,0.8518518518518519
pypi,01os,realtimetts,"<0.5.0,>=0.4.5",0.7.3,86,0.7.2,True,True,0.611764705882353
pypi,01os,realtimestt,"<0.3.0,>=0.2.41",1.0.2,50,1.0.1,True,True,0.9591836734693877
pypi,01os,pynput,"<2.0.0,>=1.7.7",1.8.2,63,1.8.1,False,False,0.9354838709677419
pypi,01os,yaspin,"<4.0.0,>=3.0.2",3.4.0,44,3.3.0,False,False,0.9069767441860465
pypi,021-mcp,httpx,>=0.27.0,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,021-mcp,mcp,>=1.0.0,1.28.1,61,1.28.0,False,False,0.1
pypi,021-mcp,pydantic,>=2.5.0,2.13.4,203,2.13.3,False,False,0.7623762376237624
pypi,021-mcp,pytest-asyncio,>=0.21.0,1.4.0,76,1.4.0a2,False,True,0.6666666666666666
pypi,021-mcp,pytest,>=7.4.0,9.1.1,192,9.1.0,False,False,0.8534031413612565
pypi,021-mcp,ruff,>=0.1.0,0.15.20,413,0.15.19,False,False,0.6456310679611651
pypi,0b1-protocol,aiohttp,>=3.9.0,3.14.1,310,3.14.0,False,False,0.8090614886731392
pypi,0b1-protocol,click,>=8.0.0,8.4.2,64,8.4.1,False,False,0.6349206349206349
pypi,0b1-protocol,eciespy,>=0.4.0,0.4.6,32,0.4.5,False,False,0.8064516129032258
pypi,0b1-protocol,eth-account,>=0.11.0,0.13.7,43,0.13.6,False,False,0.6190476190476191
pypi,0b1-protocol,pytest-asyncio,>=0.23.0,1.4.0,76,1.4.0a2,False,True,0.72
pypi,0b1-protocol,pytest,>=8.0.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,0b1-sdk,aiohttp,>=3.9.0,3.14.1,310,3.14.0,False,False,0.8090614886731392
pypi,0b1-sdk,click,>=8.0.0,8.4.2,64,8.4.1,False,False,0.6349206349206349
pypi,0b1-sdk,eciespy,>=0.4.0,0.4.6,32,0.4.5,False,False,0.8064516129032258
pypi,0b1-sdk,eth-account,>=0.11.0,0.13.7,43,0.13.6,False,False,0.6190476190476191
pypi,0b1-sdk,pytest-asyncio,>=0.23.0,1.4.0,76,1.4.0a2,False,True,0.72
pypi,0b1-sdk,pytest,>=8.0.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,0bit-0gate,requests,>=2.31.0,2.34.2,163,2.34.1,False,False,0.9320987654320988
pypi,0bit-0gate,django,>=4.2,6.0.6,435,6.0.5,False,False,0.8064516129032258
pypi,0bit-0gate,fastapi,>=0.100,0.138.2,298,0.138.1,False,False,0.5925925925925926
pypi,0bit-0gate,starlette,>=0.27,1.3.1,197,1.3.0,False,False,0.6785714285714286
pypi,0bit-0gate,flask,>=2.3,3.1.3,64,3.1.2,False,False,0.8253968253968254
pypi,0bit-0gate,pytest,>=7.4,9.1.1,192,9.1.0,False,False,0.8534031413612565
pypi,0bit-0gate,pytest-cov,>=4.1,7.1.0,54,7.0.0,False,False,0.8301886792452831
pypi,0bit-0gate,responses,>=0.24,0.26.1,63,0.26.0,False,False,0.8387096774193549
pypi,0bit-0gate,mypy,>=1.7,2.1.0,138,2.0.0,False,False,0.8029197080291971
pypi,0bit-0gate,types-requests,,2.33.0.20260518,140,2.33.0.20260513,False,,
pypi,0bit-gate,requests,>=2.31.0,2.34.2,163,2.34.1,False,False,0.9320987654320988
pypi,0bit-gate,django,>=4.2,6.0.6,435,6.0.5,False,False,0.8064516129032258
pypi,0bit-gate,fastapi,>=0.100,0.138.2,298,0.138.1,False,False,0.5925925925925926
pypi,0bit-gate,starlette,>=0.27,1.3.1,197,1.3.0,False,False,0.6785714285714286
pypi,0bit-gate,flask,>=2.3,3.1.3,64,3.1.2,False,False,0.8253968253968254
pypi,0bit-gate,pytest,>=7.4,9.1.1,192,9.1.0,False,False,0.8534031413612565
pypi,0bit-gate,pytest-cov,>=4.1,7.1.0,54,7.0.0,False,False,0.8301886792452831
pypi,0bit-gate,responses,>=0.24,0.26.1,63,0.26.0,False,False,0.8387096774193549
pypi,0bit-gate,mypy,>=1.7,2.1.0,138,2.0.0,False,False,0.8029197080291971
pypi,0bit-gate,types-requests,,2.33.0.20260518,140,2.33.0.20260513,False,,
pypi,0byte,httpx,>=0.24,0.28.1,74,0.28.0,False,False,0.863013698630137
pypi,0byte,pydantic,>=2.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,0-core-client,redis,>=2.10.5,8.0.1,168,8.0.0,False,False,0.46706586826347307
pypi,0din-jef,pyyaml,>=6,6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,0din-jef,pytest,,9.1.1,192,9.1.0,False,,
pypi,0din-jef,requests,,2.34.2,163,2.34.1,False,,
pypi,0din-jef,pytest-asyncio,,1.4.0,76,1.4.0a2,False,,
pypi,0din-jef,garak,>=0.13.3,0.15.1,38,0.15.0,False,False,0.8918918918918919
pypi,0din-jef,pyrit,"<0.15,>=0.14",0.14.0,22,0.13.0,False,True,1.0
pypi,0fdb5604,fastapi,,0.138.2,298,0.138.1,False,,
pypi,0fdb5604,uvicorn,,0.49.0,193,0.48.0,False,,
pypi,0fdb5604,requests,,2.34.2,163,2.34.1,False,,
pypi,0fdb5604,pydantic,>=2,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,0fdb5604,pexpect,,4.9.0,20,4.8.0,False,,
pypi,0fdb5604,bashlex,,0.18,16,0.17,False,,
pypi,0fdb5604,python-multipart,,0.0.32,32,0.0.31,False,,
pypi,0fdb5604,rich,,15.0.0,207,14.3.4,False,,
pypi,0fdb5604,mkdocs-material,,9.7.6,441,9.7.5,False,,
pypi,0fdb5604,mkdocs-glightbox,,0.5.2,22,0.5.1,False,,
pypi,0fdb5604,mkdocs-include-markdown-plugin,,7.3.0,76,7.2.2,False,,
pypi,0fdb5604,mkdocstrings,>=0.18,1.0.4,75,1.0.3,False,False,0.5540540540540541
pypi,0fdb5604,pytest,,9.1.1,192,9.1.0,False,,
pypi,0fdb5604,pytest-cov,,7.1.0,54,7.0.0,False,,
pypi,0fdb5604,pre-commit,,4.6.0,202,4.5.1,False,,
pypi,0fdb5604,pytest-asyncio,,1.4.0,76,1.4.0a2,False,,
pypi,0fdb5604,griffe-pydantic,,1.3.1,13,1.3.0,False,,
pypi,0fdb5604,modal,,1.5.1,2565,1.5.1.dev15,False,,
pypi,0fdb5604,boto3,,1.43.37,2061,1.43.36,False,,
pypi,0fdb5604,boto3,,1.43.37,2061,1.43.36,False,,
pypi,0fosdc,cryptography,>=41.0.0,49.0.0,157,48.0.1,False,False,0.7243589743589743
pypi,0fosdc,xeddsa,>=0.1.0,1.2.0,22,1.1.1,False,False,0.0
pypi,0fosdc,pydantic,>=2.0.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,0fosdc,typing-extensions,>=4.0.0,4.15.0,51,4.15.0rc1,False,True,0.48
pypi,0g-inference-sdk,web3,>=6.0.0,7.16.0,252,7.15.0,False,False,0.7848605577689243
pypi,0g-inference-sdk,eth-account,>=0.10.0,0.13.7,43,0.13.6,False,False,0.5952380952380952
pypi,0g-inference-sdk,eth-keys,>=0.4.0,0.7.0,23,0.6.1,False,False,0.7727272727272727
pypi,0g-inference-sdk,eth-utils,>=2.0.0,6.0.0,63,6.0.0b1,False,True,0.7096774193548387
pypi,0g-inference-sdk,requests,>=2.31.0,2.34.2,163,2.34.1,False,False,0.9320987654320988
pypi,0g-inference-sdk,python-dotenv,>=1.0.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,0g-inference-sdk,typing-extensions,>=4.0.0,4.15.0,51,4.15.0rc1,False,True,0.48
pypi,0g-inference-sdk,pytest,>=7.0.0,9.1.1,192,9.1.0,False,False,0.7905759162303665
pypi,0g-inference-sdk,pytest-asyncio,>=0.21.0,1.4.0,76,1.4.0a2,False,True,0.6666666666666666
pypi,0g-inference-sdk,black,>=23.0.0,26.5.1,73,26.5.0,False,False,0.625
pypi,0g-inference-sdk,flake8,>=6.0.0,7.3.0,94,7.2.0,False,False,0.9247311827956989
pypi,0g-inference-sdk,mypy,>=1.0.0,2.1.0,138,2.0.0,False,False,0.7226277372262774
pypi,0g-inference-sdk,eciespy,>=0.4.0,0.4.6,32,0.4.5,False,False,0.8064516129032258
pypi,0g-inference-sdk,cryptography,>=41.0.0,49.0.0,157,48.0.1,False,False,0.7243589743589743
pypi,0g-storage-sdk,pycryptodome,>=3.23.0,3.23.0,58,3.22.0,False,True,1.0
pypi,0g-storage-sdk,cryptography,>=45.0.0,49.0.0,157,48.0.1,False,False,0.8782051282051282
pypi,0g-storage-sdk,web3,>=7.14.0,7.16.0,252,7.15.0,False,False,0.9880478087649402
pypi,0g-storage-sdk,eth-account,>=0.13.7,0.13.7,43,0.13.6,False,True,1.0
pypi,0g-storage-sdk,requests,>=2.32.5,2.34.2,163,2.34.1,False,False,0.9691358024691358
pypi,0g-storage-sdk,pytest,>=8.4.2,9.1.1,192,9.1.0,False,False,0.9685863874345549
pypi,0latency-cli,click,>=8.1.0,8.4.2,64,8.4.1,False,False,0.7142857142857143
pypi,0latency-cli,httpx,>=0.27.0,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,0latency-cli,platformdirs,>=4.0.0,4.10.0,63,4.9.6,False,False,0.5806451612903226
pypi,0-orchestrator,jinja2,,3.1.6,52,3.1.5,False,,
pypi,0-orchestrator,aioredis,,2.0.1,34,2.0.0,False,,
pypi,0-orchestrator,etcd3,,0.12.0,21,0.11.1,False,,
pypi,0-orchestrator,netaddr,,1.3.0,40,1.2.1,False,,
pypi,0-orchestrator,python-dateutil,,2.9.0.post0,34,2.9.0,False,,
pypi,0sql,requests,,2.34.2,163,2.34.1,False,,
pypi,0x01-cubic-sdk,msgpack,>=1.0,1.2.1,33,1.2.0,False,False,0.59375
pypi,0x01-cubic-sdk,requests,>=2.21,2.34.2,163,2.34.1,False,False,0.845679012345679
pypi,0x20bf,pyyaml,==5.4.1,6.0.3,40,6.0.2,True,True,0.9743589743589743
pypi,0x20bf,aiohttp,==3.7.4.post0,3.14.1,310,3.14.0,True,True,0.9967637540453075
pypi,0x20bf,gnupg,"<3.0.0,>=2.3.1",2.3.1,25,2.3.0,False,True,1.0
pypi,0x20bf,pre-commit,"<3.0.0,>=2.1.0",4.6.0,202,4.5.1,True,True,0.8308457711442786
pypi,0xble-utils,click,,8.4.2,64,8.4.1,False,,
pypi,0xble-utils,pyfzf,,0.3.1,6,0.3.0,False,,
pypi,0xble-utils,termcolor,,3.3.0,20,3.2.0,False,,
pypi,0xble-utils,rich,,15.0.0,207,14.3.4,False,,
pypi,0xble-utils,pytz,,2026.2,76,2026.1.post1,False,,
pypi,0xble-utils,dateparser,,1.4.1,35,1.4.0,False,,
pypi,0xble-utils,tenacity,,9.1.4,61,9.1.3,False,,
pypi,0xble-utils,notion-client,,3.1.0,23,3.0.0,False,,
pypi,0xchron-polymarket-mcp,dotenv,>=0.9.9,0.9.9,5,0.0.5,False,True,1.0
pypi,0xchron-polymarket-mcp,httpx,>=0.28.1,0.28.1,74,0.28.0,False,True,1.0
pypi,0xchron-polymarket-mcp,mcp,>=1.27.2,1.28.1,61,1.28.0,False,False,0.9666666666666667
pypi,0xchron-polymarket-mcp,pydantic-settings,>=2.14.1,2.14.2,44,2.14.1,False,False,0.9767441860465116
pypi,0x-contract-addresses,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-contract-addresses,bandit,,1.9.4,50,1.9.3,False,,
pypi,0x-contract-addresses,black,,26.5.1,73,26.5.0,False,,
pypi,0x-contract-addresses,coverage,,7.14.3,189,7.14.2,False,,
pypi,0x-contract-addresses,coveralls,,4.1.0,48,4.0.2,False,,
pypi,0x-contract-addresses,mypy,,2.1.0,138,2.0.0,False,,
pypi,0x-contract-addresses,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-contract-addresses,pycodestyle,,2.14.0,23,2.13.0,False,,
pypi,0x-contract-addresses,pydocstyle,,6.3.0,23,6.2.3,False,,
pypi,0x-contract-addresses,pylint,,4.0.6,212,4.0.5,False,,
pypi,0x-contract-addresses,pytest,,9.1.1,192,9.1.0,False,,
pypi,0x-contract-addresses,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-contract-addresses,tox,,4.56.1,290,4.56.0,False,,
pypi,0x-contract-addresses,twine,,6.2.0,59,6.1.0,False,,
pypi,0x-contract-artifacts,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-contract-artifacts,bandit,,1.9.4,50,1.9.3,False,,
pypi,0x-contract-artifacts,black,,26.5.1,73,26.5.0,False,,
pypi,0x-contract-artifacts,coverage,,7.14.3,189,7.14.2,False,,
pypi,0x-contract-artifacts,coveralls,,4.1.0,48,4.0.2,False,,
pypi,0x-contract-artifacts,mypy,,2.1.0,138,2.0.0,False,,
pypi,0x-contract-artifacts,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-contract-artifacts,pycodestyle,,2.14.0,23,2.13.0,False,,
pypi,0x-contract-artifacts,pydocstyle,,6.3.0,23,6.2.3,False,,
pypi,0x-contract-artifacts,pylint,,4.0.6,212,4.0.5,False,,
pypi,0x-contract-artifacts,pytest,,9.1.1,192,9.1.0,False,,
pypi,0x-contract-artifacts,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-contract-artifacts,tox,,4.56.1,290,4.56.0,False,,
pypi,0x-contract-artifacts,twine,,6.2.0,59,6.1.0,False,,
pypi,0x-contract-wrappers,0x-contract-addresses,,3.0.0,9,3.0.0.dev3,False,,
pypi,0x-contract-wrappers,0x-contract-artifacts,,3.0.0,5,3.0.0.dev2,False,,
pypi,0x-contract-wrappers,0x-json-schemas,,2.1.0,8,2.1.0.dev2,False,,
pypi,0x-contract-wrappers,0x-order-utils,,4.0.1,19,4.0.0,False,,
pypi,0x-contract-wrappers,web3,,7.16.0,252,7.15.0,False,,
pypi,0x-contract-wrappers,attrs,,26.1.0,36,25.4.0,False,,
pypi,0x-contract-wrappers,eth-utils,,6.0.0,63,6.0.0b1,False,,
pypi,0x-contract-wrappers,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-contract-wrappers,bandit,,1.9.4,50,1.9.3,False,,
pypi,0x-contract-wrappers,black,,26.5.1,73,26.5.0,False,,
pypi,0x-contract-wrappers,coverage,,7.14.3,189,7.14.2,False,,
pypi,0x-contract-wrappers,coveralls,,4.1.0,48,4.0.2,False,,
pypi,0x-contract-wrappers,mypy,,2.1.0,138,2.0.0,False,,
pypi,0x-contract-wrappers,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-contract-wrappers,pycodestyle,,2.14.0,23,2.13.0,False,,
pypi,0x-contract-wrappers,pydocstyle,,6.3.0,23,6.2.3,False,,
pypi,0x-contract-wrappers,pylint,,4.0.6,212,4.0.5,False,,
pypi,0x-contract-wrappers,pytest,,9.1.1,192,9.1.0,False,,
pypi,0x-contract-wrappers,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-contract-wrappers,sphinx-autodoc-typehints,,3.12.0,125,3.11.0,False,,
pypi,0x-contract-wrappers,tox,,4.56.1,290,4.56.0,False,,
pypi,0x-contract-wrappers,twine,,6.2.0,59,6.1.0,False,,
pypi,0xdegenmo-lighter-mcp,aiohttp,>=3.9.0,3.14.1,310,3.14.0,False,False,0.8090614886731392
pypi,0xdegenmo-lighter-mcp,lighter-sdk,>=1.0.6,1.1.1,17,1.1.0,False,False,0.6875
pypi,0xdegenmo-lighter-mcp,mcp,>=1.2.0,1.28.1,61,1.28.0,False,False,0.18333333333333332
pypi,0xdegenmo-lighter-mcp,python-dotenv,>=1.0.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,0xdegenmo-lighter-mcp,pytest-asyncio,>=0.23,1.4.0,76,1.4.0a2,False,True,0.72
pypi,0xdegenmo-lighter-mcp,pytest,>=8.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,0xdegenmo-lighter-mcp,ruff,>=0.5,0.15.20,413,0.15.19,False,False,0.7378640776699029
pypi,0xdirsan,requests,,2.34.2,163,2.34.1,False,,
pypi,0xdirsan,colorama,,0.4.6,46,0.4.6rc1,False,,
pypi,0xibra-scann,tensorflow,~=2.16.0,2.21.0,138,2.21.0rc1,True,True,0.9854014598540146
pypi,0xibra-scann,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,0x-json-schemas,jsonschema,,4.26.0,109,4.25.1,False,,
pypi,0x-json-schemas,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-json-schemas,stringcase,,1.2.0,7,1.0.6,False,,
pypi,0x-json-schemas,0x-contract-addresses,,3.0.0,9,3.0.0.dev3,False,,
pypi,0x-json-schemas,bandit,,1.9.4,50,1.9.3,False,,
pypi,0x-json-schemas,black,,26.5.1,73,26.5.0,False,,
pypi,0x-json-schemas,coverage,,7.14.3,189,7.14.2,False,,
pypi,0x-json-schemas,coveralls,,4.1.0,48,4.0.2,False,,
pypi,0x-json-schemas,eth-utils,,6.0.0,63,6.0.0b1,False,,
pypi,0x-json-schemas,mypy,,2.1.0,138,2.0.0,False,,
pypi,0x-json-schemas,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-json-schemas,pycodestyle,,2.14.0,23,2.13.0,False,,
pypi,0x-json-schemas,pydocstyle,,6.3.0,23,6.2.3,False,,
pypi,0x-json-schemas,pylint,,4.0.6,212,4.0.5,False,,
pypi,0x-json-schemas,pytest,,9.1.1,192,9.1.0,False,,
pypi,0x-json-schemas,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-json-schemas,sphinx-autodoc-typehints,,3.12.0,125,3.11.0,False,,
pypi,0x-json-schemas,tox,,4.56.1,290,4.56.0,False,,
pypi,0x-json-schemas,twine,,6.2.0,59,6.1.0,False,,
pypi,0x-middlewares,eth-account,,0.13.7,43,0.13.6,False,,
pypi,0x-middlewares,eth-keys,,0.7.0,23,0.6.1,False,,
pypi,0x-middlewares,hexbytes,,1.3.1,18,1.3.0,False,,
pypi,0x-middlewares,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-middlewares,0x-contract-addresses,,3.0.0,9,3.0.0.dev3,False,,
pypi,0x-middlewares,0x-contract-wrappers,,2.0.0,19,2.0.0.dev10,False,,
pypi,0x-middlewares,0x-order-utils,,4.0.1,19,4.0.0,False,,
pypi,0x-middlewares,web3,,7.16.0,252,7.15.0,False,,
pypi,0x-middlewares,bandit,,1.9.4,50,1.9.3,False,,
pypi,0x-middlewares,black,,26.5.1,73,26.5.0,False,,
pypi,0x-middlewares,coverage,,7.14.3,189,7.14.2,False,,
pypi,0x-middlewares,coveralls,,4.1.0,48,4.0.2,False,,
pypi,0x-middlewares,eth-utils,,6.0.0,63,6.0.0b1,False,,
pypi,0x-middlewares,mypy,,2.1.0,138,2.0.0,False,,
pypi,0x-middlewares,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-middlewares,pycodestyle,,2.14.0,23,2.13.0,False,,
pypi,0x-middlewares,pydocstyle,,6.3.0,23,6.2.3,False,,
pypi,0x-middlewares,pylint,,4.0.6,212,4.0.5,False,,
pypi,0x-middlewares,pytest,,9.1.1,192,9.1.0,False,,
pypi,0x-middlewares,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-middlewares,sphinx-autodoc-typehints,,3.12.0,125,3.11.0,False,,
pypi,0x-middlewares,tox,,4.56.1,290,4.56.0,False,,
pypi,0x-middlewares,twine,,6.2.0,59,6.1.0,False,,
pypi,0x-order-utils,0x-contract-addresses,,3.0.0,9,3.0.0.dev3,False,,
pypi,0x-order-utils,0x-contract-artifacts,,3.0.0,5,3.0.0.dev2,False,,
pypi,0x-order-utils,0x-json-schemas,,2.1.0,8,2.1.0.dev2,False,,
pypi,0x-order-utils,deprecated,,1.3.1,27,1.3.0,False,,
pypi,0x-order-utils,web3,,7.16.0,252,7.15.0,False,,
pypi,0x-order-utils,eth-abi,,5.2.0,39,5.1.0,False,,
pypi,0x-order-utils,eth-typing,,6.0.0,39,6.0.0b1,False,,
pypi,0x-order-utils,eth-utils,,6.0.0,63,6.0.0b1,False,,
pypi,0x-order-utils,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-order-utils,0x-contract-wrappers,,2.0.0,19,2.0.0.dev10,False,,
pypi,0x-order-utils,bandit,,1.9.4,50,1.9.3,False,,
pypi,0x-order-utils,black,,26.5.1,73,26.5.0,False,,
pypi,0x-order-utils,coverage,,7.14.3,189,7.14.2,False,,
pypi,0x-order-utils,coveralls,,4.1.0,48,4.0.2,False,,
pypi,0x-order-utils,mypy,<=0.770,2.1.0,138,2.0.0,True,True,0.45985401459854014
pypi,0x-order-utils,mypy-extensions,,1.1.0,10,1.0.0,False,,
pypi,0x-order-utils,pycodestyle,,2.14.0,23,2.13.0,False,,
pypi,0x-order-utils,pydocstyle,,6.3.0,23,6.2.3,False,,
pypi,0x-order-utils,pylint,,4.0.6,212,4.0.5,False,,
pypi,0x-order-utils,pytest,,9.1.1,192,9.1.0,False,,
pypi,0x-order-utils,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-order-utils,tox,,4.56.1,290,4.56.0,False,,
pypi,0x-order-utils,twine,,6.2.0,59,6.1.0,False,,
pypi,0xpwn,pydantic,>=2.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,0xpwn,litellm,==1.82.6,1.90.0,1182,1.90.0rc1,True,True,0.9991532599491956
pypi,0xpwn,typer,>=0.9,0.26.8,87,0.26.7,False,False,0.3488372093023256
pypi,0xpwn,rich,>=13.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,0xpwn,structlog,>=23.0,26.1.0,43,25.5.0,False,False,0.7142857142857143
pypi,0xpwn,httpx,>=0.24,0.28.1,74,0.28.0,False,False,0.863013698630137
pypi,0xpwn,docker,>=7.0,7.1.0,65,7.0.0,False,False,0.984375
pypi,0xpwn,pyyaml,>=6.0,6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,0xpwn,pytest,>=7.0,9.1.1,192,9.1.0,False,False,0.7905759162303665
pypi,0xpwn,pytest-asyncio,>=0.21,1.4.0,76,1.4.0a2,False,True,0.6666666666666666
pypi,0xpwn,pytest-mock,>=3.10,3.15.1,66,3.15.0,False,False,0.8769230769230769
pypi,0x-python,requests,,2.34.2,163,2.34.1,False,,
pypi,0x-sra-client,urllib3,>=1.15,2.7.0,108,2.6.3,False,False,0.34579439252336447
pypi,0x-sra-client,six,>=1.10,1.17.0,29,1.16.0,False,False,0.75
pypi,0x-sra-client,certifi,,2026.6.17,75,2026.5.20,False,,
pypi,0x-sra-client,python-dateutil,,2.9.0.post0,34,2.9.0,False,,
pypi,0x-sra-client,0x-contract-artifacts,,3.0.0,5,3.0.0.dev2,False,,
pypi,0x-sra-client,0x-contract-addresses,,3.0.0,9,3.0.0.dev3,False,,
pypi,0x-sra-client,0x-contract-wrappers,,2.0.0,19,2.0.0.dev10,False,,
pypi,0x-sra-client,0x-order-utils,,4.0.1,19,4.0.0,False,,
pypi,0x-sra-client,web3,,7.16.0,252,7.15.0,False,,
pypi,0x-sra-client,bandit,,1.9.4,50,1.9.3,False,,
pypi,0x-sra-client,black,,26.5.1,73,26.5.0,False,,
pypi,0x-sra-client,coverage,,7.14.3,189,7.14.2,False,,
pypi,0x-sra-client,coveralls,,4.1.0,48,4.0.2,False,,
pypi,0x-sra-client,pycodestyle,,2.14.0,23,2.13.0,False,,
pypi,0x-sra-client,pydocstyle,,6.3.0,23,6.2.3,False,,
pypi,0x-sra-client,pylint,,4.0.6,212,4.0.5,False,,
pypi,0x-sra-client,pytest,,9.1.1,192,9.1.0,False,,
pypi,0x-sra-client,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-sra-client,sphinx-autodoc-typehints,,3.12.0,125,3.11.0,False,,
pypi,0x-web3,eth-abi,"<2.0.0,>=1.2.0",5.2.0,39,5.1.0,True,True,0.8947368421052632
pypi,0x-web3,eth-account,"<0.4.0,>=0.2.1",0.13.7,43,0.13.6,True,True,0.9047619047619048
pypi,0x-web3,eth-utils,"<2.0.0,>=1.2.0",6.0.0,63,6.0.0b1,True,True,0.5806451612903226
pypi,0x-web3,hexbytes,"<1.0.0,>=0.1.0",1.3.1,18,1.3.0,True,True,0.5882352941176471
pypi,0x-web3,lru-dict,"<2.0.0,>=1.1.6",1.4.1,13,1.3.0,False,False,0.5833333333333334
pypi,0x-web3,eth-hash,"<1.0.0,>=0.2.0",0.8.0,22,0.8.0b1,False,True,0.42857142857142855
pypi,0x-web3,requests,"<3.0.0,>=2.16.0",2.34.2,163,2.34.1,False,False,0.7283950617283951
pypi,0x-web3,websockets,"<7.0.0,>=6.0.0",16.0,48,15.0.1,True,True,0.9787234042553191
pypi,0x-web3,web3,==4.8.2,7.16.0,252,7.15.0,True,True,0.9960159362549801
pypi,0x-web3,cytoolz,"<1.0.0,>=0.9.0",1.1.0,28,1.1.0a2,True,True,0.6296296296296297
pypi,0x-web3,toolz,"<1.0.0,>=0.9.0",1.1.0,31,1.0.1a0,True,True,0.7666666666666667
pypi,0x-web3,pypiwin32,>=223,223,3,220,False,True,1.0
pypi,0x-web3,eth-tester,==0.1.0-beta.33,0.13.0b1,72,0.12.1b1,True,True,0.9859154929577465
pypi,0x-web3,py-geth,"<3.0.0,>=2.0.1",6.4.0,69,6.3.0,True,True,0.9264705882352942
pypi,0x-web3,flake8,==3.4.1,7.3.0,94,7.2.0,True,True,0.989247311827957
pypi,0x-web3,isort,"<5,>=4.2.15",8.0.1,153,8.0.0,True,True,0.8486842105263158
pypi,0x-web3,mock,,5.2.0,40,5.1.0,False,,
pypi,0x-web3,sphinx-better-theme,>=0.1.4,0.1.5,3,0.1.4,False,False,0.5
pypi,0x-web3,click,>=5.1,8.4.2,64,8.4.1,False,False,0.42857142857142855
pypi,0x-web3,configparser,==3.5.0,7.2.0,31,7.1.0,True,True,0.9666666666666667
pypi,0x-web3,contextlib2,>=0.5.4,21.6.0,14,0.6.0.post1,False,False,0.6923076923076923
pypi,0x-web3,ethtoken,,0.0.1a4,4,0.0.1a3,False,,
pypi,0x-web3,py-geth,>=1.4.0,6.4.0,69,6.3.0,False,False,0.25
pypi,0x-web3,py-solc,>=0.4.0,3.2.0,25,3.1.0,False,False,0.125
pypi,0x-web3,pytest,>=2.7.2,9.1.1,192,9.1.0,False,False,0.18848167539267016
pypi,0x-web3,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-web3,sphinx-rtd-theme,>=0.1.9,3.1.0,64,3.1.0rc2,False,True,0.5873015873015873
pypi,0x-web3,toposort,>=1.4,1.10,12,1.9,False,False,0.45454545454545453
pypi,0x-web3,urllib3,,2.7.0,108,2.6.3,False,,
pypi,0x-web3,web3,>=2.1.0,7.16.0,252,7.15.0,False,False,0.28286852589641437
pypi,0x-web3,wheel,,0.47.0,83,0.46.3,False,,
pypi,0x-web3,bumpversion,,0.6.0,23,0.5.3,False,,
pypi,0x-web3,flaky,>=3.3.0,3.8.1,38,3.8.0,False,False,0.7297297297297297
pypi,0x-web3,hypothesis,>=3.31.2,6.155.7,1523,6.155.6,False,False,0.10906701708278581
pypi,0x-web3,pytest,"<4,>=3.5.0",9.1.1,192,9.1.0,True,True,0.8952879581151832
pypi,0x-web3,pytest-mock,==1.*,3.15.1,66,3.15.0,True,True,0.6153846153846154
pypi,0x-web3,pytest-pythonpath,>=0.3,0.7.4,11,0.7.3,False,False,0.2
pypi,0x-web3,pytest-watch,==4.*,4.2.0,17,4.1.0,False,False,0.875
pypi,0x-web3,pytest-xdist,==1.*,3.8.0,71,3.7.0,True,True,0.2857142857142857
pypi,0x-web3,tox,>=1.8.0,4.56.1,290,4.56.0,False,False,0.14878892733564014
pypi,0x-web3,tqdm,,4.68.3,146,4.68.2,False,,
pypi,0x-web3,when-changed,,0.3.0,3,0.2.1,False,,
pypi,0x-web3,mock,,5.2.0,40,5.1.0,False,,
pypi,0x-web3,sphinx-better-theme,>=0.1.4,0.1.5,3,0.1.4,False,False,0.5
pypi,0x-web3,click,>=5.1,8.4.2,64,8.4.1,False,False,0.42857142857142855
pypi,0x-web3,configparser,==3.5.0,7.2.0,31,7.1.0,True,True,0.9666666666666667
pypi,0x-web3,contextlib2,>=0.5.4,21.6.0,14,0.6.0.post1,False,False,0.6923076923076923
pypi,0x-web3,ethtoken,,0.0.1a4,4,0.0.1a3,False,,
pypi,0x-web3,py-geth,>=1.4.0,6.4.0,69,6.3.0,False,False,0.25
pypi,0x-web3,py-solc,>=0.4.0,3.2.0,25,3.1.0,False,False,0.125
pypi,0x-web3,pytest,>=2.7.2,9.1.1,192,9.1.0,False,False,0.18848167539267016
pypi,0x-web3,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,0x-web3,sphinx-rtd-theme,>=0.1.9,3.1.0,64,3.1.0rc2,False,True,0.5873015873015873
pypi,0x-web3,toposort,>=1.4,1.10,12,1.9,False,False,0.45454545454545453
pypi,0x-web3,urllib3,,2.7.0,108,2.6.3,False,,
pypi,0x-web3,web3,>=2.1.0,7.16.0,252,7.15.0,False,False,0.28286852589641437
pypi,0x-web3,wheel,,0.47.0,83,0.46.3,False,,
pypi,0x-web3,flake8,==3.4.1,7.3.0,94,7.2.0,True,True,0.989247311827957
pypi,0x-web3,isort,"<5,>=4.2.15",8.0.1,153,8.0.0,True,True,0.8486842105263158
pypi,0x-web3,eth-tester,==0.1.0-beta.33,0.13.0b1,72,0.12.1b1,True,True,0.9859154929577465
pypi,0x-web3,py-geth,"<3.0.0,>=2.0.1",6.4.0,69,6.3.0,True,True,0.9264705882352942
pypi,0x-web3,eth-testrpc,"<2.0.0,>=1.3.3",1.3.5,56,1.3.4,False,False,0.9636363636363636
pypi,100bot,slackclient,,2.9.4,52,2.9.3,False,,
pypi,100bot,requests,,2.34.2,163,2.34.1,False,,
pypi,100cli,typer,>=0.16.0,0.26.8,87,0.26.7,False,False,0.6046511627906976
pypi,100cli,rich,>=13.0.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,100cli,openai,>=1.0.0,2.44.0,398,2.43.0,False,False,0.1964735516372796
pypi,100-mcping,click,>=8.0.0,8.4.2,64,8.4.1,False,False,0.6349206349206349
pypi,100-mcping,dnspython,>=2.0.0,2.8.0,50,2.8.0rc1,False,True,0.7551020408163265
pypi,100-mcping,rich,>=13.0.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,100-mcping,hatch,>=0.4.0,1.17.0,60,1.16.5,False,False,0.288135593220339
pypi,100-mcping,pytest-asyncio,>=0.21.0,1.4.0,76,1.4.0a2,False,True,0.6666666666666666
pypi,100-mcping,pytest,>=7.0.0,9.1.1,192,9.1.0,False,False,0.7905759162303665
pypi,101703235-missing-val,requests,,2.34.2,163,2.34.1,False,,
pypi,101703272-missing-val,requests,,2.34.2,163,2.34.1,False,,
pypi,101703311-missing-data,requests,,2.34.2,163,2.34.1,False,,
pypi,101703311-outliers,requests,,2.34.2,163,2.34.1,False,,
pypi,101703312-outlierremoval,requests,,2.34.2,163,2.34.1,False,,
pypi,101703322-missing-val,requests,,2.34.2,163,2.34.1,False,,
pypi,101703373-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,101703373-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,101703549-missing-val,requests,,2.34.2,163,2.34.1,False,,
pypi,101903117-shivam-singal,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,101903117-shivam-singal,pandas,,3.0.3,116,3.0.2,False,,
pypi,101903117-shivam-singal,validators,,0.35.0,60,0.34.0,False,,
pypi,101903117-shivam-singal,beautifulsoup4,,4.15.0,54,4.14.3,False,,
pypi,101903140,pandas,,3.0.3,116,3.0.2,False,,
pypi,101903140,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,101903688,pandas,,3.0.3,116,3.0.2,False,,
pypi,101903688,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,101903755,pandas,,3.0.3,116,3.0.2,False,,
pypi,101903755,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,101903762,pandas,,3.0.3,116,3.0.2,False,,
pypi,101903762,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,101editor,django,>=3.2,6.0.6,435,6.0.5,False,False,0.6889400921658986
pypi,101editor,django,>=4.2,6.0.6,435,6.0.5,False,False,0.8064516129032258
pypi,101editor,pillow,>=10.0,12.2.0,106,12.1.1,False,False,0.8761904761904762
pypi,102003037-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102003037-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102003050-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102003050-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102003050-topsis,datetime,,6.0,40,5.5,False,,
pypi,102003050-topsis,isqrt,,1.1.0,9,1.0.2,False,,
pypi,102017067-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102017067-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102017119-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102017119-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102053005-aditya-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102103417-topsis-ojaswani,pandas,,3.0.3,116,3.0.2,False,,
pypi,102103417-topsis-ojaswani,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102116078-topsis-py,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102116078-topsis-py,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203013-topsis,validators,,0.35.0,60,0.34.0,False,,
pypi,102203013-topsis,beautifulsoup4,,4.15.0,54,4.14.3,False,,
pypi,102203058-vaishnavi-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203058-vaishnavi-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203092-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203092-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203148-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203148-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203162-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203166-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203166-topsis-stuti,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203201-simrat,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203201-simrat,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203236-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203236-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203525-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203525-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203551-topsis,pandas,>=1.0.0,3.0.3,116,3.0.2,False,False,0.5304347826086957
pypi,102203551-topsis,numpy,>=1.18.0,2.5.0,148,2.5.0rc1,False,True,0.4965986394557823
pypi,102203571-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203571-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203584,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203584,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203594-topsis,numpy,>=1.21.0,2.5.0,148,2.5.0rc1,False,True,0.6054421768707483
pypi,102203816-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203816-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203821-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102203821-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102203821-topsis,openpyxl,,3.1.5,96,3.1.4,False,,
pypi,102216005-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102216005-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102216095-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102216095-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102217006-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217006-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102217053-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102217053-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217106-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217109-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217161-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102217161-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217186-abhaijeet-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217186-abhaijeet-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102217211-ashmeet-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217211-ashmeet-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102217236-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102217236-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102217236-topsis,openpyxl,,3.1.5,96,3.1.4,False,,
pypi,102218038-topsis,pandas,,3.0.3,116,3.0.2,False,,
pypi,102218038-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102218041-topsis,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,102218077-topsis,opencv-python,,4.13.0.92,62,4.13.0.90,False,,
pypi,102218077-topsis,pyautogui,,0.9.54,50,0.9.53,False,,
pypi,102218077-topsis,pyaudio,,0.2.14,12,0.2.13,False,,
pypi,1082-msr-bhp,click,"<9.0.0,>=8.0.3",8.4.2,64,8.4.1,False,False,0.6825396825396826
pypi,10dulkar17-s3-aws,colorama,,0.4.6,46,0.4.6rc1,False,,
pypi,10dulkar17-s3-aws,colorlog,,6.10.1,70,6.9.0,False,,
pypi,10dulkar17-s3-aws,requests,,2.34.2,163,2.34.1,False,,
pypi,10xscale-agentflow,injectq,>=0.4.0,0.4.2,14,0.4.1,False,False,0.8461538461538461
pypi,10xscale-agentflow,pillow,>=12.2.0,12.2.0,106,12.1.1,False,True,1.0
pypi,10xscale-agentflow,pydantic,"<3,>=2.0",2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,10xscale-agentflow,pyyaml,>=6.0,6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,10xscale-agentflow,python-dotenv,>=1.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,10xscale-agentflow,google-genai,>=1.56.0,2.10.0,108,2.9.0,False,False,0.7009345794392523
pypi,10xscale-agentflow,google-genai,>=1.56.0,2.10.0,108,2.9.0,False,False,0.7009345794392523
pypi,10xscale-agentflow,openai,>=1.77.0,2.44.0,398,2.43.0,False,False,0.7103274559193955
pypi,10xscale-agentflow,asyncpg,>=0.29.0,0.31.0,43,0.30.0,False,False,0.9523809523809523
pypi,10xscale-agentflow,redis,>=4.2,8.0.1,168,8.0.0,False,False,0.6706586826347305
pypi,10xscale-agentflow,fastmcp,>=2.11.3,3.4.2,104,3.4.1,False,False,0.6601941747572816
pypi,10xscale-agentflow,mcp,>=1.13.0,1.28.1,61,1.28.0,False,False,0.5833333333333334
pypi,10xscale-agentflow,pillow,>=10.0.0,12.2.0,106,12.1.1,False,False,0.8761904761904762
pypi,10xscale-agentflow,cloud-storage-manager,>=0.1.2,0.1.2,3,0.1.1,False,True,1.0
pypi,10xscale-agentflow,redis,>=4.2,8.0.1,168,8.0.0,False,False,0.6706586826347305
pypi,10xscale-agentflow,aiokafka,>=0.8.0,0.14.0,36,0.14.0b1,False,True,0.8
pypi,10xscale-agentflow,aio-pika,>=9.0.0,9.6.2,217,9.6.1,False,False,0.8379629629629629
pypi,10xscale-agentflow,qdrant-client,>=1.7.0,1.18.0,124,1.17.1,False,False,0.7235772357723578
pypi,10xscale-agentflow,mem0ai,>=0.1.117,2.0.10,179,2.0.8,False,False,0.8707865168539326
pypi,10xscale-agentflow,a2a-sdk,>=0.2.7,1.1.0,55,1.0.3,False,False,0.24074074074074073
pypi,10xscale-agentflow,opentelemetry-api,>=1.20.0,1.43.0,83,1.42.1,False,False,0.6097560975609756
pypi,10xscale-agentflow,opentelemetry-sdk,>=1.20.0,1.43.0,82,1.42.1,False,False,0.6049382716049383
pypi,10xscale-agentflow,redis,>=4.2,8.0.1,168,8.0.0,False,False,0.6706586826347305
pypi,10xscale-agentflow,aiokafka,>=0.8.0,0.14.0,36,0.14.0b1,False,True,0.8
pypi,10xscale-agentflow,aio-pika,>=9.0.0,9.6.2,217,9.6.1,False,False,0.8379629629629629
pypi,10xscale-agentflow-cli,10xscale-agentflow,>=0.8.0,0.8.0,43,0.7.5.1,False,True,1.0
pypi,10xscale-agentflow-cli,fastapi,,0.138.2,298,0.138.1,False,,
pypi,10xscale-agentflow-cli,gunicorn,,26.0.0,98,25.3.0,False,,
pypi,10xscale-agentflow-cli,orjson,,3.11.9,149,3.11.8,False,,
pypi,10xscale-agentflow-cli,python-multipart,,0.0.32,32,0.0.31,False,,
pypi,10xscale-agentflow-cli,pydantic,,2.13.4,203,2.13.3,False,,
pypi,10xscale-agentflow-cli,pydantic-settings,,2.14.2,44,2.14.1,False,,
pypi,10xscale-agentflow-cli,uvicorn,,0.49.0,193,0.48.0,False,,
pypi,10xscale-agentflow-cli,typer,,0.26.8,87,0.26.7,False,,
pypi,10xscale-agentflow-cli,python-dotenv,,1.2.2,50,1.2.1,False,,
pypi,10xscale-agentflow-cli,questionary,,2.1.1,24,2.1.0,False,,
pypi,10xscale-agentflow-cli,sentry-sdk,>=2.10.0,2.63.0,338,2.62.0,False,False,0.798219584569733
pypi,10xscale-agentflow-cli,firebase-admin,>=6.5.0,7.4.0,61,7.3.0,False,False,0.85
pypi,10xscale-agentflow-cli,oauth2client,>=4.1.3,4.1.3,43,4.1.2,False,True,1.0
pypi,10xscale-agentflow-cli,snowflakekit,,0.1.1,2,0.1.0,False,,
pypi,10xscale-agentflow-cli,redis,>=5.0.7,8.0.1,168,8.0.0,False,False,0.844311377245509
pypi,10xscale-agentflow-cli,pyjwt,,2.13.0,55,2.12.1,False,,
pypi,10xscale-agentflow-cli,textxtract,>=0.2.0,0.2.3,6,0.2.2,False,False,0.4
pypi,10xscale-agentflow-cli,google-cloud-logging,,3.16.0,73,3.15.0,False,,
pypi,10xscale-agentflow-cli,opentelemetry-api,>=1.20.0,1.43.0,83,1.42.1,False,False,0.6097560975609756
pypi,10xscale-agentflow-cli,opentelemetry-sdk,>=1.20.0,1.43.0,82,1.42.1,False,False,0.6049382716049383
pypi,10xscale-agentflow-cli,opentelemetry-instrumentation-fastapi,>=0.40b0,0.64b0,70,0.63b1,False,False,0.5217391304347826
pypi,10xscale-agentflow-cli,opentelemetry-exporter-otlp,>=1.20.0,1.43.0,70,1.42.1,False,False,0.5362318840579711
pypi,1102,typing-extensions,,4.15.0,51,4.15.0rc1,False,,
pypi,1102,1102,,0.0.1,1,,False,,
pypi,1102,1102,,0.0.1,1,,False,,
pypi,111752,joblib,==0.14.1,1.5.3,101,1.5.2,True,True,0.99
pypi,111752,numpy,==1.21.4,2.5.0,148,2.5.0rc1,True,True,0.9931972789115646
pypi,111752,pandas,==1.3.5,3.0.3,116,3.0.2,True,True,0.991304347826087
pypi,111752,pefile,==2021.5.13,2024.8.26,15,2023.2.7,True,True,0.9285714285714286
pypi,115cli,p115cipher,==0.0.4,0.0.5.2,14,0.0.5.1,True,True,0.9230769230769231
pypi,115cli,blinker,,1.9.0,17,1.8.2,False,,
pypi,115cli,httpx,,0.28.1,74,0.28.0,False,,
pypi,115cli,bottle,,0.13.4,85,0.13.3,False,,
pypi,115cli,m3u8,,6.0.0,61,5.3.0,False,,
pypi,115cli,pathspec,,1.1.1,38,1.1.0,False,,
pypi,115cli,tqdm,,4.68.3,146,4.68.2,False,,
pypi,115cli,pytest,,9.1.1,192,9.1.0,False,,
pypi,115cli,pytest-cov,,7.1.0,54,7.0.0,False,,
pypi,11automation,requests,>=2.31.0,2.34.2,163,2.34.1,False,False,0.9320987654320988
pypi,11l,eldf,,2021.2.1,2,2021.2,False,,
pypi,11x-wagtail-blog,wagtail,"<6,>=4.0",7.4.2,294,7.4.1,True,True,0.8668941979522184
pypi,11x-wagtail-blog,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,11x-wagtail-blog,sphinx-rtd-theme,,3.1.0,64,3.1.0rc2,False,,
pypi,11x-wagtail-blog,tox-gh-actions,>=3.0,3.5.0,34,3.4.0,False,False,0.7575757575757576
pypi,11x-wagtail-blog,black,,26.5.1,73,26.5.0,False,,
pypi,11x-wagtail-blog,tox,>=4.6.3,4.56.1,290,4.56.0,False,False,0.6851211072664359
pypi,11x-wagtail-blog,faker,>=18.11.2,40.23.0,485,40.22.0,False,False,0.6053719008264463
pypi,1200km-aidebug,anthropic,>=0.40,0.113.0,195,0.112.0,False,False,0.5
pypi,1200km-aidebug,capstone,>=5,5.0.9,35,5.0.8,False,False,0.7058823529411765
pypi,1200km-aidebug,pefile,>=2023.2.7,2024.8.26,15,2023.2.7,False,False,0.9285714285714286
pypi,1200km-aidebug,pyelftools,>=0.31,0.33,14,0.32,False,False,0.8461538461538461
pypi,1200km-aidebug,rich,>=13.0.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,1200km-aidebug,textual,>=0.52.0,8.2.7,253,8.2.6,False,False,0.4722222222222222
pypi,1200km-aidebug,frida,>=16,17.15.3,777,17.15.2,False,False,0.8028350515463918
pypi,1200km-aidebug,build,>=1.2,1.5.0,35,1.4.4,False,False,0.7058823529411765
pypi,1200km-aidebug,pytest,>=8,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,1200km-aidebug,ruff,>=0.6,0.15.20,413,0.15.19,False,False,0.7572815533980582
pypi,1200km-auditai,click,>=8.1,8.4.2,64,8.4.1,False,False,0.7142857142857143
pypi,1200km-auditai,requests,>=2.31,2.34.2,163,2.34.1,False,False,0.9320987654320988
pypi,1200km-auditai,anthropic,>=0.40,0.113.0,195,0.112.0,False,False,0.5
pypi,1200km-auditai,pytest,>=8,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,1200km-auditai,ruff,>=0.6,0.15.20,413,0.15.19,False,False,0.7572815533980582
pypi,12306-mcp,aiohttp,>=3.11.18,3.14.1,310,3.14.0,False,False,0.9255663430420712
pypi,12306-mcp,mcp,>=1.0.0,1.28.1,61,1.28.0,False,False,0.1
pypi,12306-mcp,pydantic,>=2.0.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,12306-mcp,requests,>=2.32.3,2.34.2,163,2.34.1,False,False,0.9567901234567902
pypi,12306-mcp,tzdata,>=2024.2,2026.2,35,2026.1,False,False,0.8529411764705882
pypi,12306-search-mcp,aiohttp,>=3.12.2,3.14.1,310,3.14.0,False,False,0.9352750809061489
pypi,12306-search-mcp,mcp,>=1.9.1,1.28.1,61,1.28.0,False,False,0.38333333333333336
pypi,12306-search-mcp,requests,>=2.32.3,2.34.2,163,2.34.1,False,False,0.9567901234567902
pypi,123tv-iptv,aiohttp,>=3.8.1,3.14.1,310,3.14.0,False,False,0.7896440129449838
pypi,123tv-iptv,tqdm,>=4.64.0,4.68.3,146,4.68.2,False,False,0.8689655172413793
pypi,123tv-iptv,netifaces,>=0.11.0,0.11.0,15,0.10.9,False,True,1.0
pypi,123tv-iptv,furl,>=2.1.3,2.1.4,51,2.1.3,False,False,0.98
pypi,123tv-iptv,pyaes,>=1.6.1,1.6.1,9,1.6.0,False,True,1.0
pypi,123tv-iptv,typing-extensions,>=3.7.4,4.15.0,51,4.15.0rc1,False,True,0.34
pypi,123tv-iptv,wheel,"<0.38,>=0.36.2",0.47.0,83,0.46.3,True,True,0.9634146341463414
pypi,123tv-iptv,flake8,>=4.0.1,7.3.0,94,7.2.0,False,False,0.8602150537634409
pypi,123tv-iptv,mypy,>=0.961,2.1.0,138,2.0.0,False,False,0.6788321167883211
pypi,125softnlp,tensorflow,,2.21.0,138,2.21.0rc1,False,,
pypi,128autograder,hybridjsontestrunner,==1.0.0,1.0.0,7,0.8.1,False,True,1.0
pypi,128autograder,dill,==0.3.9,0.4.1,30,0.4.0,True,True,0.9655172413793104
pypi,128autograder,better-pyunit-format,==0.2.3,0.2.3,5,0.2.2,False,True,1.0
pypi,128autograder,schema,==0.7.5,0.7.8,28,0.7.7,True,True,0.9629629629629629
pypi,128autograder,requests,==2.31.0,2.34.2,163,2.34.1,True,True,0.9938271604938271
pypi,128autograder,tomli,==2.0.1,2.4.1,30,2.4.0,True,True,0.9655172413793104
pypi,128autograder,coverage,,7.14.3,189,7.14.2,False,,
pypi,128autograder,build,,1.5.0,35,1.4.4,False,,
pypi,128autograder-ipython,nbformat,,5.10.4,41,5.10.3,False,,
pypi,128autograder-ipython,nbconvert,,7.17.1,104,7.17.0,False,,
pypi,128autograder-ipython,rich,==14.0.0,15.0.0,207,14.3.4,True,True,0.9951456310679612
pypi,128autograder-ipython,coverage,,7.14.3,189,7.14.2,False,,
pypi,128autograder-ipython,build,,1.5.0,35,1.4.4,False,,
pypi,128autograder-python,schema,==0.7.5,0.7.8,28,0.7.7,True,True,0.9629629629629629
pypi,128autograder-python,requests,==2.31.0,2.34.2,163,2.34.1,True,True,0.9938271604938271
pypi,128autograder-python,dill,==0.3.9,0.4.1,30,0.4.0,True,True,0.9655172413793104
pypi,128autograder-python,coverage,,7.14.3,189,7.14.2,False,,
pypi,128autograder-python,build,,1.5.0,35,1.4.4,False,,
pypi,12bucks,django,>=4.0,6.0.6,435,6.0.5,False,False,0.7488479262672811
pypi,12bucks,psycopg2-binary,,2.9.12,26,2.9.11,False,,
pypi,12bucks,pillow,,12.2.0,106,12.1.1,False,,
pypi,12bucks,django-crispy-forms,,2.6,46,2.5,False,,
pypi,12bucks,django-bootstrap-v5,,1.0.11,11,1.0.10,False,,
pypi,12bucks,django-environ,,0.14.0,25,0.13.0,False,,
pypi,12bucks,weasyprint,,69.0,119,68.1,False,,
pypi,12factor-configclasses,tomlkit,"<0.13,>=0.12",0.15.0,55,0.14.0,True,True,0.8888888888888888
pypi,12factor-configclasses,python-dotenv,"<2.0,>=1.0",1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,12factor-configclasses,pyyaml,"<7,>=6",6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,12factor-vault,hvac,>=0.3.0,2.4.0,73,2.3.0,False,False,0.3055555555555556
pypi,12factor-vault,django-dbconn-retry,>=0.1.5,0.3.1,11,0.2.0,False,False,0.4
pypi,1337x,asyncer,==0.0.11,0.0.18,21,0.0.17,True,True,0.95
pypi,1337x,beautifulsoup4,"<5,>=4.12.3",4.15.0,54,4.14.3,False,False,0.7924528301886793
pypi,1337x,cloudscraper,"<2,>=1.2.71",1.2.71,78,1.2.70,False,True,1.0
pypi,1337x,requests,"<3,>=2.32.3",2.34.2,163,2.34.1,False,False,0.9567901234567902
pypi,146003-math-lihu,mcp,>=1.13.1,1.28.1,61,1.28.0,False,False,0.6
pypi,14four-infrastructure-control,pulumi,"<4.0.0,>=3.107.0",3.248.0,4814,3.248.0a1782305942,False,True,0.9680033243299397
pypi,14four-infrastructure-control,pulumi-aws,"<7.0.0,>=6.23.0",7.34.0,646,7.34.0a1781642988,True,True,0.8558139534883721
pypi,14four-infrastructure-control,pulumi-aws-native,"<0.98.0,>=0.97.0",1.70.0,872,1.70.0a1782303551,True,True,0.9988518943742825
pypi,14four-infrastructure-control,python-dotenv,"<2.0.0,>=1.0.1",1.2.2,50,1.2.1,False,False,0.8979591836734694
pypi,14four-infrastructure-control,pydantic,"<3.0.0,>=2.9.2",2.13.4,203,2.13.3,False,False,0.8564356435643564
pypi,153957-theme,sigal,==2.5,2.6.1,33,2.6,True,True,0.96875
pypi,153957-theme,mypy,==1.17.0,2.1.0,138,2.0.0,True,True,0.9927007299270073
pypi,15five-snowplow-tracker,greenlet,>=0.4.15,3.5.3,66,3.5.2,False,False,0.5076923076923077
pypi,15five-snowplow-tracker,requests,>=2.19.1,2.34.2,163,2.34.1,False,False,0.8271604938271605
pypi,15five-snowplow-tracker,pycontracts,>=1.7.6,1.8.12,39,1.8.11,False,False,0.39473684210526316
pypi,15five-snowplow-tracker,celery,>=4.2.0,5.6.3,224,5.6.2,False,False,0.8026905829596412
pypi,15five-snowplow-tracker,gevent,>=1.3.3,26.5.0,96,26.4.0,False,False,0.5684210526315789
pypi,15five-snowplow-tracker,redis,>=2.10.6,8.0.1,168,8.0.0,False,False,0.47305389221556887
pypi,15five-snowplow-tracker,six,>=1.11.0,1.17.0,29,1.16.0,False,False,0.7857142857142857
pypi,170051277-trab-final-gces,altair,"<5.0.0,>=4.2.0",6.2.2,67,6.2.1,True,True,0.9545454545454546
pypi,170051277-trab-final-gces,attrs,"<23.0.0,>=22.2.0",26.1.0,36,25.4.0,True,True,0.9714285714285714
pypi,170051277-trab-final-gces,bpemb,"<0.4.0,>=0.3.4",0.3.6,12,0.3.5,False,False,0.8181818181818182
pypi,170051277-trab-final-gces,certifi,"<2023.0.0,>=2022.12.7",2026.6.17,75,2026.5.20,True,True,0.9864864864864865
pypi,170051277-trab-final-gces,charset-normalizer,"<3.0.0,>=2.1.0",3.4.7,61,3.4.6,True,True,0.9666666666666667
pypi,170051277-trab-final-gces,contourpy,"<2.0.0,>=1.0.6",1.3.3,23,1.3.2,False,False,0.5909090909090909
pypi,170051277-trab-final-gces,coverage,"<8.0.0,>=7.0.2",7.14.3,189,7.14.2,False,False,0.6223404255319149
pypi,170051277-trab-final-gces,cycler,"<0.12.0,>=0.11.0",0.12.1,6,0.12.0,True,True,0.8
pypi,170051277-trab-final-gces,entrypoints,"<0.5,>=0.4",0.4,7,0.3,False,True,1.0
pypi,170051277-trab-final-gces,exceptiongroup,"<2.0.0,>=1.1.0",1.3.1,24,1.3.0,False,False,0.6521739130434783
pypi,170051277-trab-final-gces,fonttools,"<5.0.0,>=4.38.0",4.63.0,234,4.62.1,False,False,0.7467811158798283
pypi,170051277-trab-final-gces,gensim,"<4.0.0,>=3.8.3",4.4.0,80,4.3.3,True,True,0.9873417721518988
pypi,170051277-trab-final-gces,idna,"<4.0,>=3.4",3.18,41,3.17,False,False,0.65
pypi,170051277-trab-final-gces,importlib-resources,"<6.0.0,>=5.10.2",7.1.0,83,7.0.0,True,True,0.9146341463414634
pypi,170051277-trab-final-gces,iniconfig,"<2.0.0,>=1.1.1",2.3.0,11,2.2.0,True,True,0.9
pypi,170051277-trab-final-gces,jinja2,"<4.0.0,>=3.1.2",3.1.6,52,3.1.5,False,False,0.9215686274509803
pypi,170051277-trab-final-gces,joblib,"<2.0.0,>=1.2.0",1.5.3,101,1.5.2,False,False,0.91
pypi,170051277-trab-final-gces,jsonschema,"<5.0.0,>=4.17.3",4.26.0,109,4.25.1,False,False,0.8148148148148148
pypi,170051277-trab-final-gces,kiwisolver,"<2.0.0,>=1.4.4",1.5.0,23,1.4.10rc0,False,True,0.7272727272727273
pypi,170051277-trab-final-gces,markupsafe,"<3.0.0,>=2.1.1",3.0.3,35,3.0.2,True,True,0.8529411764705882
pypi,170051277-trab-final-gces,matplotlib,"<4.0.0,>=3.6.2",3.11.0,141,3.11.0rc2,False,True,0.8071428571428572
pypi,170051277-trab-final-gces,numpy,"<2.0.0,>=1.24.1",2.5.0,148,2.5.0rc1,True,True,0.9183673469387755
pypi,170051277-trab-final-gces,packaging,"<23.0,>=22.0",26.2,53,26.1,True,True,0.9807692307692307
pypi,170051277-trab-final-gces,pandas,"<2.0.0,>=1.5.2",3.0.3,116,3.0.2,True,True,0.9826086956521739
pypi,170051277-trab-final-gces,pillow,"<10.0.0,>=9.4.0",12.2.0,106,12.1.1,True,True,0.9809523809523809
pypi,170051277-trab-final-gces,pkgutil-resolve-name,"<2.0.0,>=1.3.10",1.3.10,4,1.0.0,False,True,1.0
pypi,170051277-trab-final-gces,pluggy,"<2.0.0,>=1.0.0",1.6.0,24,1.5.0,False,False,0.7391304347826086
pypi,170051277-trab-final-gces,pyparsing,"<4.0.0,>=3.0.9",3.3.2,88,3.3.1,False,False,0.8390804597701149
pypi,170051277-trab-final-gces,pyrsistent,"<0.20.0,>=0.19.3",0.20.0,75,0.19.3,True,False,0.9864864864864865
pypi,170051277-trab-final-gces,pytest,"<8.0.0,>=7.2.0",9.1.1,192,9.1.0,True,True,0.9424083769633508
pypi,170051277-trab-final-gces,pytest-cov,"<5.0.0,>=4.0.0",7.1.0,54,7.0.0,True,True,0.9622641509433962
pypi,170051277-trab-final-gces,python-dateutil,"<3.0.0,>=2.8.2",2.9.0.post0,34,2.9.0,False,False,0.9393939393939394
pypi,170051277-trab-final-gces,pytz,"<2023.0,>=2022.7",2026.2,76,2026.1.post1,True,True,0.9733333333333334
pypi,170051277-trab-final-gces,pyyaml,"<7.0,>=6.0",6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,170051277-trab-final-gces,requests,"<3.0.0,>=2.28.1",2.34.2,163,2.34.1,False,False,0.9074074074074074
pypi,170051277-trab-final-gces,scikit-learn,"<2.0.0,>=1.2.0",1.9.0,75,1.9.0rc1,False,True,0.7567567567567568
pypi,170051277-trab-final-gces,scipy,"<2.0.0,>=1.9.3",1.18.0,107,1.18.0rc2,False,True,0.7830188679245284
pypi,170051277-trab-final-gces,sentencepiece,"<0.2.0,>=0.1.97",0.2.1,33,0.2.0,True,True,0.90625
pypi,170051277-trab-final-gces,six,"<2.0.0,>=1.16.0",1.17.0,29,1.16.0,False,False,0.9642857142857143
pypi,170051277-trab-final-gces,smart-open,"<7.0.0,>=6.3.0",8.0.0,78,7.7.1,True,True,0.974025974025974
pypi,170051277-trab-final-gces,threadpoolctl,"<4.0.0,>=3.1.0",3.6.0,12,3.5.0,False,False,0.5454545454545454
pypi,170051277-trab-final-gces,tomli,"<3.0.0,>=2.0.1",2.4.1,30,2.4.0,False,False,0.7586206896551724
pypi,170051277-trab-final-gces,toolz,"<0.13.0,>=0.12.0",1.1.0,31,1.0.1a0,True,True,0.9333333333333333
pypi,170051277-trab-final-gces,tqdm,"<5.0.0,>=4.64.1",4.68.3,146,4.68.2,False,False,0.8758620689655172
pypi,170051277-trab-final-gces,urllib3,"<2.0.0,>=1.26.13",2.7.0,108,2.6.3,True,True,0.9252336448598131
pypi,170051277-trab-final-gces,whatlies,"<0.8.0,>=0.7.0",0.7.0,44,0.6.5,False,True,1.0
pypi,170051277-trab-final-gces,zipp,"<4.0.0,>=3.11.0",4.1.0,64,3.23.1,True,False,0.6190476190476191
pypi,170051277-trab-final-gces,twine,"<5.0.0,>=4.0.2",6.2.0,59,6.1.0,True,True,0.9827586206896551
pypi,171-py-mcp-demo,mcp,>=1.25.0,1.28.1,61,1.28.0,False,False,0.9
pypi,17-learnai-mcp-demo,mcp,>=1.11.0,1.28.1,61,1.28.0,False,False,0.48333333333333334
pypi,18-print-color,colorama,"<0.5.0,>=0.4.6",0.4.6,46,0.4.6rc1,False,True,1.0
pypi,1942pyc,sanic,==21.6.2,25.12.1,84,25.12.0,True,True,0.9879518072289156
pypi,1942pyc,fortnitepy,,3.6.9,80,3.6.8,False,,
pypi,1942pyc,aiohttp,,3.14.1,310,3.14.0,False,,
pypi,1942pyc,crayons,,0.4.0,7,0.3.1,False,,
pypi,1942pyc,psutil,,7.2.2,104,7.2.1,False,,
pypi,1942pyc,pirxcypinger,,5.0.0,10,4.0.0,False,,
pypi,19cs30055-package1,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,19cs30055-package1,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,19cs30055-q2,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,19cs30055-q2,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,19cs30055-q2,opencv-python,,4.13.0.92,62,4.13.0.90,False,,
pypi,1bcoder,requests,>=2.28,2.34.2,163,2.34.1,False,False,0.9012345679012346
pypi,1bcoder,pyreadline3,>=3.4,3.5.6,15,3.5.5,False,False,0.2857142857142857
pypi,1bcoder,tqdm,>=4.64,4.68.3,146,4.68.2,False,False,0.8689655172413793
pypi,1bcoder,rich,>=13.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,1build,ruamel-yaml,>=0.15.97,0.19.1,273,0.19.0,False,False,0.7242647058823529
pypi,1cijferho,fastexcel,>=0.12.1,0.20.2,36,0.20.1,False,False,0.6857142857142857
pypi,1cijferho,numpy,>=2.2.2,2.5.0,148,2.5.0rc1,False,True,0.8775510204081632
pypi,1cijferho,openpyxl,>=3.1.5,3.1.5,96,3.1.4,False,True,1.0
pypi,1cijferho,pandas,>=2.2.3,3.0.3,116,3.0.2,False,False,0.9217391304347826
pypi,1cijferho,plotly,>=6.0.0,6.8.0,317,6.7.0,False,False,0.9556962025316456
pypi,1cijferho,polars,>=1.21.0,1.42.0,425,1.41.2,False,False,0.9080188679245284
pypi,1cijferho,pyyaml,>=6.0.0,6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,1cijferho,rich,>=13.9.4,15.0.0,207,14.3.4,False,False,0.9563106796116505
pypi,1cijferho,ruff,>=0.10.0,0.15.20,413,0.15.19,False,False,0.837378640776699
pypi,1cijferho,streamlit-extras,>=0.6.0,1.6.0,47,1.5.0,False,False,0.717391304347826
pypi,1cijferho,streamlit,>=1.41.1,1.58.0,264,1.57.0,False,False,0.8859315589353612
pypi,1cijferho,xlsxwriter,>=3.2.2,3.2.9,175,3.2.8,False,False,0.9597701149425287
pypi,1claw-crewai-tools,crewai,>=0.100.0,1.15.1,359,1.15.1a1,False,True,0.7932960893854749
pypi,1claw-crewai-tools,httpx,>=0.27,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,1claw-crewai-tools,pydantic,>=2.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,1claw-crewai-tools,pytest,>=8.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,1claw-crewai-tools,respx,>=0.21,0.23.1,48,0.23.0,False,False,0.9148936170212766
pypi,1claw-crewai-tools,ruff,>=0.4,0.15.20,413,0.15.19,False,False,0.7111650485436893
pypi,1claw-crewai-tools,mypy,>=1.8,2.1.0,138,2.0.0,False,False,0.8175182481751825
pypi,1claw-crewai-tools,freezegun,>=1.5,1.5.5,68,1.5.4,False,False,0.9253731343283582
pypi,1claw-crewai-tools,build,>=1.0,1.5.0,35,1.4.4,False,False,0.5882352941176471
pypi,1claw-crewai-tools,twine,>=5.0,6.2.0,59,6.1.0,False,False,0.896551724137931
pypi,1costingfe,jax,>=0.4.0,0.10.2,193,0.10.1,False,False,0.6927083333333334
pypi,1costingfe,jaxlib,>=0.4.0,0.10.2,40,0.10.1,False,False,0.0
pypi,1costingfe,pydantic,>=2.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,1costingfe,pyyaml,>=6.0,6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,1costingfe,matplotlib,>=3.7,3.11.0,141,3.11.0rc2,False,True,0.8214285714285714
pypi,1costingfe,pre-commit,>=3.0,4.6.0,202,4.5.1,False,False,0.8507462686567164
pypi,1costingfe,pytest-cov,>=4.0,7.1.0,54,7.0.0,False,False,0.8113207547169812
pypi,1costingfe,pytest-xdist,>=3.5,3.8.0,71,3.7.0,False,False,0.9428571428571428
pypi,1costingfe,pytest,>=7.0,9.1.1,192,9.1.0,False,False,0.7905759162303665
pypi,1costingfe,ruff,==0.12.0,0.15.20,413,0.15.19,True,True,0.9975728155339806
pypi,1d-qt-ideal-solver,numpy,>=1.20.0,2.5.0,148,2.5.0rc1,False,True,0.5782312925170068
pypi,1d-qt-ideal-solver,scipy,>=1.7.0,1.18.0,107,1.18.0rc2,False,True,0.6981132075471698
pypi,1d-qt-ideal-solver,matplotlib,>=3.3.0,3.11.0,141,3.11.0rc2,False,True,0.7
pypi,1d-qt-ideal-solver,netcdf4,>=1.5.0,1.7.4,88,1.7.3,False,False,0.7126436781609196
pypi,1d-qt-ideal-solver,tqdm,>=4.60.0,4.68.3,146,4.68.2,False,False,0.7931034482758621
pypi,1d-qt-ideal-solver,numba,>=0.53.0,0.65.1,133,0.65.0,False,False,0.803030303030303
pypi,1lever-utils,aliyun-python-sdk-core,,2.16.0,94,2.15.2,False,,
pypi,1lever-utils,aliyun-python-sdk-kms,,2.16.5,25,2.16.4,False,,
pypi,1lever-utils,asn1crypto,,1.5.1,33,1.5.0,False,,
pypi,1lever-utils,bcrypt,,5.0.0,28,4.3.0,False,,
pypi,1lever-utils,bit-array,,0.1,1,,False,,
pypi,1lever-utils,bitarray,,3.8.2,119,3.8.1,False,,
pypi,1lever-utils,cffi,,2.0.0,78,2.0.0b1,False,,
pypi,1lever-utils,chardet,,7.4.3,28,7.4.2,False,,
pypi,1lever-utils,crcmod,,1.7,6,1.6.1,False,,
pypi,1lever-utils,cryptography,,49.0.0,157,48.0.1,False,,
pypi,1lever-utils,datetime,,6.0,40,5.5,False,,
pypi,1lever-utils,elasticsearch,==6.3.1,9.4.1,172,9.4.0,True,True,0.9941520467836257
pypi,1lever-utils,enum34,,1.1.10,30,1.1.9,False,,
pypi,1lever-utils,greenlet,,3.5.3,66,3.5.2,False,,
pypi,1lever-utils,idna,,3.18,41,3.17,False,,
pypi,1lever-utils,impyla,,0.24.0,66,0.24a1,False,,
pypi,1lever-utils,ipaddress,,1.0.23,22,1.0.22,False,,
pypi,1lever-utils,jmespath,,1.1.0,27,1.0.1,False,,
pypi,1lever-utils,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,1lever-utils,oss2,,2.19.1,43,2.19.0,False,,
pypi,1lever-utils,pandas,,3.0.3,116,3.0.2,False,,
pypi,1lever-utils,paramiko,,5.0.0,143,4.0.0,False,,
pypi,1lever-utils,pyasn1,,0.6.3,41,0.6.2,False,,
pypi,1lever-utils,pymysql,,1.2.0,46,1.1.3,False,,
pypi,1lever-utils,pynacl,,1.6.2,19,1.6.1,False,,
pypi,1lever-utils,python-dateutil,,2.9.0.post0,34,2.9.0,False,,
pypi,1lever-utils,pytz,,2026.2,76,2026.1.post1,False,,
pypi,1lever-utils,redis,,8.0.1,168,8.0.0,False,,
pypi,1lever-utils,requests,,2.34.2,163,2.34.1,False,,
pypi,1lever-utils,sasl,==0.2.1,0.3.1,10,0.3,True,True,0.8888888888888888
pypi,1lever-utils,six,,1.17.0,29,1.16.0,False,,
pypi,1lever-utils,sqlalchemy,,2.0.51,325,2.0.50,False,,
pypi,1lever-utils,sshtunnel,,0.4.0,28,0.3.2,False,,
pypi,1lever-utils,thrift,==0.9.3,0.23.0,17,0.22.0,True,True,0.9375
pypi,1lever-utils,thrift-sasl,==0.3.0,0.4.3,10,0.4.3a2,True,True,0.8888888888888888
pypi,1lever-utils,urllib3,,2.7.0,108,2.6.3,False,,
pypi,1lever-utils,zope-interface,,8.5,89,8.4.1a3,False,,
pypi,1minai-webapi,aiohttp,>=3.9.0,3.14.1,310,3.14.0,False,False,0.8090614886731392
pypi,1minai-webapi,mypy,>=1.10,2.1.0,138,2.0.0,False,False,0.8321167883211679
pypi,1minai-webapi,pytest-asyncio,>=0.23,1.4.0,76,1.4.0a2,False,True,0.72
pypi,1minai-webapi,pytest,>=8.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,1minai-webapi,ruff,>=0.4,0.15.20,413,0.15.19,False,False,0.7111650485436893
pypi,1mllab,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,1m-trade,hyperliquid-python-sdk,,0.24.0,52,0.23.0,False,,
pypi,1m-trade,websockets,"<12.0,>=11.0",16.0,48,15.0.1,True,True,0.9148936170212766
pypi,1m-trade,python-dotenv,,1.2.2,50,1.2.1,False,,
pypi,1m-trade,cryptography,>=42.0.0,49.0.0,157,48.0.1,False,False,0.7756410256410257
pypi,1m-trade,eth-account,,0.13.7,43,0.13.6,False,,
pypi,1m-trade,msgpack,,1.2.1,33,1.2.0,False,,
pypi,1neuronperceptron-pypi-mdnazmulislam0087,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,1neuronperceptron-pypi-mdnazmulislam0087,tqdm,,4.68.3,146,4.68.2,False,,
pypi,1neuronperceptron-pypi-mdnazmulislam0087,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,1neuronperceptron-pypi-mdnazmulislam0087,pandas,,3.0.3,116,3.0.2,False,,
pypi,1neuronperceptron-pypi-mdnazmulislam0087,joblib,,1.5.3,101,1.5.2,False,,
pypi,1neuron-pypi-overlordiam,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,1neuron-pypi-overlordiam,tqdm,,4.68.3,146,4.68.2,False,,
pypi,1pass2pass,loguru,,0.7.3,21,0.7.2,False,,
pypi,1pass-env,click,>=8.0.0,8.4.2,64,8.4.1,False,False,0.6349206349206349
pypi,1pass-env,onepassword-sdk,>=0.1.0,0.4.0,15,0.4.0b2,False,True,0.21428571428571427
pypi,1pass-env,pydantic,>=2.0.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,1pass-env,python-dotenv,>=1.0.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,1pass-env,rich,>=13.0.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,1pass-env,black,>=23.0.0,26.5.1,73,26.5.0,False,False,0.625
pypi,1pass-env,flake8,>=6.0.0,7.3.0,94,7.2.0,False,False,0.9247311827956989
pypi,1pass-env,isort,>=5.12.0,8.0.1,153,8.0.0,False,False,0.9407894736842105
pypi,1pass-env,mypy,>=1.0.0,2.1.0,138,2.0.0,False,False,0.7226277372262774
pypi,1pass-env,pre-commit,>=3.0.0,4.6.0,202,4.5.1,False,False,0.8507462686567164
pypi,1pass-env,pytest-cov,>=4.0.0,7.1.0,54,7.0.0,False,False,0.8113207547169812
pypi,1pass-env,pytest,>=7.0.0,9.1.1,192,9.1.0,False,False,0.7905759162303665
pypi,1pass-env,mkdocs-material,>=9.0.0,9.7.6,441,9.7.5,False,False,0.6681818181818182
pypi,1pass-env,mkdocs,>=1.5.0,1.6.1,62,1.6.0,False,False,0.9180327868852459
pypi,1pass-env,mkdocstrings,>=0.23.0,1.0.4,75,1.0.3,False,False,0.6756756756756757
pypi,1password,wget,,3.2,16,3.1,False,,
pypi,1password,pyyaml,,6.0.3,40,6.0.2,False,,
pypi,1password,pycryptodome,,3.23.0,58,3.22.0,False,,
pypi,1password,pexpect,,4.9.0,20,4.8.0,False,,
pypi,1password-cli,pydantic-settings,>=2.0.0,2.14.2,44,2.14.1,False,False,0.2558139534883721
pypi,1password-cli,pydantic,>=2.0.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,1password-secrets,python-dotenv,==1.2.1,1.2.2,50,1.2.1,True,False,0.9795918367346939
pypi,1password-secrets,sgqlc,==18,18,29,17.1,False,True,1.0
pypi,1password-secrets,rich,==14.3.2,15.0.0,207,14.3.4,True,True,0.9951456310679612
pypi,1password-secrets,inquirer,==3.4.1,3.4.1,53,3.4.0,False,True,1.0
pypi,1secmail,httpx,>=0.17.1,0.28.1,74,0.28.0,False,False,0.6575342465753424
pypi,1secmailpythonwarper,requests,,2.34.2,163,2.34.1,False,,
pypi,1up-mcp,httpx,>=0.27.0,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,1up-mcp,mcp,>=1.0.0,1.28.1,61,1.28.0,False,False,0.1
pypi,1up-mcp,pydantic-settings,>=2.0,2.14.2,44,2.14.1,False,False,0.2558139534883721
pypi,1up-mcp,pydantic,"<3,>=2.0",2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,1up-mcp,python-dotenv,>=1.0.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,1wlf-tms-mcp,httpx,>=0.27.0,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,1wlf-tms-mcp,mcp,>=1.0.0,1.28.1,61,1.28.0,False,False,0.1
pypi,1xn-vmcp,aiohttp,"<4.0.0,>=3.9.0",3.14.1,310,3.14.0,False,False,0.8090614886731392
pypi,1xn-vmcp,alembic,"<2.0.0,>=1.12.0",1.18.5,144,1.18.4,False,False,0.8251748251748252
pypi,1xn-vmcp,asyncpg,"<1.0.0,>=0.29.0",0.31.0,43,0.30.0,False,False,0.9523809523809523
pypi,1xn-vmcp,fastapi,"<1.0.0,>=0.104.0",0.138.2,298,0.138.1,False,False,0.6195286195286195
pypi,1xn-vmcp,httpx,"<1.0.0,>=0.25.0",0.28.1,74,0.28.0,False,False,0.8904109589041096
pypi,1xn-vmcp,jinja2,"<4.0.0,>=3.1.2",3.1.6,52,3.1.5,False,False,0.9215686274509803
pypi,1xn-vmcp,mcp,==1.21.0,1.28.1,61,1.28.0,True,True,0.9833333333333333
pypi,1xn-vmcp,opentelemetry-api,"<2.0.0,>=1.21.0",1.43.0,83,1.42.1,False,False,0.6219512195121951
pypi,1xn-vmcp,opentelemetry-exporter-otlp-proto-grpc,>=1.21.0,1.43.0,62,1.42.1,False,False,0.4918032786885246
pypi,1xn-vmcp,opentelemetry-exporter-otlp-proto-http,>=1.21.0,1.43.0,55,1.42.1,False,False,0.42592592592592593
pypi,1xn-vmcp,opentelemetry-instrumentation-asyncio,>=0.42b0,0.64b0,30,0.63b1,False,False,0.0
pypi,1xn-vmcp,opentelemetry-instrumentation-fastapi,>=0.42b0,0.64b0,70,0.63b1,False,False,0.5507246376811594
pypi,1xn-vmcp,opentelemetry-instrumentation-httpx,>=0.42b0,0.64b0,56,0.63b1,False,False,0.43636363636363634
pypi,1xn-vmcp,opentelemetry-instrumentation-sqlalchemy,>=0.42b0,0.64b0,69,0.63b1,False,False,0.5441176470588235
pypi,1xn-vmcp,opentelemetry-instrumentation,>=0.42b0,0.64b0,72,0.63b1,False,False,0.5633802816901409
pypi,1xn-vmcp,opentelemetry-sdk,"<2.0.0,>=1.21.0",1.43.0,82,1.42.1,False,False,0.6172839506172839
pypi,1xn-vmcp,pandas,>=2.0.0,3.0.3,116,3.0.2,False,False,0.8173913043478261
pypi,1xn-vmcp,pillow,>=10.0.0,12.2.0,106,12.1.1,False,False,0.8761904761904762
pypi,1xn-vmcp,psycopg2-binary,"<3.0.0,>=2.9.9",2.9.12,26,2.9.11,False,False,0.88
pypi,1xn-vmcp,pydantic-settings,"<3.0.0,>=2.1.0",2.14.2,44,2.14.1,False,False,0.3488372093023256
pypi,1xn-vmcp,pydantic,"<3.0.0,>=2.5.0",2.13.4,203,2.13.3,False,False,0.7623762376237624
pypi,1xn-vmcp,python-dotenv,"<2.0.0,>=1.0.0",1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,1xn-vmcp,python-jose,"<4.0.0,>=3.3.0",3.5.0,39,3.4.0,False,False,0.9473684210526315
pypi,1xn-vmcp,python-multipart,>=0.0.6,0.0.32,32,0.0.31,False,False,0.16129032258064516
pypi,1xn-vmcp,pytz,>=2023.3,2026.2,76,2026.1.post1,False,False,0.88
pypi,1xn-vmcp,rich,"<14.0.0,>=13.7.0",15.0.0,207,14.3.4,True,True,0.9563106796116505
pypi,1xn-vmcp,sqlalchemy,"<3.0.0,>=2.0.0",2.0.51,325,2.0.50,False,False,0.8395061728395061
pypi,1xn-vmcp,starlette,>=0.27.0,1.3.1,197,1.3.0,False,False,0.6785714285714286
pypi,1xn-vmcp,typer,"<1.0.0,>=0.9.0",0.26.8,87,0.26.7,False,False,0.3488372093023256
pypi,1xn-vmcp,uvicorn,"<1.0.0,>=0.24.0",0.49.0,193,0.48.0,False,False,0.7864583333333334
pypi,1xn-vmcp,websockets,"<13.0,>=12.0",16.0,48,15.0.1,True,True,0.9787234042553191
pypi,1xn-vmcp,black,>=23.12.0,26.5.1,73,26.5.0,False,False,0.7361111111111112
pypi,1xn-vmcp,mypy,>=1.7.1,2.1.0,138,2.0.0,False,False,0.8102189781021898
pypi,1xn-vmcp,pre-commit,>=3.5.0,4.6.0,202,4.5.1,False,False,0.9253731343283582
pypi,1xn-vmcp,pytest-asyncio,>=0.21.1,1.4.0,76,1.4.0a2,False,True,0.68
pypi,1xn-vmcp,pytest-cov,>=4.1.0,7.1.0,54,7.0.0,False,False,0.8301886792452831
pypi,1xn-vmcp,pytest-mock,>=3.12.0,3.15.1,66,3.15.0,False,False,0.9230769230769231
pypi,1xn-vmcp,pytest,>=7.4.3,9.1.1,192,9.1.0,False,False,0.8691099476439791
pypi,1xn-vmcp,ruff,>=0.1.7,0.15.20,413,0.15.19,False,False,0.662621359223301
pypi,1zlab-emp-ide,django,,6.0.6,435,6.0.5,False,,
pypi,1zlab-homepage,django,,6.0.6,435,6.0.5,False,,
pypi,1zlab-homepage,django-markdown2,,0.3.1,9,0.3.0,False,,
pypi,1zlab-homepage,markdown2,,2.5.5,60,2.5.4,False,,
pypi,1zlab-homepage,itsdangerous,,2.2.0,27,2.1.2,False,,
pypi,1zlab-homepage,pygments,,2.20.0,68,2.19.2,False,,
pypi,1zlab-homepage,mysqlclient,,2.2.8,44,2.2.7,False,,
pypi,1zlab-homepage,qiniu,,7.17.0,63,7.16.0,False,,
pypi,20206205tech-python-auth,environs,>=15.0.1,15.0.1,59,15.0.0,False,True,1.0
pypi,20206205tech-python-auth,fastapi,>=0.115.8,0.138.2,298,0.138.1,False,False,0.7272727272727273
pypi,20206205tech-python-auth,loguru,>=0.7.3,0.7.3,21,0.7.2,False,True,1.0
pypi,20206205tech-python-auth,pydantic,>=2.10.6,2.13.4,203,2.13.3,False,False,0.8910891089108911
pypi,20206205tech-python-auth,pyjwt,>=2.10.1,2.13.0,55,2.12.1,False,False,0.9259259259259259
pypi,20206205tech-python-common,loguru,>=0.7.3,0.7.3,21,0.7.2,False,True,1.0
pypi,20206205tech-python-common,opentelemetry-api,>=1.41.1,1.43.0,83,1.42.1,False,False,0.9634146341463414
pypi,20206205tech-python-common,opentelemetry-exporter-otlp-proto-http,>=1.41.1,1.43.0,55,1.42.1,False,False,0.9444444444444444
pypi,20206205tech-python-common,opentelemetry-sdk,>=1.41.1,1.43.0,82,1.42.1,False,False,0.9629629629629629
pypi,20220429-pdfminer-jameslp310,charset-normalizer,~=2.0.0,3.4.7,61,3.4.6,True,True,0.7833333333333333
pypi,20220429-pdfminer-jameslp310,cryptography,~=36.0.0,49.0.0,157,48.0.1,True,True,0.9807692307692307
pypi,20220429-pdfminer-jameslp310,pytest,,9.1.1,192,9.1.0,False,,
pypi,20220429-pdfminer-jameslp310,nox,,2026.4.10,29,2026.2.9,False,,
pypi,20220429-pdfminer-jameslp310,black,,26.5.1,73,26.5.0,False,,
pypi,20220429-pdfminer-jameslp310,mypy,==0.931,2.1.0,138,2.0.0,True,True,0.9927007299270073
pypi,20220429-pdfminer-jameslp310,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,20220429-pdfminer-jameslp310,sphinx-argparse,,0.5.2,30,0.5.1,False,,
pypi,20220429-pdfminer-jameslp310,pillow,,12.2.0,106,12.1.1,False,,
pypi,2022-2-gces-ifpf,altair,"<5.0.0,>=4.2.0",6.2.2,67,6.2.1,True,True,0.9545454545454546
pypi,2022-2-gces-ifpf,attrs,"<23.0.0,>=22.2.0",26.1.0,36,25.4.0,True,True,0.9714285714285714
pypi,2022-2-gces-ifpf,bpemb,"<0.4.0,>=0.3.4",0.3.6,12,0.3.5,False,False,0.8181818181818182
pypi,2022-2-gces-ifpf,certifi,"<2023.0.0,>=2022.12.7",2026.6.17,75,2026.5.20,True,True,0.9864864864864865
pypi,2022-2-gces-ifpf,charset-normalizer,"<3.0.0,>=2.1.1",3.4.7,61,3.4.6,True,True,0.9833333333333333
pypi,2022-2-gces-ifpf,contourpy,"<2.0.0,>=1.0.6",1.3.3,23,1.3.2,False,False,0.5909090909090909
pypi,2022-2-gces-ifpf,coverage,"<8.0.0,>=7.0.2",7.14.3,189,7.14.2,False,False,0.6223404255319149
pypi,2022-2-gces-ifpf,cycler,"<0.12.0,>=0.11.0",0.12.1,6,0.12.0,True,True,0.8
pypi,2022-2-gces-ifpf,entrypoints,"<0.5,>=0.4",0.4,7,0.3,False,True,1.0
pypi,2022-2-gces-ifpf,exceptiongroup,"<2.0.0,>=1.1.0",1.3.1,24,1.3.0,False,False,0.6521739130434783
pypi,2022-2-gces-ifpf,fonttools,"<5.0.0,>=4.38.0",4.63.0,234,4.62.1,False,False,0.7467811158798283
pypi,2022-2-gces-ifpf,gensim,"<4.0.0,>=3.8.3",4.4.0,80,4.3.3,True,True,0.9873417721518988
pypi,2022-2-gces-ifpf,idna,"<4.0,>=3.4",3.18,41,3.17,False,False,0.65
pypi,2022-2-gces-ifpf,importlib-resources,"<6.0.0,>=5.10.2",7.1.0,83,7.0.0,True,True,0.9146341463414634
pypi,2022-2-gces-ifpf,iniconfig,"<2.0.0,>=1.1.1",2.3.0,11,2.2.0,True,True,0.9
pypi,2022-2-gces-ifpf,jinja2,"<4.0.0,>=3.1.2",3.1.6,52,3.1.5,False,False,0.9215686274509803
pypi,2022-2-gces-ifpf,joblib,"<2.0.0,>=1.2.0",1.5.3,101,1.5.2,False,False,0.91
pypi,2022-2-gces-ifpf,jsonschema,"<5.0.0,>=4.17.3",4.26.0,109,4.25.1,False,False,0.8148148148148148
pypi,2022-2-gces-ifpf,kiwisolver,"<2.0.0,>=1.4.4",1.5.0,23,1.4.10rc0,False,True,0.7272727272727273
pypi,2022-2-gces-ifpf,markupsafe,"<3.0.0,>=2.1.1",3.0.3,35,3.0.2,True,True,0.8529411764705882
pypi,2022-2-gces-ifpf,matplotlib,"<4.0.0,>=3.6.2",3.11.0,141,3.11.0rc2,False,True,0.8071428571428572
pypi,2022-2-gces-ifpf,numpy,"<2.0.0,>=1.24.1",2.5.0,148,2.5.0rc1,True,True,0.9183673469387755
pypi,2022-2-gces-ifpf,packaging,"<23.0,>=22.0",26.2,53,26.1,True,True,0.9807692307692307
pypi,2022-2-gces-ifpf,pandas,"<2.0.0,>=1.5.2",3.0.3,116,3.0.2,True,True,0.9826086956521739
pypi,2022-2-gces-ifpf,pillow,"<10.0.0,>=9.4.0",12.2.0,106,12.1.1,True,True,0.9809523809523809
pypi,2022-2-gces-ifpf,pkgutil-resolve-name,"<2.0.0,>=1.3.10",1.3.10,4,1.0.0,False,True,1.0
pypi,2022-2-gces-ifpf,pluggy,"<2.0.0,>=1.0.0",1.6.0,24,1.5.0,False,False,0.7391304347826086
pypi,2022-2-gces-ifpf,pyparsing,"<4.0.0,>=3.0.9",3.3.2,88,3.3.1,False,False,0.8390804597701149
pypi,2022-2-gces-ifpf,pyrsistent,"<0.20.0,>=0.19.3",0.20.0,75,0.19.3,True,False,0.9864864864864865
pypi,2022-2-gces-ifpf,python-dateutil,"<3.0.0,>=2.8.2",2.9.0.post0,34,2.9.0,False,False,0.9393939393939394
pypi,2022-2-gces-ifpf,pytz,"<2023.0,>=2022.7",2026.2,76,2026.1.post1,True,True,0.9733333333333334
pypi,2022-2-gces-ifpf,pyyaml,"<7.0,>=6.0",6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,2022-2-gces-ifpf,requests,"<3.0.0,>=2.28.1",2.34.2,163,2.34.1,False,False,0.9074074074074074
pypi,2022-2-gces-ifpf,scikit-learn,"<2.0.0,>=1.2.0",1.9.0,75,1.9.0rc1,False,True,0.7567567567567568
pypi,2022-2-gces-ifpf,scipy,"<2.0.0,>=1.9.3",1.18.0,107,1.18.0rc2,False,True,0.7830188679245284
pypi,2022-2-gces-ifpf,sentencepiece,"<0.2.0,>=0.1.97",0.2.1,33,0.2.0,True,True,0.90625
pypi,2022-2-gces-ifpf,six,"<2.0.0,>=1.16.0",1.17.0,29,1.16.0,False,False,0.9642857142857143
pypi,2022-2-gces-ifpf,smart-open,"<7.0.0,>=6.3.0",8.0.0,78,7.7.1,True,True,0.974025974025974
pypi,2022-2-gces-ifpf,threadpoolctl,"<4.0.0,>=3.1.0",3.6.0,12,3.5.0,False,False,0.5454545454545454
pypi,2022-2-gces-ifpf,tomli,"<3.0.0,>=2.0.1",2.4.1,30,2.4.0,False,False,0.7586206896551724
pypi,2022-2-gces-ifpf,toolz,"<0.13.0,>=0.12.0",1.1.0,31,1.0.1a0,True,True,0.9333333333333333
pypi,2022-2-gces-ifpf,tqdm,"<5.0.0,>=4.64.1",4.68.3,146,4.68.2,False,False,0.8758620689655172
pypi,2022-2-gces-ifpf,urllib3,"<2.0.0,>=1.26.13",2.7.0,108,2.6.3,True,True,0.9252336448598131
pypi,2022-2-gces-ifpf,whatlies,"<0.8.0,>=0.7.0",0.7.0,44,0.6.5,False,True,1.0
pypi,2022-2-gces-ifpf,zipp,"<4.0.0,>=3.11.0",4.1.0,64,3.23.1,True,False,0.6190476190476191
pypi,2023-assignement-devops,pymongo,,4.17.0,170,4.16.0,False,,
pypi,2023-assignement-devops,pytest,,9.1.1,192,9.1.0,False,,
pypi,2023-assignement-devops,prospector,,1.19.0,145,1.18.0,False,,
pypi,2023-assignement-devops,bandit,,1.9.4,50,1.9.3,False,,
pypi,2023-assignement-devops,mkdocs,,1.6.1,62,1.6.0,False,,
pypi,2023-assignement-devops,twine,,6.2.0,59,6.1.0,False,,
pypi,2023-assignment1-devops,pymongo,,4.17.0,170,4.16.0,False,,
pypi,2023-assignment1-devops,pytest,,9.1.1,192,9.1.0,False,,
pypi,2023-assignment1-devops,prospector,,1.19.0,145,1.18.0,False,,
pypi,2023-assignment1-devops,bandit,,1.9.4,50,1.9.3,False,,
pypi,2023-assignment1-devops,mkdocs,,1.6.1,62,1.6.0,False,,
pypi,2023-assignment1-devops,twine,,6.2.0,59,6.1.0,False,,
pypi,2023-assignment-devops,pymongo,,4.17.0,170,4.16.0,False,,
pypi,2023-assignment-devops,pytest,,9.1.1,192,9.1.0,False,,
pypi,2023-assignment-devops,prospector,,1.19.0,145,1.18.0,False,,
pypi,2023-assignment-devops,bandit,,1.9.4,50,1.9.3,False,,
pypi,2023-assignment-devops,mkdocs,,1.6.1,62,1.6.0,False,,
pypi,2023-assignment-devops,twine,,6.2.0,59,6.1.0,False,,
pypi,2023-assignment-pythonpipeline-dscf,pytest,,9.1.1,192,9.1.0,False,,
pypi,2023-whit3-h4t-sc4nn3r-fir5t,requests,,2.34.2,163,2.34.1,False,,
pypi,2023-whit3-h4t-sc4nn3r-fir5t,beautifulsoup4,,4.15.0,54,4.14.3,False,,
pypi,2023-whit3-h4t-sc4nn3r-fir5t,python-docx,,1.2.0,38,1.1.2,False,,
pypi,2023-whit3-h4t-sc4nn3r-fir5t,bs4,,0.0.2,3,0.0.1,False,,
pypi,2024-ass2-erbafiore-devops,pymongo,,4.17.0,170,4.16.0,False,,
pypi,2024-ass2-erbafiore-devops,pytest,,9.1.1,192,9.1.0,False,,
pypi,2024-ass2-erbafiore-devops,prospector,,1.19.0,145,1.18.0,False,,
pypi,2024-ass2-erbafiore-devops,bandit,,1.9.4,50,1.9.3,False,,
pypi,2024-ass2-erbafiore-devops,mkdocs,,1.6.1,62,1.6.0,False,,
pypi,2024-ass2-erbafiore-devops,twine,,6.2.0,59,6.1.0,False,,
pypi,2024-ass2-erbafiore-devops,memory-profiler,,0.61.0,58,0.60.0,False,,
pypi,2024-assignment2-apirestpy,flask,,3.1.3,64,3.1.2,False,,
pypi,2024-test-ci-cd-ad-pipe,setuptools,,82.0.1,623,82.0.0,False,,
pypi,2025-assignment2-expenses-manager,fastapi,"<0.122.0,>=0.121.2",0.138.2,298,0.138.1,True,True,0.9932659932659933
pypi,2025-assignment2-expenses-manager,uvicorn,"<0.39.0,>=0.38.0",0.49.0,193,0.48.0,True,True,0.9947916666666666
pypi,2025-assignment2-expenses-manager,pydantic,"<3.0.0,>=2.12.4",2.13.4,203,2.13.3,False,False,0.9702970297029703
pypi,2025-assignment2-expenses-manager,sqlalchemy,"<3.0.0,>=2.0.23",2.0.51,325,2.0.50,False,False,0.9135802469135802
pypi,2025-assignment2-expenses-manager,alembic,"<2.0.0,>=1.13.0",1.18.5,144,1.18.4,False,False,0.8391608391608392
pypi,2025-assignment2-vaultpasswordmanager,pycryptodome,==3.20.0,3.23.0,58,3.22.0,True,True,0.9824561403508771
pypi,2025-assignment2-vaultpasswordmanager,pyperclip,,1.11.0,47,1.10.0,False,,
pypi,2025-assignment2-vaultpasswordmanager,tabulate,,0.10.0,28,0.9.0,False,,
pypi,2025-assignment2-vaultpasswordmanager,passwordgenerator,,1.5.1,8,1.4,False,,
pypi,2025-assignment2-vaultpasswordmanager,sqlalchemy,==1.4.41,2.0.51,325,2.0.50,True,True,0.9969135802469136
pypi,2025-assignment2-vaultpasswordmanager,sqlcipher3,==0.5.4,0.6.2,16,0.6.0,True,True,0.9333333333333333
pypi,203-python-project-rc,gitdb,==4.0.10,4.0.12,22,4.0.11,True,True,0.9523809523809523
pypi,203-python-project-rc,gitpython,"<4.0.0,>=3.1.44",3.1.50,103,3.1.49,False,False,0.9411764705882353
pypi,203-python-project-rc,numba,"<0.61.0,>=0.60.0",0.65.1,133,0.65.0,True,True,0.9924242424242424
pypi,203-python-project-rc,plotly,"<6.0.0,>=5.24.1",6.8.0,317,6.7.0,True,True,0.9968354430379747
pypi,203-python-project-rc,pybacktestchain,"<0.3.0,>=0.2.1",0.2.1,4,0.2.0,False,True,1.0
pypi,203-python-project-rc,scipy,"<1.14,>=1.11",1.18.0,107,1.18.0rc2,True,True,0.9245283018867925
pypi,203-python-project-rc,streamlit,"<2.0.0,>=1.41.1",1.58.0,264,1.57.0,False,False,0.8859315589353612
pypi,2048,appdirs,,1.4.4,8,1.4.3,False,,
pypi,2048,pygame,,2.6.1,63,2.6.0,False,,
pypi,2048-cli,numpy,>=1.23.3,2.5.0,148,2.5.0rc1,False,True,0.7074829931972789
pypi,2048-cli,click,>=8.1.3,8.4.2,64,8.4.1,False,False,0.7619047619047619
pypi,2048-cli,rich,>=13.7.0,15.0.0,207,14.3.4,False,False,0.9174757281553398
pypi,2048-cli,rich-menu,>=0.1.4,0.3.0,9,0.2.0,False,False,0.625
pypi,2048-cli,maturin,>=1.4.0,1.14.1,183,1.14.0,False,False,0.7417582417582418
pypi,2048game,textual,"<0.53.0,>=0.52.1",8.2.7,253,8.2.6,True,True,0.996031746031746
pypi,2048game,textual-dev,"<2.0.0,>=1.5.1",1.8.0,16,1.7.0,False,False,0.7333333333333333
pypi,2048-py,termcolor,,3.3.0,20,3.2.0,False,,
pypi,2048-river,requests,,2.34.2,163,2.34.1,False,,
pypi,2048-river,pygame,,2.6.1,63,2.6.0,False,,
pypi,2048-wallpaper-edition,pillow,==8.4.0,12.2.0,106,12.1.1,True,True,0.9904761904761905
pypi,2048-wallpaper-edition,keyboard,==0.13.5,0.13.5,34,0.13.4,False,True,1.0
pypi,20xx,requests,>=2.20,2.34.2,163,2.34.1,False,False,0.8333333333333334
pypi,20xx,tqdm,>=4.14,4.68.3,146,4.68.2,False,False,0.2413793103448276
pypi,20xx,pettingzoo,>=1.12.1,1.26.1,69,1.26.0,False,False,0.6470588235294118
pypi,2112-generator-graphql-api,graphql-core,==3.2.3,3.2.11,108,3.2.10,True,True,0.9906542056074766
pypi,2112-generator-graphql-api,fastapi,,0.138.2,298,0.138.1,False,,
pypi,2112-generator-graphql-api,uvicorn,,0.49.0,193,0.48.0,False,,
pypi,21234191-cpp-pkg,requests,>=2.25.1,2.34.2,163,2.34.1,False,False,0.8765432098765432
pypi,21234191-cpp-pkg,numpy,>=1.19.5,2.5.0,148,2.5.0rc1,False,True,0.5714285714285714
pypi,21234191-cpp-pkg,stripe,,15.3.0,547,15.3.0b1,False,,
pypi,2143134,pytest,,9.1.1,192,9.1.0,False,,
pypi,21cmfast,click,,8.4.2,64,8.4.1,False,,
pypi,21cmfast,numpy,>=2.0,2.5.0,148,2.5.0rc1,False,True,0.8163265306122449
pypi,21cmfast,pyyaml,,6.0.3,40,6.0.2,False,,
pypi,21cmfast,cffi,>=1.0,2.0.0,78,2.0.0b1,False,True,0.36363636363636365
pypi,21cmfast,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,21cmfast,astropy,>=2.0,8.0.0,163,8.0.0rc2,False,True,0.5061728395061729
pypi,21cmfast,h5py,>=2.8.0,3.16.0,45,3.15.1,False,False,0.5
pypi,21cmfast,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,21cmfast,bidict,,0.23.1,42,0.23.0,False,,
pypi,21cmfast,cosmotile,>=0.2.5,0.2.5,5,0.2.4,False,True,1.0
pypi,21cmfast,attrs,,26.1.0,36,25.4.0,False,,
pypi,21cmfast,tqdm,,4.68.3,146,4.68.2,False,,
pypi,21cmfast,classy,>=3.3.4,3.3.4.0,19,3.3.3.0,False,True,1.0
pypi,21cmfast,cyclopts,,4.20.0,143,4.19.0,False,,
pypi,21cmfast,tomlkit,,0.15.0,55,0.14.0,False,,
pypi,21cmfast,hmf,>=3.6.0,3.6.1,71,3.6.0,False,False,0.9857142857142858
pypi,21cmfast,deprecation,,2.1.0,13,2.0.7,False,,
pypi,21cmfast,clang-format,,22.1.5,77,22.1.4,False,,
pypi,21cmfast,clang-tidy,,22.1.7,17,22.1.0.1,False,,
pypi,21cmfast,mpmath,,1.4.1,39,1.4.0,False,,
pypi,21cmfast,hmf,>=3.6.0,3.6.1,71,3.6.0,False,False,0.9857142857142858
pypi,21cmfast,pre-commit,,4.6.0,202,4.5.1,False,,
pypi,21cmfast,pytest,>=5.0,9.1.1,192,9.1.0,False,False,0.6178010471204188
pypi,21cmfast,pytest-cov,,7.1.0,54,7.0.0,False,,
pypi,21cmfast,tox,,4.56.1,290,4.56.0,False,,
pypi,21cmfast,pytest-remotedata,>=0.3.2,0.4.1,9,0.4.0,False,False,0.625
pypi,21cmfast,powerbox,,0.9.0,26,0.8.2,False,,
pypi,21cmfast,pytest-plt,,1.1.1,4,1.1.0,False,,
pypi,21cmfast,pytest-benchmark,,5.2.3,50,5.2.2,False,,
pypi,21cmfast,tyro,,1.0.15,124,1.0.14,False,,
pypi,21cmfast,rich,,15.0.0,207,14.3.4,False,,
pypi,21cmfast,pytest-xdist,,3.8.0,71,3.7.0,False,,
pypi,21cmfast,pytest-mock,,3.15.1,66,3.15.0,False,,
pypi,21cmfast,nbsphinx,,0.9.8,58,0.9.7,False,,
pypi,21cmfast,numpydoc,,1.10.0,36,1.9.0,False,,
pypi,21cmfast,sphinx,>=1.3,9.1.0,241,9.1.0rc2,False,True,0.325
pypi,21cmfast,furo,,2025.12.19,79,2025.9.25,False,,
pypi,21cmfast,ipython,,9.15.0,219,9.14.1,False,,
pypi,21cmfast,pandoc,,2.4,30,2.4b0,False,,
pypi,21cmfast,clang-format,,22.1.5,77,22.1.4,False,,
pypi,21cmfast,clang-tidy,,22.1.7,17,22.1.0.1,False,,
pypi,21cmfast,mpmath,,1.4.1,39,1.4.0,False,,
pypi,21cmfast,hmf,>=3.6.0,3.6.1,71,3.6.0,False,False,0.9857142857142858
pypi,21cmfast,pre-commit,,4.6.0,202,4.5.1,False,,
pypi,21cmfast,pytest,>=5.0,9.1.1,192,9.1.0,False,False,0.6178010471204188
pypi,21cmfast,pytest-cov,,7.1.0,54,7.0.0,False,,
pypi,21cmfast,tox,,4.56.1,290,4.56.0,False,,
pypi,21cmfast,pytest-remotedata,>=0.3.2,0.4.1,9,0.4.0,False,False,0.625
pypi,21cmfast,powerbox,,0.9.0,26,0.8.2,False,,
pypi,21cmfast,pytest-plt,,1.1.1,4,1.1.0,False,,
pypi,21cmfast,pytest-benchmark,,5.2.3,50,5.2.2,False,,
pypi,21cmfast,tyro,,1.0.15,124,1.0.14,False,,
pypi,21cmfast,rich,,15.0.0,207,14.3.4,False,,
pypi,21cmfast,pytest-xdist,,3.8.0,71,3.7.0,False,,
pypi,21cmfast,pytest-mock,,3.15.1,66,3.15.0,False,,
pypi,21cmfast,nbsphinx,,0.9.8,58,0.9.7,False,,
pypi,21cmfast,numpydoc,,1.10.0,36,1.9.0,False,,
pypi,21cmfast,sphinx,>=1.3,9.1.0,241,9.1.0rc2,False,True,0.325
pypi,21cmfast,furo,,2025.12.19,79,2025.9.25,False,,
pypi,21cmfast,ipython,,9.15.0,219,9.14.1,False,,
pypi,21cmfast,pandoc,,2.4,30,2.4b0,False,,
pypi,21cmmc,click,,8.4.2,64,8.4.1,False,,
pypi,21cmmc,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,21cmmc,cosmohammer,,0.6.1,3,0.6.0,False,,
pypi,21cmmc,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,21cmmc,matplotlib,>=2.1,3.11.0,141,3.11.0rc2,False,True,0.5642857142857143
pypi,21cmmc,emcee,<3,3.1.6,27,3.1.5,True,True,0.6153846153846154
pypi,21cmmc,powerbox,>=0.5.7,0.9.0,26,0.8.2,False,False,0.64
pypi,21cmmc,cached-property,,2.0.1,19,2.0,False,,
pypi,21cmmc,21cmfast,>=3.0.0dev1,4.2,28,4.1.1,False,False,0.037037037037037035
pypi,21cmmc,pymultinest,,2.12,21,2.11,False,,
pypi,21cmmc,pymultinest,,2.12,21,2.11,False,,
pypi,21cmpsdenoiser,torch,>=2.0.1,2.12.1,48,2.12.0,False,False,0.5319148936170213
pypi,21cmpsdenoiser,tuesday-eor,>=2.3.0,2.3.1,4,2.3.0,False,False,0.6666666666666666
pypi,21cmpsdenoiser,astropy,>=7.0.1,8.0.0,163,8.0.0rc2,False,True,0.9629629629629629
pypi,21cmpsdenoiser,attrs,>=25.3.0,26.1.0,36,25.4.0,False,False,0.9428571428571428
pypi,21cmpsdenoiser,numpy,>=2,2.5.0,148,2.5.0rc1,False,True,0.8163265306122449
pypi,21cmpsdenoiser,powerbox,>=0.8.2,0.9.0,26,0.8.2,False,False,0.96
pypi,21cmpsdenoiser,scipy,>=1.15.2,1.18.0,107,1.18.0rc2,False,True,0.9245283018867925
pypi,21cmpsdenoiser,coverage,,7.14.3,189,7.14.2,False,,
pypi,21cmpsdenoiser,pytest-cov,,7.1.0,54,7.0.0,False,,
pypi,21cmpsdenoiser,pre-commit,,4.6.0,202,4.5.1,False,,
pypi,21cmpsdenoiser,pytest,,9.1.1,192,9.1.0,False,,
pypi,21cmpsdenoiser,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,21cmpsdenoiser,21cmpsdenoiser,,1.0.2,2,1.0.0,False,,
pypi,21cmsense,numpy,>2,2.5.0,148,2.5.0rc1,False,True,0.8231292517006803
pypi,21cmsense,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,21cmsense,future,,1.0.0,52,0.18.3,False,,
pypi,21cmsense,click,,8.4.2,64,8.4.1,False,,
pypi,21cmsense,tqdm,,4.68.3,146,4.68.2,False,,
pypi,21cmsense,pyyaml,,6.0.3,40,6.0.2,False,,
pypi,21cmsense,astropy,>=5,8.0.0,163,8.0.0rc2,False,True,0.7777777777777778
pypi,21cmsense,methodtools,,0.4.7,10,0.4.5,False,,
pypi,21cmsense,pyuvdata,>=3.0.0,3.2.6,17,3.2.5,False,False,0.3125
pypi,21cmsense,cached-property,,2.0.1,19,2.0,False,,
pypi,21cmsense,rich,,15.0.0,207,14.3.4,False,,
pypi,21cmsense,attrs,,26.1.0,36,25.4.0,False,,
pypi,21cmsense,hickleable,>=0.1.1,0.2.4,6,0.2.3,False,False,0.2
pypi,21cmsense,lunarsky,>=0.2.5,1.0.1.post2,12,0.2.7,False,False,0.7272727272727273
pypi,21cmsense,sphinx,>=1.3,9.1.0,241,9.1.0rc2,False,True,0.325
pypi,21cmsense,sphinx-rtd-theme,,3.1.0,64,3.1.0rc2,False,,
pypi,21cmsense,numpydoc,,1.10.0,36,1.9.0,False,,
pypi,21cmsense,nbsphinx,,0.9.8,58,0.9.7,False,,
pypi,21cmsense,ipython,,9.15.0,219,9.14.1,False,,
pypi,21cmsense,pre-commit,,4.6.0,202,4.5.1,False,,
pypi,21cmsense,pytest,,9.1.1,192,9.1.0,False,,
pypi,21cmsense,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,21cmsense,pytest-cov,,7.1.0,54,7.0.0,False,,
pypi,21cmsense,pytest-xdist,,3.8.0,71,3.7.0,False,,
pypi,21cmsense,21cmsense,,2.2.1,6,2.2.0,False,,
pypi,21cmsense,pre-commit,,4.6.0,202,4.5.1,False,,
pypi,21cmsense,commitizen,,4.16.4,282,4.16.3,False,,
pypi,21cmsense,ruff,,0.15.20,413,0.15.19,False,,
pypi,21st-sdk,requests,>=2.31.0,2.34.2,163,2.34.1,False,False,0.9320987654320988
pypi,21x-sdk,python-dateutil,"<3.0.0,>=2.8.0",2.9.0.post0,34,2.9.0,False,False,0.8787878787878788
pypi,21x-sdk,httpx,"<0.29.0,>=0.28.1",0.28.1,74,0.28.0,False,True,1.0
pypi,21x-sdk,attrs,"<26.0.0,>=25.1.0",26.1.0,36,25.4.0,True,False,0.8857142857142857
pypi,21x-sdk,web3,==7.6.0,7.16.0,252,7.15.0,True,True,0.9960159362549801
pypi,21x-sdk,authlib,"<2.0.0,>=1.5.2",1.7.2,63,1.7.1,False,False,0.7419354838709677
pypi,222,typing-extensions,,4.15.0,51,4.15.0rc1,False,,
pypi,222,222,,0.0.1,1,,False,,
pypi,222,222,,0.0.1,1,,False,,
pypi,227checkergenerator,aiogram,>=3.0.0,3.29.0,125,3.28.2,False,False,0.717741935483871
pypi,23303395-aws-report-generator,boto3,,1.43.37,2061,1.43.36,False,,
pypi,23303395-aws-report-generator,openpyxl,,3.1.5,96,3.1.4,False,,
pypi,23igeg,pynput,,1.8.2,63,1.8.1,False,,
pypi,2404-segmentation-pipeline,monai,==1.3.0,1.6.0,44,1.5.2,True,True,0.9767441860465116
pypi,2404-segmentation-pipeline,nibabel,==5.2.0,5.4.2,48,5.4.0,True,True,0.9787234042553191
pypi,2404-segmentation-pipeline,matplotlib,==3.8.2,3.11.0,141,3.11.0rc2,True,True,0.9928571428571429
pypi,2404-segmentation-pipeline,tensorboard,==2.15.1,2.21.0,62,2.20.0,True,True,0.9836065573770492
pypi,2404-segmentation-pipeline,tqdm,==4.66.1,4.68.3,146,4.68.2,True,True,0.993103448275862
pypi,2404-segmentation-pipeline,scipy,==1.12.0,1.18.0,107,1.18.0rc2,True,True,0.9905660377358491
pypi,2404-segmentation-pipeline,numpy,==1.24.1,2.5.0,148,2.5.0rc1,True,True,0.9931972789115646
pypi,2404-segmentation-pipeline,einops,==0.7.0,0.8.2,17,0.8.1,True,True,0.9375
pypi,2404-segmentation-pipeline,scikit-image,==0.22.0,0.26.0,71,0.26.0rc2,True,True,0.9857142857142858
pypi,248-sdk,beanie,"<3.0.0,>=2.0.1",2.1.0,155,2.0.1,False,False,0.9935064935064936
pypi,248-sdk,motor,"<4.0.0,>=3.3.0",3.7.1,56,3.7.0,False,False,0.8
pypi,248-sdk,pydantic,"<3.0.0,>=2.0.0",2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,248-sdk,sqlalchemy,"<3.0.0,>=2.0.0",2.0.51,325,2.0.50,False,False,0.8395061728395061
pypi,248-sdk,mypy,>=1.8.0,2.1.0,138,2.0.0,False,False,0.8175182481751825
pypi,248-sdk,psycopg2-binary,"<3.0.0,>=2.9.0",2.9.12,26,2.9.11,False,False,0.52
pypi,248-sdk,pytest-asyncio,>=0.23.0,1.4.0,76,1.4.0a2,False,True,0.72
pypi,248-sdk,pytest-cov,>=4.0.0,7.1.0,54,7.0.0,False,False,0.8113207547169812
pypi,248-sdk,pytest,>=8.0.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,248-sdk,ruff,>=0.2.0,0.15.20,413,0.15.19,False,False,0.6844660194174758
pypi,248-sdk,asyncpg,"<1.0.0,>=0.29.0",0.31.0,43,0.30.0,False,False,0.9523809523809523
pypi,248-sdk,mypy,>=1.8.0,2.1.0,138,2.0.0,False,False,0.8175182481751825
pypi,248-sdk,pytest-asyncio,>=0.23.0,1.4.0,76,1.4.0a2,False,True,0.72
pypi,248-sdk,pytest-cov,>=4.0.0,7.1.0,54,7.0.0,False,False,0.8113207547169812
pypi,248-sdk,pytest,>=8.0.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,248-sdk,ruff,>=0.2.0,0.15.20,413,0.15.19,False,False,0.6844660194174758
pypi,248-sdk,psycopg2-binary,"<3.0.0,>=2.9.0",2.9.12,26,2.9.11,False,False,0.52
pypi,24ur-api,aiohttp,<4,3.14.1,310,3.14.0,False,False,0.26537216828478966
pypi,24ur-api,packaging,,26.2,53,26.1,False,,
pypi,24ur-api,ruff,,0.15.20,413,0.15.19,False,,
pypi,24ur-api,yt-dlp,,2026.6.9,612,2026.6.6.234447.dev0,False,,
pypi,2adif,scrapy,,2.16.0,112,2.15.2,False,,
pypi,2b2t,mcstatus,,14.0.0,74,13.1.0,False,,
pypi,2captcha-python,requests,,2.34.2,163,2.34.1,False,,
pypi,2captcha-python,httpx,,0.28.1,74,0.28.0,False,,
pypi,2captcha-python,aiofiles,,25.1.0,16,24.1.0,False,,
pypi,2captcha-python-async,requests,,2.34.2,163,2.34.1,False,,
pypi,2captcha-python-async,httpx,,0.28.1,74,0.28.0,False,,
pypi,2captcha-python-async,aiofiles,,25.1.0,16,24.1.0,False,,
pypi,2ch-downloader,requests,,2.34.2,163,2.34.1,False,,
pypi,2cli,setproctitle,,1.3.7,29,1.3.6,False,,
pypi,2d6io-cryptobot,cbpro,>=1.1.4,1.1.4,5,1.1.3,False,True,1.0
pypi,2d-animation-lib,pygame,>=2.0.0,2.6.1,63,2.6.0,False,False,0.7580645161290323
pypi,2d-cellular-automaton,bitarray,>=2.6.1,3.8.2,119,3.8.1,False,False,0.6610169491525424
pypi,2d-cellular-automaton,pillow,,12.2.0,106,12.1.1,False,,
pypi,2dcomboselector,pyside6,,6.11.1,56,6.11.0,False,,
pypi,2dcomboselector,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,2dcomboselector,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,2dcomboselector,pandas,,3.0.3,116,3.0.2,False,,
pypi,2dcomboselector,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,2dcomboselector,seaborn,,0.13.2,36,0.13.1,False,,
pypi,2dcomboselector,openpyxl,,3.1.5,96,3.1.4,False,,
pypi,2ddoc,py2ddoc,>=0.1.4,0.1.4,2,0.1.0,False,True,1.0
pypi,2dgame,keyengine,"<0.0.3,>=0.0.2",1.0.1,9,1.0.0,True,True,0.875
pypi,2dify,contourpy,==1.3.3,1.3.3,23,1.3.2,False,True,1.0
pypi,2dify,cycler,==0.12.1,0.12.1,6,0.12.0,False,True,1.0
pypi,2dify,et-xmlfile,==2.0.0,2.0.0,4,1.1.0,False,True,1.0
pypi,2dify,fonttools,==4.59.2,4.63.0,234,4.62.1,True,True,0.9957081545064378
pypi,2dify,kiwisolver,==1.4.9,1.5.0,23,1.4.10rc0,True,True,0.9545454545454546
pypi,2dify,matplotlib,==3.10.6,3.11.0,141,3.11.0rc2,True,True,0.9928571428571429
pypi,2dify,numpy,==2.3.2,2.5.0,148,2.5.0rc1,True,True,0.9931972789115646
pypi,2dify,openpyxl,==3.1.5,3.1.5,96,3.1.4,False,True,1.0
pypi,2dify,packaging,==25.0,26.2,53,26.1,True,True,0.9807692307692307
pypi,2dify,pandas,==2.3.2,3.0.3,116,3.0.2,True,True,0.991304347826087
pypi,2dify,pillow,==11.3.0,12.2.0,106,12.1.1,True,True,0.9904761904761905
pypi,2dify,pyparsing,==3.2.3,3.3.2,88,3.3.1,True,True,0.9885057471264368
pypi,2dify,python-dateutil,==2.9.0.post0,2.9.0.post0,34,2.9.0,False,True,1.0
pypi,2dify,pytz,==2025.2,2026.2,76,2026.1.post1,True,True,0.9866666666666667
pypi,2dify,six,==1.17.0,1.17.0,29,1.16.0,False,True,1.0
pypi,2dify,tzdata,==2025.2,2026.2,35,2026.1,True,True,0.9705882352941176
pypi,2dify,rdkit,==2025.3.6,2026.3.3,44,2026.3.2,True,True,0.9767441860465116
pypi,2dify,rdkit,,2026.3.3,44,2026.3.2,False,,
pypi,2dwavesim,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,2dwavesim,tqdm,,4.68.3,146,4.68.2,False,,
pypi,2dxplay,pygame,,2.6.1,63,2.6.0,False,,
pypi,2dxplay,setuptools,,82.0.1,623,82.0.0,False,,
pypi,2fas,configuraptor,>=1.25,2.5.4,79,2.5.3,False,False,0.6794871794871795
pypi,2fas,lib2fas,>=0.1.9,0.1.10,11,0.1.9,False,False,0.9
pypi,2fas,questionary,,2.1.1,24,2.1.0,False,,
pypi,2fas,typer,,0.26.8,87,0.26.7,False,,
pypi,2fas,typing-extensions,,4.15.0,51,4.15.0rc1,False,,
pypi,2fas,edwh,,1.10.2,275,1.10.1,False,,
pypi,2fas,hatch,,1.17.0,60,1.16.5,False,,
pypi,2fas,pytest-mypy-testing,,0.2.0,16,0.1.4,False,,
pypi,2fas,python-semantic-release,<8,10.5.3,264,10.5.2,True,True,0.3574144486692015
pypi,2fas,su6,,1.10.1,44,1.10.0,False,,
pypi,2feeds,feedparser,==5.2.1,6.0.12,25,6.0.11,True,True,0.9583333333333334
pypi,2feeds,urwid,==2.0.1,4.0.3,89,4.0.2,True,True,0.9886363636363636
pypi,2html,2to,,0.2.1,4,0.2.0,False,,
pypi,2html,rich-argparse,,1.8.0,24,1.7.2,False,,
pypi,2ip,requests,,2.34.2,163,2.34.1,False,,
pypi,2keys,aiofiles,==0.4.0,25.1.0,16,24.1.0,True,True,0.9333333333333333
pypi,2keys,aiohttp,==3.6.2,3.14.1,310,3.14.0,True,True,0.9967637540453075
pypi,2keys,async-timeout,==3.0.1,5.0.1,20,5.0.0,True,True,0.9473684210526315
pypi,2keys,attrs,==19.3.0,26.1.0,36,25.4.0,True,True,0.9714285714285714
pypi,2keys,certifi,==2020.4.5.1,2026.6.17,75,2026.5.20,True,True,0.9864864864864865
pypi,2keys,chardet,==3.0.4,7.4.3,28,7.4.2,True,True,0.9629629629629629
pypi,2keys,click,==7.1.1,8.4.2,64,8.4.1,True,True,0.9841269841269841
pypi,2keys,colorful,,0.5.8,39,0.5.7,False,,
pypi,2keys,colorful,==0.5.4,0.5.8,39,0.5.7,True,True,0.9736842105263158
pypi,2keys,evdev,==1.3.0,1.9.3,40,1.9.2,True,True,0.9743589743589743
pypi,2keys,idna,==2.9,3.18,41,3.17,True,True,0.975
pypi,2keys,idna-ssl,==1.1.0,1.1.0,5,1.0.1,False,True,1.0
pypi,2keys,multidict,==4.7.5,6.7.1,150,6.7.0,True,True,0.9932885906040269
pypi,2keys,pystache,==0.5.4,0.6.8,19,0.6.7,True,True,0.9444444444444444
pypi,2keys,pyyaml,==5.3.1,6.0.3,40,6.0.2,True,True,0.9743589743589743
pypi,2keys,requests,==2.23.0,2.34.2,163,2.34.1,True,True,0.9938271604938271
pypi,2keys,typing-extensions,==3.7.4.2,4.15.0,51,4.15.0rc1,True,True,0.98
pypi,2keys,urllib3,==1.25.8,2.7.0,108,2.6.3,True,True,0.9906542056074766
pypi,2keys,yarl,==1.4.2,1.24.2,137,1.24.1,True,True,0.9926470588235294
pypi,2lazy2rest,docutils,>=0.10,0.23,55,0.23rc1,False,True,0.5555555555555556
pypi,2lazy2rest,rst2pdf,"<0.100,>=0.99",0.105,41,0.104,True,True,0.975
pypi,2m,flask,==3.0.2,3.1.3,64,3.1.2,True,True,0.9841269841269841
pypi,2m,flask-sqlalchemy,==3.1.1,3.1.1,35,3.1.0,False,True,1.0
pypi,2m,importlib-metadata,==8.6.1,9.0.0,129,8.9.0,True,True,0.9921875
pypi,2m,pymemcache,==4.0.0,4.0.0,55,3.5.2,False,True,1.0
pypi,2m,python-dotenv,==0.20.0,1.2.2,50,1.2.1,True,True,0.9795918367346939
pypi,2m,sqlalchemy,==2.0.28,2.0.51,325,2.0.50,True,True,0.9969135802469136
pypi,2m,sqlalchemy-utils,==0.38.2,0.42.1,217,0.42.0,True,True,0.9953703703703703
pypi,2m,dill,==0.3.9,0.4.1,30,0.4.0,True,True,0.9655172413793104
pypi,2m,psycopg2,==2.9.3,2.9.12,65,2.9.11,True,True,0.984375
pypi,2mp4,progressbar2,,4.5.0,110,4.4.3,False,,
pypi,2mp4,pymediainfo,,7.0.1,37,7.0.0,False,,
pypi,2mp4,sh,,2.3.0,54,2.2.6,False,,
pypi,2ndopinion,numpy,>=1.24,2.5.0,148,2.5.0rc1,False,True,0.7278911564625851
pypi,2ndopinion,mcp,>=1.0,1.28.1,61,1.28.0,False,False,0.1
pypi,2ndopinion,wgpu,>=0.19,0.31.1,78,0.31.0,False,False,0.7142857142857143
pypi,2ndopinion,openai,>=1.0,2.44.0,398,2.43.0,False,False,0.1964735516372796
pypi,2ndopinion,pymongo,>=4.0,4.17.0,170,4.16.0,False,False,0.7455621301775148
pypi,2ndopinion,2ndopinion,,0.5.0,8,0.4.0,False,,
pypi,2nd-opinion-cli,anthropic,>=0.69,0.113.0,195,0.112.0,False,False,0.711340206185567
pypi,2nd-opinion-cli,openai,>=1.60,2.44.0,398,2.43.0,False,False,0.6196473551637279
pypi,2nd-opinion-cli,pydantic,>=2.7,2.13.4,203,2.13.3,False,False,0.806930693069307
pypi,2nd-opinion-cli,python-dotenv,>=1.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,2nd-opinion-cli,questionary,>=2.0,2.1.1,24,2.1.0,False,False,0.8695652173913043
pypi,2nd-opinion-cli,rich,>=13.7,15.0.0,207,14.3.4,False,False,0.9174757281553398
pypi,2nd-opinion-cli,typer,>=0.12,0.26.8,87,0.26.7,False,False,0.4418604651162791
pypi,2nd-opinion-cli,pytest,>=8.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,2ning,bitmath,>=2.0.1,2.1.1,22,2.1.0,False,False,0.9047619047619048
pypi,2ning,pyyaml,>=6.0.3,6.0.3,40,6.0.2,False,True,1.0
pypi,2ning,rich,>=15.0.0,15.0.0,207,14.3.4,False,True,1.0
pypi,2ning,build,>=1.3.0,1.5.0,35,1.4.4,False,False,0.8235294117647058
pypi,2ning,mypy,>=1.18.2,2.1.0,138,2.0.0,False,False,0.948905109489051
pypi,2ning,pre-commit,>=4.5.0,4.6.0,202,4.5.1,False,False,0.9900497512437811
pypi,2ning,pytest,>=9.0.3,9.1.1,192,9.1.0,False,False,0.9895287958115183
pypi,2ning,ruff,>=0.14.9,0.15.20,413,0.15.19,False,False,0.9368932038834952
pypi,2ning,setuptools,>=77,82.0.1,623,82.0.0,False,False,0.9614147909967846
pypi,2ning,twine,>=6.1.0,6.2.0,59,6.1.0,False,False,0.9827586206896551
pypi,2ning,types-pyyaml,>=6.0.12.20250915,6.0.12.20260518,64,6.0.12.20260510,False,False,0.9365079365079365
pypi,2ning,wheel,>=0.45.1,0.47.0,83,0.46.3,False,False,0.9390243902439024
pypi,2ning,myst-parser,>=4,5.1.0,70,5.0.0,False,False,0.9565217391304348
pypi,2ning,pydata-sphinx-theme,>=0.16,0.19.0,67,0.19.0rc0,False,True,0.9242424242424242
pypi,2ning,sphinx,>=8,9.1.0,241,9.1.0rc2,False,True,0.9291666666666667
pypi,2ning,sphinx-autodoc-typehints,>=3,3.12.0,125,3.11.0,False,False,0.717741935483871
pypi,2ning,sphinx-copybutton,>=0.5,0.5.2,30,0.5.1,False,False,0.9310344827586207
pypi,2ning,sphinx-design,>=0.6,0.7.0,22,0.6.1,False,False,0.9047619047619048
pypi,2ning,typer,>=0.25.1,0.26.8,87,0.26.7,False,False,0.8953488372093024
pypi,2ning,textual,>=8.2.5,8.2.7,253,8.2.6,False,False,0.9920634920634921
pypi,2ppy,jpype1,==1.5.0,1.7.1,35,1.7.0,True,True,0.9705882352941176
pypi,2rage-brain-games,prompt,"<0.5.0,>=0.4.1",0.4.1,7,0.4.0,False,True,1.0
pypi,2rage-brain-games,colorama,"<0.5.0,>=0.4.6",0.4.6,46,0.4.6rc1,False,True,1.0
pypi,2rage-py-challenges,colorama,"<0.5.0,>=0.4.6",0.4.6,46,0.4.6rc1,False,True,1.0
pypi,2real-team-framework,chevron,>=0.14,0.14.0,28,0.13.1,False,True,1.0
pypi,2real-team-framework,pydantic,>=2.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,2real-team-framework,pyyaml,>=6.0,6.0.3,40,6.0.2,False,False,0.9230769230769231
pypi,2real-team-framework,rich,>=13.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,2real-team-framework,typer,>=0.12,0.26.8,87,0.26.7,False,False,0.4418604651162791
pypi,2real-team-framework,anthropic,>=0.40,0.113.0,195,0.112.0,False,False,0.5
pypi,2real-team-framework,pytest-cov,>=6.0,7.1.0,54,7.0.0,False,False,0.8679245283018868
pypi,2real-team-framework,pytest,>=8.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,2real-team-framework,ruff,>=0.8,0.15.20,413,0.15.19,False,False,0.7936893203883495
pypi,2sio,eth-account,>=0.13,0.13.7,43,0.13.6,False,False,0.8333333333333334
pypi,2sio,httpx,>=0.27,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,2sio,x402,>=2.0,2.14.0,25,2.13.1,False,False,0.375
pypi,2sio,x402,>=2.12,2.14.0,25,2.13.1,False,False,0.875
pypi,2to,pypandoc-binary,>=1.11,1.17,11,1.16.2,False,False,0.3
pypi,2u-enterprise-data,django,<5,6.0.6,435,6.0.5,True,True,0.2488479262672811
pypi,2u-enterprise-data,django-fernet-fields-v2,,0.9,3,0.8,False,,
pypi,2u-enterprise-data,django-filter,,25.2,47,25.1,False,,
pypi,2u-enterprise-data,django-model-utils,,5.0.0,43,4.5.1,False,,
pypi,2u-enterprise-data,djangorestframework-csv,,3.0.2,15,3.0.1,False,,
pypi,2u-enterprise-data,edx-django-utils,,8.0.1,79,8.0.0,False,,
pypi,2u-enterprise-data,edx-drf-extensions,,10.6.0,108,10.5.0,False,,
pypi,2u-enterprise-data,edx-opaque-keys,,4.0.0,36,3.1.0,False,,
pypi,2u-enterprise-data,edx-rbac,,3.0.0,42,2.1.0,False,,
pypi,2u-enterprise-data,edx-rest-api-client,,7.0.0,39,6.2.0,False,,
pypi,2u-enterprise-data,factory-boy,,3.3.3,46,3.3.2,False,,
pypi,2u-enterprise-data,mysql-connector-python,<9.6,9.7.0,26,9.6.0,True,True,0.04
pypi,2u-enterprise-data,requests,,2.34.2,163,2.34.1,False,,
pypi,2u-enterprise-data,rules,,3.5,22,3.4,False,,
pypi,2u-enterprise-data,pgpy,,0.6.0,15,0.5.4,False,,
pypi,2u-enterprise-data,awscli,,1.45.37,2468,1.45.36,False,,
pypi,2u-enterprise-data,boto3,,1.43.37,2061,1.43.36,False,,
pypi,2u-enterprise-data,celery,==5.3.6,5.6.3,224,5.6.2,True,True,0.9955156950672646
pypi,2u-enterprise-data,cryptography,,49.0.0,157,48.0.1,False,,
pypi,2u-enterprise-data,https,,0.0,1,,False,,
pypi,2u-enterprise-data,paramiko,,5.0.0,143,4.0.0,False,,
pypi,2u-enterprise-data,pyminizip,,0.2.6,11,0.2.5,False,,
pypi,2u-enterprise-data,snowflake-connector-python,,4.6.0,173,4.5.0,False,,
pypi,2u-enterprise-data,unicodecsv,==0.14.1,0.14.1,11,0.14.0,False,True,1.0
pypi,2u-enterprise-data,vertica-python,,1.4.0,83,1.3.8,False,,
pypi,2u-enterprise-subsidy-client,edx-rest-api-client,,7.0.0,39,6.2.0,False,,
pypi,2vyper,jpype1,==0.7.0,1.7.1,35,1.7.0,True,True,0.9705882352941176
pypi,2vyper,lark-parser,>=0.8.1,0.12.0,66,0.11.3,False,False,0.7538461538461538
pypi,2vyper,vyper,==0.1.0b16,0.4.3,77,0.4.3rc1,True,True,0.9868421052631579
pypi,2vyper,vvm,==0.1.0,0.3.2,9,0.3.1,True,True,0.875
pypi,2vyper,z3-solver,,4.16.0.0,50,4.15.8.0,False,,
pypi,2xh-leet,sty,"<2.0.0,>=1.0.4",1.0.6,22,1.0.5,False,False,0.9047619047619048
pypi,2xh-leet,progressbar2,"<5.0.0,>=4.0.0",4.5.0,110,4.4.3,False,False,0.8990825688073395
pypi,2xh-leet,pillow,"<10.0.0,>=9.1.0",12.2.0,106,12.1.1,True,True,0.9428571428571428
pypi,2xppg,miniupnpc,>=2.3.1,2.3.3,13,2.3.2,False,False,0.8333333333333334
pypi,3-04-2025-ttm,colorama,>=0.4.6,0.4.6,46,0.4.6rc1,False,True,1.0
pypi,3-04-2025-ttm,granite-tsfm,,0.3.6,17,0.3.5,False,,
pypi,30627-caiq,pyserial,,3.5,17,3.5b0,False,,
pypi,30secs,psutil,>=5.9.8,7.2.2,104,7.2.1,False,False,0.8932038834951457
pypi,31,attrs,>=20.1.0,26.1.0,36,25.4.0,False,False,0.4857142857142857
pypi,31,display-timedelta,==1.1,1.1,2,1.0,False,True,1.0
pypi,31,filelock,==3.0.12,3.29.4,100,3.29.3,True,True,0.98989898989899
pypi,31,appdirs,>=1.4.4,1.4.4,8,1.4.3,False,True,1.0
pypi,31,permacache,>=3.6.1,5.0.1,45,5.0.0,False,False,0.5909090909090909
pypi,31213231231,peppercorn,,0.6,6,0.5,False,,
pypi,31213231231,check-manifest,,0.51,45,0.50,False,,
pypi,31213231231,coverage,,7.14.3,189,7.14.2,False,,
pypi,314,typing-extensions,,4.15.0,51,4.15.0rc1,False,,
pypi,314,314,,0.0.1,1,,False,,
pypi,314,314,,0.0.1,1,,False,,
pypi,32blit,click,>=7,8.4.2,64,8.4.1,False,False,0.5714285714285714
pypi,32blit,pillow,,12.2.0,106,12.1.1,False,,
pypi,32blit,pyyaml,,6.0.3,40,6.0.2,False,,
pypi,32blit,bitstring,,4.4.0,55,4.4.0rc1,False,,
pypi,32blit,pyserial,,3.5,17,3.5b0,False,,
pypi,32blit,tqdm,,4.68.3,146,4.68.2,False,,
pypi,32blit,freetype-py,,2.5.1,34,2.5.0,False,,
pypi,32blit,construct,>=2.9,2.10.70,76,2.10.69,False,False,0.4
pypi,32blit,pyelftools,,0.33,14,0.32,False,,
pypi,32r4-cli-demo,openai,>=2.30.0,2.44.0,398,2.43.0,False,False,0.9596977329974811
pypi,32r4-cli-demo,typer,>=0.24.1,0.26.8,87,0.26.7,False,False,0.8604651162790697
pypi,32word,pytest,>=7.0.0,9.1.1,192,9.1.0,False,False,0.7905759162303665
pypi,32word,pytest-cov,>=4.0.0,7.1.0,54,7.0.0,False,False,0.8113207547169812
pypi,333,typing-extensions,,4.15.0,51,4.15.0rc1,False,,
pypi,333,333,,0.0.1,1,,False,,
pypi,333,333,,0.0.1,1,,False,,
pypi,35m-sdk,httpx,>=0.24,0.28.1,74,0.28.0,False,False,0.863013698630137
pypi,360monitoringcli,configparser,,7.2.0,31,7.1.0,False,,
pypi,360monitoringcli,prettytable,,3.18.0,43,3.17.0,False,,
pypi,360monitoringcli,requests,,2.34.2,163,2.34.1,False,,
pypi,360solutions-bc-mcp,mcp,>=1.21.0,1.28.1,61,1.28.0,False,False,0.75
pypi,360solutions-bc-mcp,httpx,>=0.28.0,0.28.1,74,0.28.0,False,False,0.9863013698630136
pypi,360solutions-bc-mcp,msal,>=1.34.0,1.37.0,72,1.36.0,False,False,0.9436619718309859
pypi,360solutions-bc-mcp,msal-extensions,>=1.3.0,1.3.1,15,1.3.0,False,False,0.9285714285714286
pypi,360solutions-bc-mcp,exceptiongroup,>=1.2.0,1.3.1,24,1.3.0,False,False,0.8260869565217391
pypi,360solutions-bc-mcp,h11,==0.16.0,0.16.0,14,0.15.0,False,True,1.0
pypi,360solutions-bc-mcp,cryptography,==48.0.0,49.0.0,157,48.0.1,True,True,0.9935897435897436
pypi,360solutions-bc-mcp,pyjwt,==2.12.1,2.13.0,55,2.12.1,True,False,0.9814814814814815
pypi,360solutions-bc-mcp,python-dotenv,==1.2.2,1.2.2,50,1.2.1,False,True,1.0
pypi,360solutions-bc-mcp,python-multipart,==0.0.27,0.0.32,32,0.0.31,True,True,0.967741935483871
pypi,360solutions-bc-mcp,requests,==2.33.1,2.34.2,163,2.34.1,True,True,0.9938271604938271
pypi,360solutions-bc-mcp,starlette,==1.0.0,1.3.1,197,1.3.0,True,True,0.9948979591836735
pypi,360solutions-bc-mcp,urllib3,==2.7.0,2.7.0,108,2.6.3,False,True,1.0
pypi,360solutions-bc-mcp,pytest,>=8.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,360solutions-bc-mcp,pytest-asyncio,>=0.24,1.4.0,76,1.4.0a2,False,True,0.8533333333333334
pypi,3636c788d0392f7e84453434eea18c59,pandas,,3.0.3,116,3.0.2,False,,
pypi,3636c788d0392f7e84453434eea18c59,requests,,2.34.2,163,2.34.1,False,,
pypi,3636c788d0392f7e84453434eea18c59,ipython,,9.15.0,219,9.14.1,False,,
pypi,3636c788d0392f7e84453434eea18c59,mysql-connector,,2.2.9,2,2.1.7,False,,
pypi,3636c788d0392f7e84453434eea18c59,pymysql,,1.2.0,46,1.1.3,False,,
pypi,3636c788d0392f7e84453434eea18c59,sqlalchemy,,2.0.51,325,2.0.50,False,,
pypi,3636c788d0392f7e84453434eea18c59,cryptography,,49.0.0,157,48.0.1,False,,
pypi,3636c788d0392f7e84453434eea18c59,sendgrid,,6.12.5,160,6.12.4,False,,
pypi,365scores,jsoncodable,,0.1.7,19,0.1.6,False,,
pypi,365scores,kcu,,0.0.73,70,0.0.72,False,,
pypi,365scores,ksimpleapi,,0.0.41,37,0.0.40,False,,
pypi,365scores,simple-multiprocessing,,0.0.15,14,0.0.14,False,,
pypi,365sms,requests,,2.34.2,163,2.34.1,False,,
pypi,386finalproject,ipykernel,>=7.1.0,7.3.0,146,7.2.0,False,False,0.9862068965517241
pypi,386finalproject,streamlit,,1.58.0,264,1.57.0,False,,
pypi,386finalproject,pandas,,3.0.3,116,3.0.2,False,,
pypi,386finalproject,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,386finalproject,seaborn,,0.13.2,36,0.13.1,False,,
pypi,386finalproject,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,386finalproject,requests,,2.34.2,163,2.34.1,False,,
pypi,392304jk324nkkl,jsonschema,>=3.0.1,4.26.0,109,4.25.1,False,False,0.4351851851851852
pypi,392304jk324nkkl,paho-mqtt,==1.4.0,2.1.0,22,2.0.0,True,True,0.9523809523809523
pypi,3brown1blue,click,>=8.0,8.4.2,64,8.4.1,False,False,0.6349206349206349
pypi,3brown1blue,anthropic,>=0.40,0.113.0,195,0.112.0,False,False,0.5
pypi,3brown1blue,openai,>=1.0,2.44.0,398,2.43.0,False,False,0.1964735516372796
pypi,3brown1blue,python-pptx,>=0.6,1.0.2,51,1.0.1,False,False,0.48
pypi,3brown1blue,anthropic,>=0.40,0.113.0,195,0.112.0,False,False,0.5
pypi,3brown1blue,openai,>=1.0,2.44.0,398,2.43.0,False,False,0.1964735516372796
pypi,3brown1blue,openai,>=1.0,2.44.0,398,2.43.0,False,False,0.1964735516372796
pypi,3brown1blue,openai,>=1.0,2.44.0,398,2.43.0,False,False,0.1964735516372796
pypi,3brown1blue,openai,>=1.0,2.44.0,398,2.43.0,False,False,0.1964735516372796
pypi,3brown1blue,python-pptx,>=0.6,1.0.2,51,1.0.1,False,False,0.48
pypi,3cx-xapi-python-sdk,httpx,>=0.27,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,3cx-xapi-python-sdk,pydantic,>=2.0,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,3cx-xapi-python-sdk,mypy,,2.1.0,138,2.0.0,False,,
pypi,3cx-xapi-python-sdk,pytest-httpx,>=0.30,0.36.2,54,0.36.0,False,False,0.8301886792452831
pypi,3cx-xapi-python-sdk,pytest,>=8,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,3cx-xapi-python-sdk,ruff,,0.15.20,413,0.15.19,False,,
pypi,3dcitydb-mcp-server,mcp,>=1.0.0,1.28.1,61,1.28.0,False,False,0.1
pypi,3dcitydb-mcp-server,psycopg2-binary,>=2.9.0,2.9.12,26,2.9.11,False,False,0.52
pypi,3dcitydb-mcp-server,python-dotenv,>=1.0.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,3dcitydb-mcp-server,sqlglot,>=23.0,30.12.0,775,30.11.0,False,False,0.6472868217054264
pypi,3dcitydb-mcp-server,starlette,>=0.36.0,1.3.1,197,1.3.0,False,False,0.7397959183673469
pypi,3dcitydb-mcp-server,uvicorn,>=0.27.0,0.49.0,193,0.48.0,False,False,0.8072916666666666
pypi,3dcitydb-mcp-server,build,>=1.2,1.5.0,35,1.4.4,False,False,0.7058823529411765
pypi,3dcitydb-mcp-server,pytest-asyncio,>=0.23,1.4.0,76,1.4.0a2,False,True,0.72
pypi,3dcitydb-mcp-server,pytest,>=8.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,3dcitydb-mcp-server,ruff,>=0.4,0.15.20,413,0.15.19,False,False,0.7111650485436893
pypi,3dcitydb-mcp-server,twine,>=5.0,6.2.0,59,6.1.0,False,False,0.896551724137931
pypi,3d-connectx-env,numpy,~=1.20.3,2.5.0,148,2.5.0rc1,True,True,0.9931972789115646
pypi,3d-connectx-env,gym,~=0.18.3,0.26.2,108,0.26.1,True,True,0.9906542056074766
pypi,3d-connectx-env,torch,~=1.9.0,2.12.1,48,2.12.0,True,True,0.9574468085106383
pypi,3d-connectx-env,pandas,~=1.2.4,3.0.3,116,3.0.2,True,True,0.9826086956521739
pypi,3d-connectx-env,plotly,~=4.14.3,6.8.0,317,6.7.0,True,True,0.9968354430379747
pypi,3dcore,heliosat,,0.6.2,11,0.6.1,False,,
pypi,3dcore,numba,,0.65.1,133,0.65.0,False,,
pypi,3dcore,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3dcore,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,3dcore,spiceypy,,8.1.2,37,8.1.1,False,,
pypi,3d-dust-maps,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3d-dust-maps,pandas,,3.0.3,116,3.0.2,False,,
pypi,3d-dust-maps,astropy,,8.0.0,163,8.0.0rc2,False,,
pypi,3d-dust-maps,astropy-healpix,,2.0.0,19,1.1.3,False,,
pypi,3debt,argparse,,1.4.0,19,1.3.0,False,,
pypi,3debt,requests,,2.34.2,163,2.34.1,False,,
pypi,3deecelltracker,numpy,"<2.0,>=1.22",2.5.0,148,2.5.0rc1,True,True,0.8367346938775511
pypi,3deecelltracker,scikit-learn,"<2.0.0,>=1.5.2",1.9.0,75,1.9.0rc1,False,True,0.9054054054054054
pypi,3deecelltracker,scikit-image,"<0.23,>=0.22",0.26.0,71,0.26.0rc2,True,True,0.9857142857142858
pypi,3deecelltracker,h5py,"<4.0.0,>=3.12.1",3.16.0,45,3.15.1,False,False,0.8863636363636364
pypi,3deecelltracker,tifffile,"<2025.0.0,>=2024.9.20",2026.6.1,168,2026.5.15,True,True,0.9880239520958084
pypi,3deecelltracker,tqdm,"<5.0.0,>=4.67.1",4.68.3,146,4.68.2,False,False,0.9586206896551724
pypi,3deecelltracker,scipy,"<2.0.0,>=1.11.4",1.18.0,107,1.18.0rc2,False,True,0.8490566037735849
pypi,3deecelltracker,pillow,"<12.0,>=11.0",12.2.0,106,12.1.1,True,True,0.9619047619047619
pypi,3designs,fastmcp,,3.4.2,104,3.4.1,False,,
pypi,3designs,requests,,2.34.2,163,2.34.1,False,,
pypi,3dfin,dendromatics,==0.7.0,0.7.0,19,0.6.0,False,True,1.0
pypi,3dfin,lazrs,~=0.8.0,0.8.1,28,0.8.0,False,False,0.9629629629629629
pypi,3dfin,pandas,~=2.3.0,3.0.3,116,3.0.2,True,True,0.9652173913043478
pypi,3dfin,pydantic,~=1.10,2.13.4,203,2.13.3,True,True,0.8663366336633663
pypi,3dfin,pyside6,>=6.8.1,6.11.1,56,6.11.0,False,False,0.7454545454545455
pypi,3dfin,xlsxwriter,~=3.2.4,3.2.9,175,3.2.8,False,False,0.9712643678160919
pypi,3dgs-edit-tools,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3dgs-edit-tools,pandas,,3.0.3,116,3.0.2,False,,
pypi,3dgs-edit-tools,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,3dgs-edit-tools,open3d,,0.19.0,17,0.18.0,False,,
pypi,3dgs-edit-tools,pandas,,3.0.3,116,3.0.2,False,,
pypi,3dgs-edit-tools,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,3di-cmd-client,threedi-api-client,==3.0.17,5.0.2,98,5.0.1,True,True,0.9896907216494846
pypi,3di-cmd-client,pyyaml,==5.1,6.0.3,40,6.0.2,True,True,0.9743589743589743
pypi,3di-cmd-client,websockets,==8.1,16.0,48,15.0.1,True,True,0.9787234042553191
pypi,3di-cmd-client,arrow,==0.14.4,1.4.0,65,1.3.0,True,True,0.984375
pypi,3di-cmd-client,jinja2,==2.10.1,3.1.6,52,3.1.5,True,True,0.9803921568627451
pypi,3di-cmd-client,jinja2-time,==0.2.0,0.2.0,2,0.1.0,False,True,1.0
pypi,3di-cmd-client,slackclient,==2.8.2,2.9.4,52,2.9.3,True,True,0.9803921568627451
pypi,3di-cmd-client,click,==7.1.2,8.4.2,64,8.4.1,True,True,0.9841269841269841
pypi,3di-cmd-client,requests,==2.25.0,2.34.2,163,2.34.1,True,True,0.9938271604938271
pypi,3di-cmd-client,rich,==9.4.0,15.0.0,207,14.3.4,True,True,0.9951456310679612
pypi,3djcg-3dvisual-question-answering,pillow,,12.2.0,106,12.1.1,False,,
pypi,3djcg-3dvisual-question-answering,aiofiles,,25.1.0,16,24.1.0,False,,
pypi,3djcg-3dvisual-question-answering,fastapi,,0.138.2,298,0.138.1,False,,
pypi,3djcg-3dvisual-question-answering,uvicorn,,0.49.0,193,0.48.0,False,,
pypi,3djcg-3dvisual-question-answering,python-multipart,,0.0.32,32,0.0.31,False,,
pypi,3djcg-3dvisual-question-answering,plyfile,,1.1.4,20,1.1.3,False,,
pypi,3djcg-3dvisual-question-answering,opencv-python,,4.13.0.92,62,4.13.0.90,False,,
pypi,3djcg-3dvisual-question-answering,trimesh,==2.35.39,4.12.2,1023,4.12.1,True,True,0.9990215264187867
pypi,3djcg-3dvisual-question-answering,tensorboardx,,2.6.5,26,2.6.4,False,,
pypi,3djcg-3dvisual-question-answering,easydict,,1.13,13,1.12,False,,
pypi,3djcg-3dvisual-question-answering,tqdm,,4.68.3,146,4.68.2,False,,
pypi,3djcg-3dvisual-question-answering,h5py,,3.16.0,45,3.15.1,False,,
pypi,3djcg-3dvisual-question-answering,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,3dlibrary,pillow,,12.2.0,106,12.1.1,False,,
pypi,3dlitematica,alive-progress,,3.3.0,36,3.2.0,False,,
pypi,3dlitematica,click,,8.4.2,64,8.4.1,False,,
pypi,3d-mcmp-mrt-lbm,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3d-mcmp-mrt-lbm,pandas,,3.0.3,116,3.0.2,False,,
pypi,3d-mcmp-mrt-lbm,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,3d-mcmp-mrt-lbm,taichi,,1.7.4,56,1.7.3,False,,
pypi,3d-mcmp-mrt-lbm,vtk,,9.6.2,24,9.6.1,False,,
pypi,3d-rcnet,torch,==1.12.0,2.12.1,48,2.12.0,True,True,0.9787234042553191
pypi,3d-rcnet,numpy,>=1.23.5,2.5.0,148,2.5.0rc1,False,True,0.7210884353741497
pypi,3d-rcnet,gradio,>=3.50.2,6.19.0,668,6.18.0,False,False,0.7421289355322339
pypi,3d-rcnet,fastapi,>=0.115.12,0.138.2,298,0.138.1,False,False,0.7407407407407407
pypi,3d-rcnet,uvicorn,>=0.34.0,0.49.0,193,0.48.0,False,False,0.9010416666666666
pypi,3d-rcnet,python-multipart,,0.0.32,32,0.0.31,False,,
pypi,3d-registration,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3d-registration,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,3d-registration,statsmodels,,0.14.6,41,0.14.5,False,,
pypi,3d-registration,h5py,,3.16.0,45,3.15.1,False,,
pypi,3d-registration,tifffile,,2026.6.1,168,2026.5.15,False,,
pypi,3d-registration,importlib-resources,,7.1.0,83,7.0.0,False,,
pypi,3d-registration,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,3d-registration,transforms3d,,0.4.2,7,0.4.1,False,,
pypi,3d-registration,ensure,,1.0.4,37,1.0.3,False,,
pypi,3d-renderer,pygame,,2.6.1,63,2.6.0,False,,
pypi,3drenderpy,numpy,>=1.19.5,2.5.0,148,2.5.0rc1,False,True,0.5714285714285714
pypi,3drenderpy,pillow,>=5.1.0,12.2.0,106,12.1.1,False,False,0.5619047619047619
pypi,3dstrudel,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,3dstrudel,biopython,,1.87,64,1.86,False,,
pypi,3dstrudel,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3dstrudel,mrcfile,,1.5.4,31,1.5.3,False,,
pypi,3dstrudel,mpi4py,,4.1.2,35,4.1.1,False,,
pypi,3dstrudel,psutil,,7.2.2,104,7.2.1,False,,
pypi,3ds-up,typer,>=0.9.0,0.26.8,87,0.26.7,False,False,0.3488372093023256
pypi,3ds-up,rich,>=13.0.0,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,3ds-up,requests,>=2.28.0,2.34.2,163,2.34.1,False,False,0.9012345679012346
pypi,3d-to-image,opencv-python,,4.13.0.92,62,4.13.0.90,False,,
pypi,3d-to-image,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3d-to-image,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,3d-to-image,scikit-learn,,1.9.0,75,1.9.0rc1,False,,
pypi,3d-to-image,pyrender,,0.1.45,43,0.1.44,False,,
pypi,3d-to-image,trimesh,,4.12.2,1023,4.12.1,False,,
pypi,3d-to-image,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,3d-to-image,pyvista,,0.48.4,115,0.48.3,False,,
pypi,3d-video-converter,ffmpeg-python,,0.2.0,20,0.1.18,False,,
pypi,3d-video-converter,opencv-python,,4.13.0.92,62,4.13.0.90,False,,
pypi,3dviewer-flask,flask,,3.1.3,64,3.1.2,False,,
pypi,3lc-ultralytics,pacmap,"<0.9,>=0.8.0",0.9.1,31,0.9.0,True,True,0.9666666666666667
pypi,3lc-ultralytics,ultralytics,"<8.4.67,>=8.4.0",8.4.82,757,8.4.81,True,True,0.9113756613756614
pypi,3m,streamlit,>=1.32.2,1.58.0,264,1.57.0,False,False,0.8326996197718631
pypi,3m,llama-index,>=0.10.23,0.14.23,503,0.14.22,False,False,0.6972111553784861
pypi,3m,llama-index-llms-openai-like,>=0.1.3,0.7.2,22,0.7.1,False,False,0.23809523809523808
pypi,3m,camelot-py,==0.11.0,2.0.0,28,2.0.0rc1,True,True,0.9629629629629629
pypi,3m,ghostscript,>=0.7,0.8.1,10,0.8,False,False,0.7777777777777778
pypi,3m,streamlit-echarts,>=0.4.0,0.7.0,8,0.6.1,False,False,0.42857142857142855
pypi,3m,llama-index,,0.14.23,503,0.14.22,False,,
pypi,3m,ghostscript,,0.8.1,10,0.8,False,,
pypi,3m,numpy,~=1.24.4,2.5.0,148,2.5.0rc1,True,True,0.9931972789115646
pypi,3m,pandas,~=1.5,3.0.3,116,3.0.2,True,True,0.9652173913043478
pypi,3m,streamlit,>=1.25.0,1.58.0,264,1.57.0,False,False,0.7756653992395437
pypi,3m,streamlit-option-menu,>=0.3.6,0.4.0,22,0.3.13,False,False,0.8571428571428571
pypi,3m,streamlit-antd-components,>=0.1.11,0.3.2,40,0.3.1,False,False,0.5128205128205128
pypi,3m,streamlit-chatbox,>=1.1.6,1.1.13.post1,29,1.1.13,False,False,0.5714285714285714
pypi,3m,transformers,>=4.39.1,5.12.1,233,5.12.0,False,False,0.5991379310344828
pypi,3m,pypdf2,,3.0.1,66,3.0.0,False,,
pypi,3m,nvitop,==1.2.0,1.7.0,24,1.6.2,True,True,0.9565217391304348
pypi,3m,langchain,,1.3.11,505,1.3.10,False,,
pypi,3m,faiss-cpu,==1.7.2,1.14.3,28,1.14.2,True,True,0.9629629629629629
pypi,3m,openai,,2.44.0,398,2.43.0,False,,
pypi,3m,parsr-client,,3.2.3,10,3.2.2,False,,
pypi,3m,streamlit-extras,,1.6.0,47,1.5.0,False,,
pypi,3m,streamlit-javascript,,0.1.5,2,0.1.4,False,,
pypi,3m,streamlit-echarts,,0.7.0,8,0.6.1,False,,
pypi,3m,stqdm,,0.2.1,10,0.2.0,False,,
pypi,3m,matplotlib,,3.11.0,141,3.11.0rc2,False,,
pypi,3m,scikit-learn,,1.9.0,75,1.9.0rc1,False,,
pypi,3m,wordcloud,,1.9.6,23,1.9.5,False,,
pypi,3m,python-dotenv,,1.2.2,50,1.2.1,False,,
pypi,3m,loguru,,0.7.3,21,0.7.2,False,,
pypi,3m,omegaconf,==2.1.1,2.3.1,153,2.3.0,True,True,0.993421052631579
pypi,3m,pymupdf,,1.28.0,137,1.27.2.3,False,,
pypi,3m,camelot-py,,2.0.0,28,2.0.0rc1,False,,
pypi,3m,tabulate,,0.10.0,28,0.9.0,False,,
pypi,3m,opencv-python,,4.13.0.92,62,4.13.0.90,False,,
pypi,3mesh,numpy,>=1.19.0,2.5.0,148,2.5.0rc1,False,True,0.5374149659863946
pypi,3meshsdk,numpy,>=1.19.0,2.5.0,148,2.5.0rc1,False,True,0.5374149659863946
pypi,3ncr,argon2-cffi,>=25.1.0,25.1.0,18,23.1.0,False,True,1.0
pypi,3ncr,cryptography,>=46.0.7,49.0.0,157,48.0.1,False,False,0.9743589743589743
pypi,3ncr,pytest,>=8.4.2,9.1.1,192,9.1.0,False,False,0.9685863874345549
pypi,3pc-lambend,3pc-material,,1.0.1,2,1.0.0,False,,
pypi,3pc-lambend,3pc-ply,,1.0.0,1,,False,,
pypi,3pc-lambend,3pc-laminate,,1.0.0,1,,False,,
pypi,3pc-lambend,3pc-panel,,1.0.0,1,,False,,
pypi,3pc-lambend,3pc-loads,,1.0.0,1,,False,,
pypi,3pc-lambend,3pc-utils,,1.0.0,1,,False,,
pypi,3pc-lambend,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3pc-lamfail,3pc-material,,1.0.1,2,1.0.0,False,,
pypi,3pc-lamfail,3pc-ply,,1.0.0,1,,False,,
pypi,3pc-lamfail,3pc-laminate,,1.0.0,1,,False,,
pypi,3pc-lamfail,3pc-panel,,1.0.0,1,,False,,
pypi,3pc-lamfail,3pc-loads,,1.0.0,1,,False,,
pypi,3pc-lamfail,3pc-utils,,1.0.0,1,,False,,
pypi,3pc-lamfail,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3pc-laminate,3pc-ply,,1.0.0,1,,False,,
pypi,3pc-laminate,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3pc-panel,3pc-laminate,,1.0.0,1,,False,,
pypi,3pc-panel,3pc-utils,,1.0.0,1,,False,,
pypi,3pc-panel,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3pc-ply,3pc-material,,1.0.1,2,1.0.0,False,,
pypi,3pc-ply,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,3phi-framework,pytest,>=8,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,3ptwl-mod,numpy,>=1.22,2.5.0,148,2.5.0rc1,False,True,0.6530612244897959
pypi,3ptwl-mod,scipy,>=1.8,1.18.0,107,1.18.0rc2,False,True,0.7358490566037735
pypi,3-py,gitignorefile,,1.1.2,15,1.1.1,False,,
pypi,3q,click,"<8.0.0,>=7.1.2",8.4.2,64,8.4.1,True,True,0.9841269841269841
pypi,3q,requests,"<3.0.0,>=2.24.0",2.34.2,163,2.34.1,False,False,0.8641975308641975
pypi,3q,gitpython,"<4.0.0,>=3.1.3",3.1.50,103,3.1.49,False,False,0.5588235294117647
pypi,3q,click-spinner,"<0.2.0,>=0.1.10",0.2.0,11,0.1.11,True,False,0.8
pypi,3q,shortuuid,"<2.0.0,>=1.0.1",1.0.13,25,1.0.12,False,False,0.5
pypi,3robotics,roslibpy,>=1.3.0,2.0.1,25,2.0.0,False,False,0.5833333333333334
pypi,3robotics,dataclasses,>=0.6,0.8,8,0.7,False,False,0.7142857142857143
pypi,3robotics,typing-extensions,>=4.0.0,4.15.0,51,4.15.0rc1,False,True,0.48
pypi,3robotics,pytest,>=6.0,9.1.1,192,9.1.0,False,False,0.7277486910994765
pypi,3robotics,pytest-cov,>=2.0,7.1.0,54,7.0.0,False,False,0.37735849056603776
pypi,3robotics,black,>=22.0,26.5.1,73,26.5.0,False,False,0.5416666666666666
pypi,3robotics,isort,>=5.0,8.0.1,153,8.0.0,False,False,0.618421052631579
pypi,3robotics,flake8,>=3.9,7.3.0,94,7.2.0,False,False,0.8172043010752689
pypi,3robotics,sphinx,>=4.0,9.1.0,241,9.1.0rc2,False,True,0.6791666666666667
pypi,3robotics,sphinx-rtd-theme,>=0.5,3.1.0,64,3.1.0rc2,False,True,0.7777777777777778
pypi,3s-cadsus-client,httpx,"<1.0,>=0.28",0.28.1,74,0.28.0,False,False,0.9863013698630136
pypi,3scale-api,requests,,2.34.2,163,2.34.1,False,,
pypi,3scale-api,python-backoff,,2.3.1,5,2.3.0,False,,
pypi,3scale-api,coverage,,7.14.3,189,7.14.2,False,,
pypi,3scale-api,flake8,,7.3.0,94,7.2.0,False,,
pypi,3scale-api,mypy,,2.1.0,138,2.0.0,False,,
pypi,3scale-api,pylint,,4.0.6,212,4.0.5,False,,
pypi,3scale-api,pytest,,9.1.1,192,9.1.0,False,,
pypi,3scale-api,python-dotenv,,1.2.2,50,1.2.1,False,,
pypi,3scale-api,responses,,0.26.1,63,0.26.0,False,,
pypi,3scale-api,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,3scale-api-crd,3scale-api,,0.35.4,54,0.35.3,False,,
pypi,3scale-api-crd,openshift-client,,2.0.5,29,2.0.4,False,,
pypi,3scale-api-crd,flake8,,7.3.0,94,7.2.0,False,,
pypi,3scale-api-crd,mypy,,2.1.0,138,2.0.0,False,,
pypi,3scale-api-crd,pylint,,4.0.6,212,4.0.5,False,,
pypi,3scale-api-crd,pytest,,9.1.1,192,9.1.0,False,,
pypi,3scale-api-crd,python-dotenv,,1.2.2,50,1.2.1,False,,
pypi,3scale-api-crd,backoff,,2.2.1,37,2.2.0,False,,
pypi,3scale-api-crd,sphinx,,9.1.0,241,9.1.0rc2,False,,
pypi,3s-cnes-client,httpx,"<1,>=0.27",0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,3s-cnes-client,zeep,"<5,>=4.3",4.3.3,69,4.3.2,False,False,0.9558823529411765
pypi,3s-cnes-client,build,>=1.2,1.5.0,35,1.4.4,False,False,0.7058823529411765
pypi,3s-cnes-client,mypy,>=1.10,2.1.0,138,2.0.0,False,False,0.8321167883211679
pypi,3s-cnes-client,pytest,>=8,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,3s-cnes-client,pytest-asyncio,>=0.23,1.4.0,76,1.4.0a2,False,True,0.72
pypi,3s-cnes-client,ruff,>=0.5,0.15.20,413,0.15.19,False,False,0.7378640776699029
pypi,3s-cnes-client,twine,>=5,6.2.0,59,6.1.0,False,False,0.896551724137931
pypi,3s-rnds-client,django,>=4.2,6.0.6,435,6.0.5,False,False,0.8064516129032258
pypi,3s-rnds-client,httpx,"<1.0,>=0.27",0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,3s-toolkit,numpy,>=1.21.0,2.5.0,148,2.5.0rc1,False,True,0.6054421768707483
pypi,3s-toolkit,scipy,>=1.7.0,1.18.0,107,1.18.0rc2,False,True,0.6981132075471698
pypi,3way,rich,,15.0.0,207,14.3.4,False,,
pypi,3way,scapy,,2.7.0,32,2.7.0rc1,False,,
pypi,3x-ui-manage-keys,aiofiles,==24.1.0,25.1.0,16,24.1.0,True,False,0.9333333333333333
pypi,3x-ui-manage-keys,aiohappyeyeballs,>=2.6.2,2.6.2,45,2.6.1,False,True,1.0
pypi,3x-ui-manage-keys,aiohttp,>=3.14.1,3.14.1,310,3.14.0,False,True,1.0
pypi,3x-ui-manage-keys,aiosignal,>=1.4.0,1.4.0,10,1.3.2,False,True,1.0
pypi,3x-ui-manage-keys,annotated-types,>=0.7.0,0.7.0,8,0.6.0,False,True,1.0
pypi,3x-ui-manage-keys,atomicwrites,==1.4.1,1.4.1,18,1.4.0,False,True,1.0
pypi,3x-ui-manage-keys,attrs,>=26.1.0,26.1.0,36,25.4.0,False,True,1.0
pypi,3x-ui-manage-keys,cachetools,==5.5.2,7.1.4,72,7.1.3,True,True,0.9859154929577465
pypi,3x-ui-manage-keys,certifi,>=2026.5.20,2026.6.17,75,2026.5.20,False,False,0.9864864864864865
pypi,3x-ui-manage-keys,cffi,>=2.0.0,2.0.0,78,2.0.0b1,False,True,1.0
pypi,3x-ui-manage-keys,charset-normalizer,>=3.4.7,3.4.7,61,3.4.6,False,True,1.0
pypi,3x-ui-manage-keys,cryptography,>=48.0.0,49.0.0,157,48.0.1,False,False,0.9871794871794872
pypi,3x-ui-manage-keys,docutils,>=0.23,0.23,55,0.23rc1,False,True,1.0
pypi,3x-ui-manage-keys,frozenlist,>=1.8.0,1.8.0,18,1.7.0,False,True,1.0
pypi,3x-ui-manage-keys,id,>=1.6.1,1.6.1,11,1.6.0,False,True,1.0
pypi,3x-ui-manage-keys,idna,>=3.18,3.18,41,3.17,False,True,1.0
pypi,3x-ui-manage-keys,jaraco-classes,>=3.4.0,3.4.0,20,3.3.1,False,True,1.0
pypi,3x-ui-manage-keys,jaraco-context,>=6.1.2,6.1.2,31,6.1.1,False,True,1.0
pypi,3x-ui-manage-keys,jaraco-functools,>=4.5.0,4.5.0,51,4.4.0,False,True,1.0
pypi,3x-ui-manage-keys,jeepney,>=0.9.0,0.9.0,14,0.8.0,False,True,1.0
pypi,3x-ui-manage-keys,keyring,>=25.7.0,25.7.0,203,25.6.0,False,True,1.0
pypi,3x-ui-manage-keys,markdown-it-py,>=4.2.0,4.2.0,45,4.1.0,False,True,1.0
pypi,3x-ui-manage-keys,matrix-nio,==0.25.2,0.25.2,50,0.25.2rc1,False,True,1.0
pypi,3x-ui-manage-keys,mdurl,>=0.1.2,0.1.2,4,0.1.1,False,True,1.0
pypi,3x-ui-manage-keys,more-itertools,>=11.1.0,11.1.0,55,11.0.2,False,True,1.0
pypi,3x-ui-manage-keys,multidict,>=6.7.1,6.7.1,150,6.7.0,False,True,1.0
pypi,3x-ui-manage-keys,nh3,>=0.3.5,0.3.6,33,0.3.5,False,False,0.96875
pypi,3x-ui-manage-keys,packaging,>=26.2,26.2,53,26.1,False,True,1.0
pypi,3x-ui-manage-keys,peewee,==3.19.0,4.1.1,209,4.1.0,True,True,0.9951923076923077
pypi,3x-ui-manage-keys,propcache,>=0.5.2,0.5.2,11,0.4.1,False,True,1.0
pypi,3x-ui-manage-keys,pycparser,>=3.0,3.0,24,2.23,False,True,1.0
pypi,3x-ui-manage-keys,pydantic,>=2.13.4,2.13.4,203,2.13.3,False,True,1.0
pypi,3x-ui-manage-keys,pydantic-core,>=2.46.4,2.47.0,156,2.46.4,False,False,0.9935483870967742
pypi,3x-ui-manage-keys,pygments,>=2.20.0,2.20.0,68,2.19.2,False,True,1.0
pypi,3x-ui-manage-keys,pyopenssl,>=26.2.0,26.3.0,46,26.2.0,False,False,0.9777777777777777
pypi,3x-ui-manage-keys,pyproject-hooks,>=1.2.0,1.2.0,4,1.1.0,False,True,1.0
pypi,3x-ui-manage-keys,python-magic,==0.4.27,0.4.27,28,0.4.26,False,True,1.0
pypi,3x-ui-manage-keys,python-olm,==3.2.16,3.2.16,4,3.2.15,False,True,1.0
pypi,3x-ui-manage-keys,pyxui-async,>=3.0.1,3.0.1,16,2.0.9,False,True,1.0
pypi,3x-ui-manage-keys,pyyaml,==6.0.3,6.0.3,40,6.0.2,False,True,1.0
pypi,3x-ui-manage-keys,readme-renderer,>=45.0,45.0,37,44.0,False,True,1.0
pypi,3x-ui-manage-keys,requests,>=2.34.2,2.34.2,163,2.34.1,False,True,1.0
pypi,3x-ui-manage-keys,requests-toolbelt,>=1.0.0,1.0.0,21,0.10.1,False,True,1.0
pypi,3x-ui-manage-keys,rfc3986,>=2.0.0,2.0.0,18,1.5.0,False,True,1.0
pypi,3x-ui-manage-keys,rich,>=15.0.0,15.0.0,207,14.3.4,False,True,1.0
pypi,3x-ui-manage-keys,secretstorage,>=3.5.0,3.5.0,24,3.4.1,False,True,1.0
pypi,3x-ui-manage-keys,typing-extensions,>=4.15.0,4.15.0,51,4.15.0rc1,False,True,1.0
pypi,3x-ui-manage-keys,typing-inspection,>=0.4.2,0.4.2,8,0.4.1,False,True,1.0
pypi,3x-ui-manage-keys,urllib3,>=2.7.0,2.7.0,108,2.6.3,False,True,1.0
pypi,3x-ui-manage-keys,yarl,>=1.24.2,1.24.2,137,1.24.1,False,True,1.0
pypi,404-finder,beautifulsoup4,>=4.9.0,4.15.0,54,4.14.3,False,False,0.5849056603773585
pypi,404-finder,requests,>=2.25.0,2.34.2,163,2.34.1,False,False,0.8703703703703703
pypi,42cc-pystyle,flake8,==3.8.3,7.3.0,94,7.2.0,True,True,0.989247311827957
pypi,42di,urllib3,>=1.15,2.7.0,108,2.6.3,False,False,0.34579439252336447
pypi,42di,six,>=1.10,1.17.0,29,1.16.0,False,False,0.75
pypi,42di,certifi,,2026.6.17,75,2026.5.20,False,,
pypi,42di,python-dateutil,,2.9.0.post0,34,2.9.0,False,,
pypi,42-taskmaster,cerberus,==1.3.5,1.3.8,30,1.3.7,True,True,0.9655172413793104
pypi,42-taskmaster,pyyaml,==6.0.1,6.0.3,40,6.0.2,True,True,0.9743589743589743
pypi,42towels,python-dotenv,==1.0.1,1.2.2,50,1.2.1,True,True,0.9795918367346939
pypi,42towels,anthropic,==0.28.1,0.113.0,195,0.112.0,True,True,0.9948453608247423
pypi,42towels,ollama,==0.2.1,0.6.2,35,0.6.1,True,True,0.9705882352941176
pypi,42towels,openai,==1.35.1,2.44.0,398,2.43.0,True,True,0.9974811083123426
pypi,42towels,replicate,==0.26.0,1.0.7,120,1.0.6,True,True,0.9915966386554622
pypi,42towels,colalamo,==0.1.2106,0.1.2106,10,0.1.2105,False,True,1.0
pypi,42towels,instructor,==1.3.4,1.15.4,96,1.15.3,True,True,0.9894736842105263
pypi,42towels,duckduckgo-search,==6.1.1,8.1.1,159,8.1.0,True,True,0.9936708860759493
pypi,42towels,googlesearch-python,==1.2.4,1.3.0,10,1.2.5,True,True,0.8888888888888888
pypi,42towels,beautifulsoup4,==4.12.3,4.15.0,54,4.14.3,True,True,0.9811320754716981
pypi,42towels,pymupdf,==1.24.4,1.28.0,137,1.27.2.3,True,True,0.9926470588235294
pypi,42towels,pyreadline3,==3.4.1,3.5.6,15,3.5.5,True,True,0.9285714285714286
pypi,42videobricks-python-client,urllib3,"<2.1.0,>=1.25.3",2.7.0,108,2.6.3,True,True,0.6448598130841121
pypi,42videobricks-python-client,python-dateutil,,2.9.0.post0,34,2.9.0,False,,
pypi,42videobricks-python-client,pydantic,>=2,2.13.4,203,2.13.3,False,False,0.7029702970297029
pypi,42videobricks-python-client,typing-extensions,>=4.7.1,4.15.0,51,4.15.0rc1,False,True,0.74
pypi,43242342342,peppercorn,,0.6,6,0.5,False,,
pypi,43242342342,check-manifest,,0.51,45,0.50,False,,
pypi,43242342342,coverage,,7.14.3,189,7.14.2,False,,
pypi,437-project,pytest,,9.1.1,192,9.1.0,False,,
pypi,437-project,pytest-cov,,7.1.0,54,7.0.0,False,,
pypi,437-project,prettytable,,3.18.0,43,3.17.0,False,,
pypi,4996,torch,==1.10.1,2.12.1,48,2.12.0,True,True,0.9787234042553191
pypi,4996,pandas,,3.0.3,116,3.0.2,False,,
pypi,4996,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,4attempt-demo,pyqt6,>=6.4.0,6.11.0,31,6.10.2,False,False,0.4
pypi,4cast-awi-package,pandas,,3.0.3,116,3.0.2,False,,
pypi,4cast-package,pandas,,3.0.3,116,3.0.2,False,,
pypi,4dcanas,numpy,"<2.0.0,>=1.21.0",2.5.0,148,2.5.0rc1,True,True,0.7891156462585034
pypi,4dcanas,scipy,"<2.0.0,>=1.7.0",1.18.0,107,1.18.0rc2,False,True,0.6981132075471698
pypi,4dcanas,matplotlib,>=3.4.0,3.11.0,141,3.11.0rc2,False,True,0.7357142857142858
pypi,4dcanas,pyopengl,>=3.1.5,3.1.10,41,3.1.9,False,False,0.9
pypi,4dcanas,pyqt5,>=5.15.0,5.15.11,35,5.15.10,False,False,0.6764705882352942
pypi,4dcanas,pillow,>=8.3.0,12.2.0,106,12.1.1,False,False,0.7619047619047619
pypi,4dcanas,scikit-learn,>=0.24.0,1.9.0,75,1.9.0rc1,False,True,0.6216216216216216
pypi,4dcanas,psutil,>=5.8.0,7.2.2,104,7.2.1,False,False,0.8058252427184466
pypi,4dcanas,sympy,>=1.9,1.14.0,66,1.14.0rc2,False,True,0.8307692307692308
pypi,4dcanas,numba,>=0.55.0,0.65.1,133,0.65.0,False,False,0.8333333333333334
pypi,4dcanas,pandas,>=1.3.0,3.0.3,116,3.0.2,False,False,0.6869565217391305
pypi,4dcanas,plotly,>=5.0.0,6.8.0,317,6.7.0,False,False,0.8481012658227848
pypi,4dcanas,opencv-python,>=4.5.0,4.13.0.92,62,4.13.0.90,False,False,0.6721311475409836
pypi,4dcanas,networkx,>=2.6,3.6.1,96,3.6,False,False,0.7368421052631579
pypi,4dcanas,pyyaml,>=5.4,6.0.3,40,6.0.2,False,False,0.8717948717948718
pypi,4dcanas,tqdm,>=4.62.0,4.68.3,146,4.68.2,False,False,0.8206896551724138
pypi,4dcanas,torch,>=1.9.0,2.12.1,48,2.12.0,False,False,0.2978723404255319
pypi,4dcanas,torchvision,>=0.10.0,0.27.1,59,0.27.0,False,False,0.39655172413793105
pypi,4dcanas,tensorflow,>=2.6.0,2.21.0,138,2.21.0rc1,False,True,0.6934306569343066
pypi,4dcanas,jupyter,>=1.0.0,1.1.1,4,1.1.0,False,False,0.3333333333333333
pypi,4dcanas,ipywidgets,>=7.6.0,8.1.8,165,8.1.7,False,False,0.7865853658536586
pypi,4dcanas,ipykernel,>=6.0.0,7.3.0,146,7.2.0,False,False,0.46206896551724136
pypi,4dcanas,notebook,>=6.4.0,7.6.0,209,7.6.0rc1,False,True,0.7163461538461539
pypi,4dcanas,pytest,>=6.2.0,9.1.1,192,9.1.0,False,False,0.7591623036649214
pypi,4dcanas,pytest-cov,>=2.12.0,7.1.0,54,7.0.0,False,False,0.7547169811320755
pypi,4dcanas,black,>=21.5b0,26.5.1,73,26.5.0,False,False,0.3472222222222222
pypi,4dcanas,flake8,>=3.9.0,7.3.0,94,7.2.0,False,False,0.8172043010752689
pypi,4dcanas,mypy,>=0.910,2.1.0,138,2.0.0,False,False,0.6058394160583942
pypi,4dcanas,4dcanas,,0.2.0,2,0.1.0,False,,
pypi,4dpocket,alembic,>=1.14.0,1.18.5,144,1.18.4,False,False,0.8671328671328671
pypi,4dpocket,bcrypt,>=4.0.0,5.0.0,28,4.3.0,False,False,0.6666666666666666
pypi,4dpocket,email-validator,>=2.0.0,2.3.0,32,2.2.0,False,False,0.7419354838709677
pypi,4dpocket,fastapi,>=0.115.0,0.138.2,298,0.138.1,False,False,0.7003367003367004
pypi,4dpocket,httpx,>=0.27.0,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,4dpocket,huey,>=2.5.0,3.0.3,77,3.0.2,False,False,0.868421052631579
pypi,4dpocket,lxml-html-clean,>=0.4.0,0.4.5,13,0.4.4,False,False,0.5833333333333334
pypi,4dpocket,lxml,>=5.0.0,6.1.1,127,6.1.0,False,False,0.8571428571428571
pypi,4dpocket,mcp,>=1.12,1.28.1,61,1.28.0,False,False,0.5
pypi,4dpocket,openai,>=1.50.0,2.44.0,398,2.43.0,False,False,0.5214105793450882
pypi,4dpocket,pydantic-settings,>=2.6.0,2.14.2,44,2.14.1,False,False,0.627906976744186
pypi,4dpocket,pyjwt,>=2.9.0,2.13.0,55,2.12.1,False,False,0.8888888888888888
pypi,4dpocket,python-multipart,>=0.0.12,0.0.32,32,0.0.31,False,False,0.3548387096774194
pypi,4dpocket,readability-lxml,>=0.8.1,0.8.4.1,25,0.8.4,False,False,0.9166666666666666
pypi,4dpocket,sqlmodel,>=0.0.22,0.0.39,42,0.0.38,False,False,0.5853658536585366
pypi,4dpocket,tldextract,>=5.1.0,5.3.1,65,5.3.0,False,False,0.90625
pypi,4dpocket,trafilatura,>=1.12.0,2.1.0,51,2.0.0,False,False,0.92
pypi,4dpocket,uvicorn,>=0.30.0,0.49.0,193,0.48.0,False,False,0.8385416666666666
pypi,4dpocket,chromadb,>=0.5.0,1.5.9,130,1.5.8,False,False,0.4883720930232558
pypi,4dpocket,curl-cffi,>=0.7.0,0.15.0,92,0.15.0rc1,False,True,0.8351648351648352
pypi,4dpocket,gallery-dl,>=1.27.0,1.32.4,192,1.32.3,False,False,0.7486910994764397
pypi,4dpocket,instaloader,>=4.10,4.15.1,140,4.15,False,False,0.8848920863309353
pypi,4dpocket,meilisearch,>=0.31.0,0.41.1,66,0.41.0,False,False,0.7230769230769231
pypi,4dpocket,pgvector,>=0.3.0,0.4.2,25,0.4.1,False,False,0.625
pypi,4dpocket,pillow,>=10.0.0,12.2.0,106,12.1.1,False,False,0.8761904761904762
pypi,4dpocket,playwright,>=1.40.0,1.61.0,83,1.60.0,False,False,0.6951219512195121
pypi,4dpocket,psycopg2-binary,>=2.9.0,2.9.12,26,2.9.11,False,False,0.52
pypi,4dpocket,pymupdf4llm,>=0.0.17,1.28.0,46,1.27.2.3,False,False,0.35555555555555557
pypi,4dpocket,pymupdf,>=1.24.0,1.28.0,137,1.27.2.3,False,False,0.7647058823529411
pypi,4dpocket,pytesseract,>=0.3.10,0.3.13,28,0.3.10,False,False,0.9629629629629629
pypi,4dpocket,sentence-transformers,>=3.0.0,5.6.0,79,5.5.1,False,False,0.6538461538461539
pypi,4dpocket,youtube-transcript-api,>=0.6.0,1.2.4,35,1.2.3,False,False,0.5882352941176471
pypi,4dpocket,yt-dlp,>=2024.0.0,2026.6.9,612,2026.6.6.234447.dev0,False,True,0.9099836333878887
pypi,4dpocket,mypy,>=1.13.0,2.1.0,138,2.0.0,False,False,0.8832116788321168
pypi,4dpocket,pytest-asyncio,>=0.24.0,1.4.0,76,1.4.0a2,False,True,0.8533333333333334
pypi,4dpocket,pytest-cov,>=5.0.0,7.1.0,54,7.0.0,False,False,0.8490566037735849
pypi,4dpocket,pytest,>=8.0.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,4dpocket,respx,>=0.21.0,0.23.1,48,0.23.0,False,False,0.9148936170212766
pypi,4dpocket,ruff,>=0.7.0,0.15.20,413,0.15.19,False,False,0.7815533980582524
pypi,4dpocket,meilisearch,>=0.31.0,0.41.1,66,0.41.0,False,False,0.7230769230769231
pypi,4dpocket,pgvector,>=0.3.0,0.4.2,25,0.4.1,False,False,0.625
pypi,4dpocket,psycopg2-binary,>=2.9.0,2.9.12,26,2.9.11,False,False,0.52
pypi,4dpocket,curl-cffi,>=0.7.0,0.15.0,92,0.15.0rc1,False,True,0.8351648351648352
pypi,4dpocket,gallery-dl,>=1.27.0,1.32.4,192,1.32.3,False,False,0.7486910994764397
pypi,4dpocket,instaloader,>=4.10,4.15.1,140,4.15,False,False,0.8848920863309353
pypi,4dpocket,pillow,>=10.0.0,12.2.0,106,12.1.1,False,False,0.8761904761904762
pypi,4dpocket,playwright,>=1.40.0,1.61.0,83,1.60.0,False,False,0.6951219512195121
pypi,4dpocket,pymupdf4llm,>=0.0.17,1.28.0,46,1.27.2.3,False,False,0.35555555555555557
pypi,4dpocket,pymupdf,>=1.24.0,1.28.0,137,1.27.2.3,False,False,0.7647058823529411
pypi,4dpocket,pytesseract,>=0.3.10,0.3.13,28,0.3.10,False,False,0.9629629629629629
pypi,4dpocket,youtube-transcript-api,>=0.6.0,1.2.4,35,1.2.3,False,False,0.5882352941176471
pypi,4dpocket,yt-dlp,>=2024.0.0,2026.6.9,612,2026.6.6.234447.dev0,False,True,0.9099836333878887
pypi,4dpocket,sentence-transformers,>=3.0.0,5.6.0,79,5.5.1,False,False,0.6538461538461539
pypi,4dpocket,chromadb,>=0.5.0,1.5.9,130,1.5.8,False,False,0.4883720930232558
pypi,4dpocket,sentence-transformers,>=3.0.0,5.6.0,79,5.5.1,False,False,0.6538461538461539
pypi,4dpyautodiff,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,4dpyautodiff,graphviz,,0.21,59,0.20.3,False,,
pypi,4geometric,sympy,"<2.0,>=1.13",1.14.0,66,1.14.0rc2,False,True,0.9384615384615385
pypi,4-g-specs-sdk,apimatic-core,~=0.2.0,0.2.25,31,0.2.24,False,False,0.16666666666666666
pypi,4-g-specs-sdk,apimatic-core-interfaces,~=0.1.0,0.1.8,9,0.1.7,False,False,0.0
pypi,4-g-specs-sdk,apimatic-requests-client-adapter,~=0.1.0,0.1.10,11,0.1.9,False,False,0.0
pypi,4-g-specs-sdk,enum34,">=1.1.10,~=1.1",1.1.10,30,1.1.9,False,True,1.0
pypi,4-g-specs-sdk,deprecation,~=2.1,2.1.0,13,2.0.7,False,True,1.0
pypi,4-g-specs-sdk,python-dateutil,~=2.8.1,2.9.0.post0,34,2.9.0,True,True,0.9393939393939394
pypi,4-g-specs-sdk,pytest,>=7.2.2,9.1.1,192,9.1.0,False,False,0.8324607329842932
pypi,4i-framework,jinja2,>=3.0.0,3.1.6,52,3.1.5,False,False,0.803921568627451
pypi,4i-framework,watchdog,>=2.1.0,6.0.0,54,5.0.3,False,False,0.5849056603773585
pypi,4lt7ab-grimoire,python-ulid,>=3.0,3.1.0,18,3.0.0,False,False,0.9411764705882353
pypi,4lt7ab-grimoire,sqlite-vec,>=0.1.6,0.1.9,69,0.1.9a1,False,True,0.9558823529411765
pypi,4lt7ab-grimoire,tomli-w,>=1.0,1.2.0,9,1.1.0,False,False,0.75
pypi,4lt7ab-grimoire,typing-extensions,>=4.0,4.15.0,51,4.15.0rc1,False,True,0.48
pypi,4lt7ab-grimoire,fastembed,>=0.4,0.8.0,44,0.7.4,False,False,0.7209302325581395
pypi,4lt7ab-grimoire,socksio,>=1.0,1.0.0,4,0.2.0,False,True,1.0
pypi,4lt7ab-grimoire-cli,4lt7ab-grimoire,,0.0.23,21,0.0.22,False,,
pypi,4lt7ab-grimoire-cli,fastmcp,>=2,3.4.2,104,3.4.1,False,False,0.23300970873786409
pypi,4lt7ab-grimoire-cli,typer,>=0.12,0.26.8,87,0.26.7,False,False,0.4418604651162791
pypi,4lt7ab-grimoire-cli,4lt7ab-grimoire,,0.0.23,21,0.0.22,False,,
pypi,4mica-x402,x402,>=2.0.0,2.14.0,25,2.13.1,False,False,0.375
pypi,4mica-x402,sdk-4mica,>=1.2.4,1.2.10,25,1.2.9,False,False,0.7916666666666666
pypi,4mica-x402,fastapi,>=0.115.0,0.138.2,298,0.138.1,False,False,0.7003367003367004
pypi,4mica-x402,starlette,>=0.27.0,1.3.1,197,1.3.0,False,False,0.6785714285714286
pypi,4mica-x402,flask,>=3.0.0,3.1.3,64,3.1.2,False,False,0.8888888888888888
pypi,4mica-x402,httpx,>=0.27.0,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,4mica-x402,requests,>=2.32.0,2.34.2,163,2.34.1,False,False,0.9382716049382716
pypi,4mica-x402,pytest,>=8.0.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,4mica-x402,ruff,>=0.5.0,0.15.20,413,0.15.19,False,False,0.7378640776699029
pypi,4mica-x402,black,>=24.0.0,26.5.1,73,26.5.0,False,False,0.7638888888888888
pypi,4mica-x402,fastapi,>=0.115.0,0.138.2,298,0.138.1,False,False,0.7003367003367004
pypi,4mica-x402,starlette,>=1.0.0,1.3.1,197,1.3.0,False,False,0.9693877551020408
pypi,4mica-x402,flask,>=3.0.0,3.1.3,64,3.1.2,False,False,0.8888888888888888
pypi,4mica-x402,httpx,>=0.27.0,0.28.1,74,0.28.0,False,False,0.9452054794520548
pypi,4mica-x402,requests,>=2.32.0,2.34.2,163,2.34.1,False,False,0.9382716049382716
pypi,4pace,cvxpy,,1.9.2,148,1.9.1,False,,
pypi,4pace,numpy,,2.5.0,148,2.5.0rc1,False,,
pypi,4pace,scipy,,1.18.0,107,1.18.0rc2,False,,
pypi,4pace,networkx,,3.6.1,96,3.6,False,,
pypi,4pace,pyyaml,,6.0.3,40,6.0.2,False,,
pypi,4pace,pandas,,3.0.3,116,3.0.2,False,,
pypi,4sgm,fastapi,>=0.104.0,0.138.2,298,0.138.1,False,False,0.6195286195286195
pypi,4sgm,uvicorn,>=0.24.0,0.49.0,193,0.48.0,False,False,0.7864583333333334
pypi,4sgm,pydantic,>=2.5.0,2.13.4,203,2.13.3,False,False,0.7623762376237624
pypi,4sgm,langgraph,>=0.0.50,1.2.6,271,1.2.5,False,False,0.23333333333333334
pypi,4sgm,langchain,>=0.1.0,1.3.11,505,1.3.10,False,False,0.7777777777777778
pypi,4sgm,langchain-openai,>=0.0.5,1.3.3,130,1.3.2,False,False,0.17054263565891473
pypi,4sgm,langchain-mcp-adapters,>=0.1.0,0.3.0,30,0.2.2,False,False,0.41379310344827586
pypi,4sgm,mcp,>=1.0.0,1.28.1,61,1.28.0,False,False,0.1
pypi,4sgm,fastmcp,>=0.2.0,3.4.2,104,3.4.1,False,False,0.13592233009708737
pypi,4sgm,httpx,>=0.25.0,0.28.1,74,0.28.0,False,False,0.8904109589041096
pypi,4sgm,aiohttp,>=3.9.0,3.14.1,310,3.14.0,False,False,0.8090614886731392
pypi,4sgm,typer,>=0.12.0,0.26.8,87,0.26.7,False,False,0.4418604651162791
pypi,4sgm,rich,>=13.7.0,15.0.0,207,14.3.4,False,False,0.9174757281553398
pypi,4sgm,python-dotenv,>=1.0.0,1.2.2,50,1.2.1,False,False,0.8775510204081632
pypi,4sgm,python-multipart,>=0.0.20,0.0.32,32,0.0.31,False,False,0.6129032258064516
pypi,4sgm,pytest,>=8.0.0,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,4sgm,pytest-asyncio,>=0.23.0,1.4.0,76,1.4.0a2,False,True,0.72
pypi,4sgm,black,>=24.0.0,26.5.1,73,26.5.0,False,False,0.7638888888888888
pypi,4sgm,ruff,>=0.6.0,0.15.20,413,0.15.19,False,False,0.7572815533980582
pypi,4sgm,ty,>=0.0.2,0.0.55,96,0.0.54,False,False,0.4421052631578947
pypi,4sgm,basedpyright,>=1.12.0,1.39.9,116,1.39.8,False,False,0.20869565217391303
pypi,4sgm,ipython,>=8.0.0,9.15.0,219,9.14.1,False,False,0.6697247706422018
pypi,4sgm,jupyter,>=1.0.0,1.1.1,4,1.1.0,False,False,0.3333333333333333
pypi,4sgm,vulture,>=2.11,2.16,56,2.15,False,False,0.9090909090909091
pypi,4sgm,tach,>=0.4.0,0.35.0,106,0.34.1,False,False,0.17142857142857143
pypi,4sgm,mypy,>=1.0.0,2.1.0,138,2.0.0,False,False,0.7226277372262774
pypi,4th-ir-ai-models,requests,>=2.32.3,2.34.2,163,2.34.1,False,False,0.9567901234567902
pypi,51spiders,pymysql,>=0.10.0,1.2.0,46,1.1.3,False,False,0.7777777777777778
pypi,51spiders,retrying,==1.3.3,1.4.2,18,1.4.1,True,True,0.9411764705882353
pypi,51spiders,xlrd,>=1.2.0,2.0.2,25,2.0.1,False,False,0.875
pypi,51spiders,openpyxl,>=3.0.5,3.1.5,96,3.1.4,False,False,0.8947368421052632
pypi,51tracking,requests,"<3.0.0,>=2.31.0",2.34.2,163,2.34.1,False,False,0.9320987654320988
pypi,51tracking,urllib3,==1.26.7,2.7.0,108,2.6.3,True,True,0.9906542056074766
pypi,546lkji,pytest,,9.1.1,192,9.1.0,False,,
pypi,564bff00ff-strawberry-graphql,graphql-core,"<3.3.0,>=3.2.0",3.2.11,108,3.2.10,False,False,0.897196261682243
pypi,564bff00ff-strawberry-graphql,typing-extensions,"<5.0.0,>=3.7.4",4.15.0,51,4.15.0rc1,False,True,0.34
pypi,564bff00ff-strawberry-graphql,python-dateutil,"<3.0.0,>=2.7.0",2.9.0.post0,34,2.9.0,False,False,0.696969696969697
pypi,564bff00ff-strawberry-graphql,starlette,>=0.18.0,1.3.1,197,1.3.0,False,False,0.5918367346938775
pypi,564bff00ff-strawberry-graphql,click,"<9.0,>=7.0",8.4.2,64,8.4.1,False,False,0.5714285714285714
pypi,564bff00ff-strawberry-graphql,pygments,"<3.0,>=2.3",2.20.0,68,2.19.2,False,False,0.47761194029850745
pypi,564bff00ff-strawberry-graphql,uvicorn,"<0.22.0,>=0.11.6",0.49.0,193,0.48.0,True,True,0.8385416666666666
pypi,564bff00ff-strawberry-graphql,django,>=3.2,6.0.6,435,6.0.5,False,False,0.6889400921658986
pypi,564bff00ff-strawberry-graphql,asgiref,"<4.0,>=3.2",3.11.1,70,3.11.0,False,False,0.5362318840579711
pypi,564bff00ff-strawberry-graphql,flask,>=1.1,3.1.3,64,3.1.2,False,False,0.5238095238095238
pypi,564bff00ff-strawberry-graphql,opentelemetry-api,<2,1.43.0,83,1.42.1,False,False,0.2926829268292683
pypi,564bff00ff-strawberry-graphql,opentelemetry-sdk,<2,1.43.0,82,1.42.1,False,False,0.2839506172839506
pypi,564bff00ff-strawberry-graphql,chalice,"<2.0,>=1.22",1.33.0,96,1.32.0,False,False,0.6842105263157895
pypi,564bff00ff-strawberry-graphql,pydantic,<2,2.13.4,203,2.13.3,True,True,0.46534653465346537
pypi,564bff00ff-strawberry-graphql,python-multipart,"<0.0.7,>=0.0.5",0.0.32,32,0.0.31,True,True,0.9354838709677419
pypi,564bff00ff-strawberry-graphql,sanic,>=20.12.2,25.12.1,84,25.12.0,False,False,0.5301204819277109
pypi,564bff00ff-strawberry-graphql,aiohttp,"<4.0.0,>=3.7.4.post0",3.14.1,310,3.14.0,False,False,0.7831715210355987
pypi,564bff00ff-strawberry-graphql,fastapi,>=0.65.2,0.138.2,298,0.138.1,False,False,0.4107744107744108
pypi,564bff00ff-strawberry-graphql,starlite,>=1.48.0,1.51.16,144,1.51.15,False,False,0.8461538461538461
pypi,564bff00ff-strawberry-graphql,channels,>=3.0.5,4.3.2,73,4.3.1,False,False,0.8888888888888888
pypi,564bff00ff-strawberry-graphql,backports-cached-property,"<2.0.0,>=1.0.2",1.0.2,6,1.0.1,False,True,1.0
pypi,564bff00ff-strawberry-graphql,astunparse,"<2.0.0,>=1.6.3",1.6.3,11,1.6.2,False,True,1.0
pypi,564bff00ff-strawberry-graphql,libcst,>=0.4.7,1.8.6,65,1.8.5,False,False,0.6875
pypi,564bff00ff-strawberry-graphql,rich,>=12.0.0,15.0.0,207,14.3.4,False,False,0.7669902912621359
pypi,56k-screech,rumps,"<0.5,>=0.4.0",0.4.0,8,0.3.0,False,True,1.0
pypi,56k-screech,psutil,>=5.9,7.2.2,104,7.2.1,False,False,0.8155339805825242
pypi,56k-screech,numpy,>=1.24,2.5.0,148,2.5.0rc1,False,True,0.7278911564625851
pypi,56k-screech,sounddevice,>=0.4,0.5.5,35,0.5.4,False,False,0.6176470588235294
pypi,56k-screech,pyobjc-framework-usernotifications,>=10,12.2.1,46,12.2,False,False,0.7555555555555555
pypi,56k-screech,pytest,>=8,9.1.1,192,9.1.0,False,False,0.8795811518324608
pypi,58,requests,,2.34.2,163,2.34.1,False,,
pypi,58,faker,,40.23.0,485,40.22.0,False,,
pypi,58,loguru,,0.7.3,21,0.7.2,False,,
pypi,58,hashlib,,20081119,1,,False,,
pypi,58,crypto,,1.4.1,16,1.4.0,False,,
pypi,58,pandas,,3.0.3,116,3.0.2,False,,
pypi,58,fuzzywuzzy,,0.18.0,27,0.17.0,False,,
pypi,58,httpx,,0.28.1,74,0.28.0,False,,
pypi,58,pillow,,12.2.0,106,12.1.1,False,,
pypi,58,playwright,,1.61.0,83,1.60.0,False,,
pypi,58,pyexecjs,,1.5.1,14,1.5.0,False,,
pypi,58,redis,,8.0.1,168,8.0.0,False,,
pypi,58,fastapi,,0.138.2,298,0.138.1,False,,
pypi,58,uvicorn,,0.49.0,193,0.48.0,False,,
pypi,58,apscheduler,,3.11.3,59,3.11.2,False,,
pypi,58,beautifulsoup4,,4.15.0,54,4.14.3,False,,
pypi,58,bs4,,0.0.2,3,0.0.1,False,,
pypi,58,certifi,,2026.6.17,75,2026.5.20,False,,
pypi,58,clickhouse-driver,,0.2.10,36,0.2.9,False,,
pypi,58,curl-cffi,,0.15.0,92,0.15.0rc1,False,,
pypi,58,drissionpage,,4.1.1.4,308,4.1.1.3,False,,
pypi,58,fake-useragent,,2.2.0,40,2.1.0,False,,
pypi,58,flask,,3.1.3,64,3.1.2,False,,
pypi,58,flask-apscheduler,,1.13.1,36,1.13.0,False,,
pypi,58,flask-cors,,6.0.5,58,6.0.4,False,,
pypi,58,frida,,17.15.3,777,17.15.2,False,,
pypi,58,gevent,,26.5.0,96,26.4.0,False,,
pypi,58,jinja2,,3.1.6,52,3.1.5,False,,
pypi,58,langchain,,1.3.11,505,1.3.10,False,,
pypi,58,langchain-community,,0.4.2,99,0.4.1,False,,
pypi,58,suiutils-py,,1.1.0,3,1.0.9,False,,
pypi,59chat,textual,>=0.45.0,8.2.7,253,8.2.6,False,False,0.4246031746031746
pypi,59chat,httpx,>=0.25.0,0.28.1,74,0.28.0,False,False,0.8904109589041096
pypi,59chat,pyperclip,>=1.8.2,1.11.0,47,1.10.0,False,False,0.9347826086956522
pypi,59chat,plyer,>=2.1.0,2.1.0,16,2.0.0,False,True,1.0
pypi,5bb-suite,5bb-micro,,2.0.15rc1,1,,False,,
pypi,5bb-suite,5bb-task,,3.49.1,3,3.49.1rc1,False,,
pypi,5bb-suite,5bb-yaml,,4.45.1,1,,False,,
pypi,5bb-task,5bb-yaml,,4.45.1,1,,False,,
pypi,5bb-yaml,rich,>=13,15.0.0,207,14.3.4,False,False,0.8300970873786407
pypi,5bb-yaml,pytest,,9.1.1,192,9.1.0,False,,
pypi,5dee,datashader,,0.19.1,64,0.19.1rc0,False,,
pypi,5dee,fiona,,1.10.1,117,1.10.0,False,,
pypi,5dee,gdal,,3.13.1,96,3.13.0,False,,
pypi,5dee,geopandas,,1.1.4,45,1.1.3,False,,
pypi,5dee,h3,,4.5.0,44,4.5.0a3,False,,
pypi,5dee,networkx,,3.6.1,96,3.6,False,,
pypi,5dee,paddlespatial,,0.1.1,1,,False,,
pypi,5dee,pyproj,,3.7.2,68,3.7.2rc1,False,,
pypi,5dee,rasterio,,1.5.0,168,1.5rc1,False,,
pypi,5dee,shapely,,2.1.2,130,2.1.1,False,,
pypi,5dee,spatialpandas,,0.5.0,53,0.5.0rc0,False,,
pypi,5dee,xarray-spatial,,0.10.15,68,0.10.14,False,,
pypi,5dee,folium,,0.20.0,42,0.19.7,False,,
pypi,5dee,pysal,,26.1,45,25.7,False,,
pypi,5dee,rerun,,1.0.31,32,1.0.30,False,,


==> anc/results/registry_drift_baseline_summary.csv <==
ecosystem,edges,version_history_edges,latest_reject_pct,latest_wilson_low_pct,latest_wilson_high_pct,previous_release_reject_pct,historical_release_reject_pct,latest_minus_previous_pct,latest_minus_previous_low_pct,latest_minus_previous_high_pct
cargo,2810,2801,9.145907473309608,8.135120444643675,10.26824668163664,23.0879199428163,71.03528123206652,-13.902787705503933,-15.54771265189421,-12.329342387419585
maven,2414,1520,20.546810273405136,18.982392923576224,22.20482132569469,94.71264367816093,95.17827651366947,-4.827586206896561,-8.275862068965518,-1.1494252873563218
npm,2780,2763,20.79136690647482,19.323620179383976,22.339727332917015,66.01092896174863,88.38231175272666,-44.9544626593807,-47.06739526411658,-42.69581056466302
pypi,2002,1974,12.687312687312687,11.30045258190542,14.217095762889109,38.80208333333333,78.92699642695544,-16.75347222222222,-19.099392361111107,-14.496527777777779
all,10006,9058,15.840495702578453,15.138201507268459,16.569009523923086,46.52173913043478,80.48805081800856,-25.764375876577837,-26.99859747545582,-24.59992987377279


==> anc/results/registry_graph_summary.csv <==
ecosystem,root_packages,graph_nodes,dependency_edges,internal_edges,checked_edges,resolver_incompatible_edges,resolver_incompatible_pct,weak_components,largest_component_pct,mean_out_degree
cargo,700,935,2810,2432,2810,257,9.145907473309608,44,94.01069518716578,2.7818181818181817
maven,750,1143,2879,1450,2414,496,20.546810273405136,208,81.27734033245844,2.512685914260717
npm,750,2100,2780,661,2780,578,20.79136690647482,175,81.14285714285714,1.32
pypi,670,1351,2022,54,2002,254,12.687312687312687,361,69.80014803849001,1.4152479644707623
all,2920,5503,10491,4646,10006,1585,15.840495702578453,,,


==> anc/results/registry_packages.csv <==
ecosystem,name,version,source_rank,metadata_url
npm,tslib,2.8.1,1,https://registry.npmjs.org/tslib
npm,hasown,2.0.4,2,https://registry.npmjs.org/hasown
npm,@babel/parser,8.0.0,3,https://registry.npmjs.org/@babel/parser
npm,typescript,6.0.3,4,https://registry.npmjs.org/typescript
npm,es-errors,1.3.0,5,https://registry.npmjs.org/es-errors
npm,espree,11.2.0,6,https://registry.npmjs.org/espree
npm,jsesc,3.1.0,7,https://registry.npmjs.org/jsesc
npm,get-intrinsic,1.3.0,8,https://registry.npmjs.org/get-intrinsic
npm,@typescript-eslint/typescript-estree,8.62.1,9,https://registry.npmjs.org/@typescript-eslint/typescript-estree
npm,es-define-property,1.0.1,10,https://registry.npmjs.org/es-define-property
npm,prelude-ls,1.2.1,11,https://registry.npmjs.org/prelude-ls
npm,eslint,10.6.0,12,https://registry.npmjs.org/eslint
npm,fdir,6.5.0,13,https://registry.npmjs.org/fdir
npm,esquery,1.7.0,14,https://registry.npmjs.org/esquery
npm,gopd,1.2.0,15,https://registry.npmjs.org/gopd
npm,diff,9.0.0,16,https://registry.npmjs.org/diff
npm,es-object-atoms,1.1.2,17,https://registry.npmjs.org/es-object-atoms
npm,has-tostringtag,1.0.2,18,https://registry.npmjs.org/has-tostringtag
npm,call-bound,1.0.4,19,https://registry.npmjs.org/call-bound
npm,human-signals,8.0.1,20,https://registry.npmjs.org/human-signals
npm,@eslint/js,10.0.1,21,https://registry.npmjs.org/@eslint/js
npm,esprima,4.0.1,22,https://registry.npmjs.org/esprima
npm,call-bind,1.0.9,23,https://registry.npmjs.org/call-bind
npm,@typescript-eslint/parser,8.62.1,24,https://registry.npmjs.org/@typescript-eslint/parser
npm,define-data-property,1.1.4,25,https://registry.npmjs.org/define-data-property
npm,set-function-length,1.2.2,26,https://registry.npmjs.org/set-function-length
npm,which-boxed-primitive,1.1.1,27,https://registry.npmjs.org/which-boxed-primitive
npm,typescript-eslint,8.62.1,28,https://registry.npmjs.org/typescript-eslint
npm,is-shared-array-buffer,1.0.4,29,https://registry.npmjs.org/is-shared-array-buffer
npm,is-plain-object,5.0.0,30,https://registry.npmjs.org/is-plain-object
npm,string.prototype.trimend,1.0.10,31,https://registry.npmjs.org/string.prototype.trimend
npm,arraybuffer.prototype.slice,1.0.4,32,https://registry.npmjs.org/arraybuffer.prototype.slice
npm,data-view-buffer,1.0.2,33,https://registry.npmjs.org/data-view-buffer
npm,is-data-view,1.0.2,34,https://registry.npmjs.org/is-data-view
npm,unbox-primitive,1.1.0,35,https://registry.npmjs.org/unbox-primitive
npm,terser,5.48.0,36,https://registry.npmjs.org/terser
npm,data-view-byte-offset,1.0.1,37,https://registry.npmjs.org/data-view-byte-offset
npm,get-symbol-description,1.1.0,38,https://registry.npmjs.org/get-symbol-description
npm,data-view-byte-length,1.0.2,39,https://registry.npmjs.org/data-view-byte-length
npm,serialize-javascript,7.0.6,40,https://registry.npmjs.org/serialize-javascript
npm,string.prototype.trimstart,1.0.8,41,https://registry.npmjs.org/string.prototype.trimstart
npm,is-array-buffer,3.0.5,42,https://registry.npmjs.org/is-array-buffer
npm,@inquirer/type,4.0.7,43,https://registry.npmjs.org/@inquirer/type
npm,inquirer,14.0.2,44,https://registry.npmjs.org/inquirer
npm,@inquirer/core,11.2.1,45,https://registry.npmjs.org/@inquirer/core
npm,regexpu-core,6.4.0,46,https://registry.npmjs.org/regexpu-core
npm,object.groupby,1.0.3,47,https://registry.npmjs.org/object.groupby
npm,es-iterator-helpers,1.3.3,48,https://registry.npmjs.org/es-iterator-helpers
npm,array.prototype.tosorted,1.1.4,49,https://registry.npmjs.org/array.prototype.tosorted
npm,@inquirer/figures,2.0.7,50,https://registry.npmjs.org/@inquirer/figures
npm,iterator.prototype,1.1.5,51,https://registry.npmjs.org/iterator.prototype
npm,@webassemblyjs/ast,1.14.1,52,https://registry.npmjs.org/@webassemblyjs/ast
npm,is-arguments,1.2.0,53,https://registry.npmjs.org/is-arguments
npm,@webassemblyjs/wast-printer,1.14.1,54,https://registry.npmjs.org/@webassemblyjs/wast-printer
npm,@inquirer/confirm,6.1.1,55,https://registry.npmjs.org/@inquirer/confirm
npm,embla-carousel-reactive-utils,8.6.0,56,https://registry.npmjs.org/embla-carousel-reactive-utils
npm,embla-carousel,8.6.0,57,https://registry.npmjs.org/embla-carousel
npm,@webassemblyjs/wasm-parser,1.14.1,58,https://registry.npmjs.org/@webassemblyjs/wasm-parser
npm,reflect-metadata,0.2.2,59,https://registry.npmjs.org/reflect-metadata
npm,embla-carousel-react,8.6.0,60,https://registry.npmjs.org/embla-carousel-react
npm,regenerate,1.4.2,61,https://registry.npmjs.org/regenerate
npm,ast-types-flow,0.0.8,62,https://registry.npmjs.org/ast-types-flow
npm,@inquirer/ansi,2.0.7,63,https://registry.npmjs.org/@inquirer/ansi
npm,uglify-js,3.19.3,64,https://registry.npmjs.org/uglify-js
npm,@xmldom/xmldom,0.9.10,65,https://registry.npmjs.org/@xmldom/xmldom
npm,enquirer,2.4.1,66,https://registry.npmjs.org/enquirer
npm,environment,1.1.0,67,https://registry.npmjs.org/environment
npm,style-to-js,2.0.1,68,https://registry.npmjs.org/style-to-js
npm,@inquirer/prompts,8.5.2,69,https://registry.npmjs.org/@inquirer/prompts
npm,@inquirer/select,5.2.1,70,https://registry.npmjs.org/@inquirer/select
npm,@inquirer/input,5.1.2,71,https://registry.npmjs.org/@inquirer/input
npm,@azure/abort-controller,2.1.2,72,https://registry.npmjs.org/@azure/abort-controller
npm,@inquirer/rawlist,5.3.1,73,https://registry.npmjs.org/@inquirer/rawlist
npm,@inquirer/number,4.1.1,74,https://registry.npmjs.org/@inquirer/number
npm,estree-util-is-identifier-name,3.0.0,75,https://registry.npmjs.org/estree-util-is-identifier-name
npm,@inquirer/editor,5.2.2,76,https://registry.npmjs.org/@inquirer/editor
npm,@inquirer/expand,5.1.1,77,https://registry.npmjs.org/@inquirer/expand
npm,@inquirer/external-editor,3.0.3,78,https://registry.npmjs.org/@inquirer/external-editor
npm,cluster-key-slot,1.1.2,79,https://registry.npmjs.org/cluster-key-slot
npm,is-reference,3.0.3,80,https://registry.npmjs.org/is-reference
npm,@inquirer/search,4.2.1,81,https://registry.npmjs.org/@inquirer/search
npm,@inquirer/checkbox,5.2.1,82,https://registry.npmjs.org/@inquirer/checkbox
npm,@inquirer/password,5.1.1,83,https://registry.npmjs.org/@inquirer/password
npm,@supabase/realtime-js,2.108.2,84,https://registry.npmjs.org/@supabase/realtime-js
npm,@supabase/supabase-js,2.108.2,85,https://registry.npmjs.org/@supabase/supabase-js
npm,jquery,4.0.0,86,https://registry.npmjs.org/jquery
npm,is-what,5.5.0,87,https://registry.npmjs.org/is-what
npm,@jsonjoy.com/codegen,18.28.0,88,https://registry.npmjs.org/@jsonjoy.com/codegen
npm,oxc-parser,0.138.0,89,https://registry.npmjs.org/oxc-parser
npm,html-minifier-terser,7.2.0,90,https://registry.npmjs.org/html-minifier-terser
npm,redis-parser,3.0.0,91,https://registry.npmjs.org/redis-parser
npm,redis-errors,1.2.0,92,https://registry.npmjs.org/redis-errors
npm,@supabase/storage-js,2.108.2,93,https://registry.npmjs.org/@supabase/storage-js
npm,@formatjs/ecma402-abstract,3.2.0,94,https://registry.npmjs.org/@formatjs/ecma402-abstract
npm,has-values,2.0.1,95,https://registry.npmjs.org/has-values
npm,@oxc-parser/binding-linux-x64-gnu,0.138.0,96,https://registry.npmjs.org/@oxc-parser/binding-linux-x64-gnu
npm,@azure/logger,1.3.0,97,https://registry.npmjs.org/@azure/logger
npm,es5-ext,0.10.64,98,https://registry.npmjs.org/es5-ext
npm,@speed-highlight/core,1.2.17,99,https://registry.npmjs.org/@speed-highlight/core
npm,ext,1.7.0,100,https://registry.npmjs.org/ext
npm,@azure/core-lro,3.3.1,101,https://registry.npmjs.org/@azure/core-lro
npm,three,0.185.0,102,https://registry.npmjs.org/three
npm,openid-client,6.8.4,103,https://registry.npmjs.org/openid-client
npm,canvg,4.0.3,104,https://registry.npmjs.org/canvg
npm,oauth4webapi,3.8.6,105,https://registry.npmjs.org/oauth4webapi
npm,knip,6.23.0,106,https://registry.npmjs.org/knip
npm,micromark-extension-mdx-jsx,3.0.2,107,https://registry.npmjs.org/micromark-extension-mdx-jsx
npm,unist-util-position-from-estree,2.0.0,108,https://registry.npmjs.org/unist-util-position-from-estree
npm,@pmmmwh/react-refresh-webpack-plugin,0.6.2,109,https://registry.npmjs.org/@pmmmwh/react-refresh-webpack-plugin
npm,strip-comments,2.0.1,110,https://registry.npmjs.org/strip-comments
npm,remark-mdx,3.1.1,111,https://registry.npmjs.org/remark-mdx
npm,micromark-extension-mdxjs-esm,3.0.0,112,https://registry.npmjs.org/micromark-extension-mdxjs-esm
npm,micromark-extension-mdx-expression,3.0.1,113,https://registry.npmjs.org/micromark-extension-mdx-expression
npm,@oxc-parser/binding-linux-x64-musl,0.138.0,114,https://registry.npmjs.org/@oxc-parser/binding-linux-x64-musl
npm,postcss-focus-visible,11.0.0,115,https://registry.npmjs.org/postcss-focus-visible
npm,css-has-pseudo,8.0.0,116,https://registry.npmjs.org/css-has-pseudo
npm,@azure/storage-blob,12.33.0,117,https://registry.npmjs.org/@azure/storage-blob
npm,css-blank-pseudo,8.0.1,118,https://registry.npmjs.org/css-blank-pseudo
npm,tsyringe,4.10.0,119,https://registry.npmjs.org/tsyringe
npm,oxfmt,0.56.0,120,https://registry.npmjs.org/oxfmt
npm,hast-util-to-estree,3.1.3,121,https://registry.npmjs.org/hast-util-to-estree
npm,goober,2.1.19,122,https://registry.npmjs.org/goober
npm,oxlint,1.71.0,123,https://registry.npmjs.org/oxlint
npm,@oxlint/binding-linux-x64-gnu,1.71.0,124,https://registry.npmjs.org/@oxlint/binding-linux-x64-gnu
npm,estree-util-build-jsx,3.0.1,125,https://registry.npmjs.org/estree-util-build-jsx
npm,jpeg-js,0.4.4,126,https://registry.npmjs.org/jpeg-js
npm,@typescript/native-preview-linux-x64,7.0.0-dev.20260629.1,127,https://registry.npmjs.org/@typescript/native-preview-linux-x64
npm,estree-util-attach-comments,3.0.0,128,https://registry.npmjs.org/estree-util-attach-comments
npm,fuzzysort,3.1.0,129,https://registry.npmjs.org/fuzzysort
npm,@juggle/resize-observer,3.4.0,130,https://registry.npmjs.org/@juggle/resize-observer
npm,estree-util-visit,2.0.0,131,https://registry.npmjs.org/estree-util-visit
npm,eslint-config-airbnb-base,15.0.0,132,https://registry.npmjs.org/eslint-config-airbnb-base
npm,gray-matter,4.0.3,133,https://registry.npmjs.org/gray-matter
npm,@oxfmt/binding-linux-x64-gnu,0.56.0,134,https://registry.npmjs.org/@oxfmt/binding-linux-x64-gnu
npm,pdf-lib,1.17.1,135,https://registry.npmjs.org/pdf-lib
npm,@typescript/native-preview,7.0.0-dev.20260629.1,136,https://registry.npmjs.org/@typescript/native-preview
npm,recma-build-jsx,1.0.0,137,https://registry.npmjs.org/recma-build-jsx
npm,esast-util-from-estree,2.0.0,138,https://registry.npmjs.org/esast-util-from-estree
npm,recma-parse,1.0.0,139,https://registry.npmjs.org/recma-parse
npm,array-slice,1.1.0,140,https://registry.npmjs.org/array-slice
npm,memoizerific,1.11.3,141,https://registry.npmjs.org/memoizerific
npm,recma-stringify,1.0.0,142,https://registry.npmjs.org/recma-stringify
npm,map-or-similar,1.5.0,143,https://registry.npmjs.org/map-or-similar
npm,natural-orderby,5.0.0,144,https://registry.npmjs.org/natural-orderby
npm,estree-util-scope,1.0.0,145,https://registry.npmjs.org/estree-util-scope
npm,rehype-recma,1.0.0,146,https://registry.npmjs.org/rehype-recma
npm,javascript-natural-sort,0.7.1,147,https://registry.npmjs.org/javascript-natural-sort
npm,objectorarray,1.0.5,148,https://registry.npmjs.org/objectorarray
npm,recma-jsx,1.0.1,149,https://registry.npmjs.org/recma-jsx
npm,babylon,6.18.0,150,https://registry.npmjs.org/babylon
npm,cardinal,2.1.1,151,https://registry.npmjs.org/cardinal
npm,oxc-transform,0.138.0,152,https://registry.npmjs.org/oxc-transform
npm,object.defaults,1.1.0,153,https://registry.npmjs.org/object.defaults
npm,is-expression,4.0.0,154,https://registry.npmjs.org/is-expression
npm,bmp-js,0.1.0,155,https://registry.npmjs.org/bmp-js
npm,@swc/cli,0.8.1,156,https://registry.npmjs.org/@swc/cli
npm,@webassemblyjs/wast-parser,1.14.1,157,https://registry.npmjs.org/@webassemblyjs/wast-parser
npm,karma,6.4.4,158,https://registry.npmjs.org/karma
npm,pe-library,2.0.1,159,https://registry.npmjs.org/pe-library
npm,html-minifier,4.0.0,160,https://registry.npmjs.org/html-minifier
npm,@hey-api/openapi-ts,0.99.0,161,https://registry.npmjs.org/@hey-api/openapi-ts
npm,editions,6.22.0,162,https://registry.npmjs.org/editions
npm,eslint-config-airbnb,19.0.4,163,https://registry.npmjs.org/eslint-config-airbnb
npm,acorn-node,2.0.1,164,https://registry.npmjs.org/acorn-node
npm,javascript-stringify,2.1.0,165,https://registry.npmjs.org/javascript-stringify
npm,@oxc-transform/binding-linux-x64-gnu,0.138.0,166,https://registry.npmjs.org/@oxc-transform/binding-linux-x64-gnu
npm,js2xmlparser,5.0.0,167,https://registry.npmjs.org/js2xmlparser
npm,detect-gpu,5.0.70,168,https://registry.npmjs.org/detect-gpu
npm,js-library-detector,6.7.0,169,https://registry.npmjs.org/js-library-detector
npm,js-string-escape,1.0.1,170,https://registry.npmjs.org/js-string-escape
npm,reserved-identifiers,1.2.0,171,https://registry.npmjs.org/reserved-identifiers
npm,jsdoc,4.0.5,172,https://registry.npmjs.org/jsdoc
npm,resedit,3.0.2,173,https://registry.npmjs.org/resedit
npm,typedarray.prototype.slice,1.0.5,174,https://registry.npmjs.org/typedarray.prototype.slice
npm,@appium/schema,1.2.1,175,https://registry.npmjs.org/@appium/schema
npm,gifwrap,0.10.1,176,https://registry.npmjs.org/gifwrap
npm,mark.js,8.11.1,177,https://registry.npmjs.org/mark.js
npm,@oxlint/binding-linux-x64-musl,1.71.0,178,https://registry.npmjs.org/@oxlint/binding-linux-x64-musl
npm,@appium/support,7.2.5,179,https://registry.npmjs.org/@appium/support
npm,@appium/types,1.5.1,180,https://registry.npmjs.org/@appium/types
npm,blueimp-md5,2.19.0,181,https://registry.npmjs.org/blueimp-md5
npm,@trivago/prettier-plugin-sort-imports,6.0.2,182,https://registry.npmjs.org/@trivago/prettier-plugin-sort-imports
npm,material-colors,1.2.6,183,https://registry.npmjs.org/material-colors
npm,inversify,8.1.1,184,https://registry.npmjs.org/inversify
npm,dependency-cruiser,18.0.0,185,https://registry.npmjs.org/dependency-cruiser
npm,has-to-string-tag-x,2.1.2,186,https://registry.npmjs.org/has-to-string-tag-x
npm,has-symbol-support-x,2.1.2,187,https://registry.npmjs.org/has-symbol-support-x
npm,meriyah,7.1.0,188,https://registry.npmjs.org/meriyah
npm,to-valid-identifier,1.0.0,189,https://registry.npmjs.org/to-valid-identifier
npm,embla-carousel-autoplay,8.6.0,190,https://registry.npmjs.org/embla-carousel-autoplay
npm,@hey-api/codegen-core,0.9.1,191,https://registry.npmjs.org/@hey-api/codegen-core
npm,pdfmake,0.3.11,192,https://registry.npmjs.org/pdfmake
npm,eol,0.10.0,193,https://registry.npmjs.org/eol
npm,@oxfmt/binding-linux-x64-musl,0.56.0,194,https://registry.npmjs.org/@oxfmt/binding-linux-x64-musl
npm,fastestsmallesttextencoderdecoder,1.0.22,195,https://registry.npmjs.org/fastestsmallesttextencoderdecoder
npm,@oxc-parser/binding-linux-arm64-gnu,0.138.0,196,https://registry.npmjs.org/@oxc-parser/binding-linux-arm64-gnu
npm,@ianvs/prettier-plugin-sort-imports,4.7.1,197,https://registry.npmjs.org/@ianvs/prettier-plugin-sort-imports
npm,@promptbook/utils,0.112.0,198,https://registry.npmjs.org/@promptbook/utils
npm,@fortawesome/react-fontawesome,3.3.1,199,https://registry.npmjs.org/@fortawesome/react-fontawesome
npm,@appium/logger,2.0.9,200,https://registry.npmjs.org/@appium/logger
npm,xmldom,0.6.0,201,https://registry.npmjs.org/xmldom
npm,cloudevents,10.0.0,202,https://registry.npmjs.org/cloudevents
npm,@appium/tsconfig,1.1.2,203,https://registry.npmjs.org/@appium/tsconfig
npm,flatpickr,4.6.13,204,https://registry.npmjs.org/flatpickr
npm,@oxc-transform/binding-linux-x64-musl,0.138.0,205,https://registry.npmjs.org/@oxc-transform/binding-linux-x64-musl
npm,redux-saga,1.5.0,206,https://registry.npmjs.org/redux-saga
npm,enzyme-shallow-equal,1.0.7,207,https://registry.npmjs.org/enzyme-shallow-equal
npm,eslint-config-airbnb-typescript,18.0.0,208,https://registry.npmjs.org/eslint-config-airbnb-typescript
npm,cropperjs,2.1.1,209,https://registry.npmjs.org/cropperjs
npm,@microsoft/dynamicproto-js,2.0.5,210,https://registry.npmjs.org/@microsoft/dynamicproto-js
npm,coffeescript,2.7.0,211,https://registry.npmjs.org/coffeescript
npm,tesseract.js-core,6.1.2,212,https://registry.npmjs.org/tesseract.js-core
npm,notistack,3.0.2,213,https://registry.npmjs.org/notistack
npm,imask,7.6.1,214,https://registry.npmjs.org/imask
npm,inquirer-autocomplete-prompt,3.0.1,215,https://registry.npmjs.org/inquirer-autocomplete-prompt
npm,oxc-minify,0.138.0,216,https://registry.npmjs.org/oxc-minify
npm,@tsparticles/engine,4.3.0,217,https://registry.npmjs.org/@tsparticles/engine
npm,bmp-ts,1.0.9,218,https://registry.npmjs.org/bmp-ts
npm,@lottiefiles/dotlottie-web,0.75.0,219,https://registry.npmjs.org/@lottiefiles/dotlottie-web
npm,get-assigned-identifiers,1.2.0,220,https://registry.npmjs.org/get-assigned-identifiers
npm,browserify,17.0.1,221,https://registry.npmjs.org/browserify
npm,es5-shim,4.6.7,222,https://registry.npmjs.org/es5-shim
npm,array-initial,1.1.0,223,https://registry.npmjs.org/array-initial
npm,enzyme,3.11.0,224,https://registry.npmjs.org/enzyme
npm,@redux-saga/core,1.5.0,225,https://registry.npmjs.org/@redux-saga/core
npm,@tsparticles/slim,4.3.0,226,https://registry.npmjs.org/@tsparticles/slim
npm,merge-anything,6.0.6,227,https://registry.npmjs.org/merge-anything
npm,@lingui/message-utils,6.4.0,228,https://registry.npmjs.org/@lingui/message-utils
npm,js-file-download,0.4.12,229,https://registry.npmjs.org/js-file-download
npm,jks-js,1.1.7,230,https://registry.npmjs.org/jks-js
npm,array-last,1.3.0,231,https://registry.npmjs.org/array-last
npm,@oxc-parser/binding-linux-arm64-musl,0.138.0,232,https://registry.npmjs.org/@oxc-parser/binding-linux-arm64-musl
npm,dash-ast,2.0.1,233,https://registry.npmjs.org/dash-ast
npm,@lottiefiles/dotlottie-react,0.19.5,234,https://registry.npmjs.org/@lottiefiles/dotlottie-react
npm,@vimeo/player,2.30.4,235,https://registry.npmjs.org/@vimeo/player
npm,@assistant-ui/react,0.14.24,236,https://registry.npmjs.org/@assistant-ui/react
npm,@tsparticles/basic,4.3.0,237,https://registry.npmjs.org/@tsparticles/basic
npm,@appium/base-driver,10.7.1,238,https://registry.npmjs.org/@appium/base-driver
npm,gradle-to-js,2.0.1,239,https://registry.npmjs.org/gradle-to-js
npm,@oxc-minify/binding-linux-x64-gnu,0.138.0,240,https://registry.npmjs.org/@oxc-minify/binding-linux-x64-gnu
npm,@nevware21/ts-utils,0.15.0,241,https://registry.npmjs.org/@nevware21/ts-utils
npm,tsparticles,4.3.0,242,https://registry.npmjs.org/tsparticles
npm,@oxc-parser/binding-darwin-arm64,0.138.0,243,https://registry.npmjs.org/@oxc-parser/binding-darwin-arm64
npm,@inversifyjs/common,2.0.1,244,https://registry.npmjs.org/@inversifyjs/common
npm,@inversifyjs/reflect-metadata-utils,1.5.0,245,https://registry.npmjs.org/@inversifyjs/reflect-metadata-utils
npm,@tsparticles/confetti,4.3.0,246,https://registry.npmjs.org/@tsparticles/confetti
npm,@tsparticles/angular,4.3.0,247,https://registry.npmjs.org/@tsparticles/angular
npm,@tsparticles/all,4.3.0,248,https://registry.npmjs.org/@tsparticles/all
npm,@tsparticles/particles,4.3.0,249,https://registry.npmjs.org/@tsparticles/particles
npm,html2pdf.js,0.14.0,250,https://registry.npmjs.org/html2pdf.js
npm,@stitches/react,1.2.8,251,https://registry.npmjs.org/@stitches/react
npm,tocbot,4.36.8,252,https://registry.npmjs.org/tocbot
npm,yamux-js,0.2.1,253,https://registry.npmjs.org/yamux-js
npm,tinymce,8.6.0,254,https://registry.npmjs.org/tinymce
npm,@tsparticles/svelte,4.3.0,255,https://registry.npmjs.org/@tsparticles/svelte
npm,magic-bytes.js,1.13.0,256,https://registry.npmjs.org/magic-bytes.js
npm,@stitches/core,1.2.8,257,https://registry.npmjs.org/@stitches/core
npm,@gsap/react,2.1.2,258,https://registry.npmjs.org/@gsap/react
npm,@bugsnag/js,8.9.0,259,https://registry.npmjs.org/@bugsnag/js
npm,@math.gl/core,4.1.0,260,https://registry.npmjs.org/@math.gl/core
npm,@appium/docutils,2.5.1,261,https://registry.npmjs.org/@appium/docutils
npm,@tsparticles/vue3,4.3.0,262,https://registry.npmjs.org/@tsparticles/vue3
npm,weakmap-polyfill,2.0.4,263,https://registry.npmjs.org/weakmap-polyfill
npm,@nevware21/ts-async,0.6.1,264,https://registry.npmjs.org/@nevware21/ts-async
npm,well-known-symbols,4.1.0,265,https://registry.npmjs.org/well-known-symbols
npm,@appium/base-plugin,3.3.2,266,https://registry.npmjs.org/@appium/base-plugin
npm,reserved,0.1.2,267,https://registry.npmjs.org/reserved
npm,e2b,2.31.0,268,https://registry.npmjs.org/e2b
npm,js-binary-schema-parser,2.0.3,269,https://registry.npmjs.org/js-binary-schema-parser
npm,@typescript/native-preview-linux-arm64,7.0.0-dev.20260629.1,270,https://registry.npmjs.org/@typescript/native-preview-linux-arm64
npm,@probe.gl/stats,4.1.1,271,https://registry.npmjs.org/@probe.gl/stats
npm,heimdalljs,0.2.6,272,https://registry.npmjs.org/heimdalljs
npm,@math.gl/web-mercator,4.1.0,273,https://registry.npmjs.org/@math.gl/web-mercator
npm,asynciterator.prototype,1.0.0,274,https://registry.npmjs.org/asynciterator.prototype
npm,gifuct-js,2.1.2,275,https://registry.npmjs.org/gifuct-js
npm,rehype-rewrite,4.0.4,276,https://registry.npmjs.org/rehype-rewrite
npm,@tsparticles/vue2,4.3.0,277,https://registry.npmjs.org/@tsparticles/vue2
npm,undeclared-identifiers,1.1.3,278,https://registry.npmjs.org/undeclared-identifiers
npm,intl-tel-input,29.1.1,279,https://registry.npmjs.org/intl-tel-input
npm,array.prototype.toreversed,1.1.2,280,https://registry.npmjs.org/array.prototype.toreversed
npm,@probe.gl/env,4.1.1,281,https://registry.npmjs.org/@probe.gl/env
npm,@probe.gl/log,4.1.1,282,https://registry.npmjs.org/@probe.gl/log
npm,broccoli-funnel,3.0.8,283,https://registry.npmjs.org/broccoli-funnel
npm,@oxc-parser/binding-win32-x64-msvc,0.138.0,284,https://registry.npmjs.org/@oxc-parser/binding-win32-x64-msvc
npm,@inversifyjs/core,11.0.0,285,https://registry.npmjs.org/@inversifyjs/core
npm,@oxlint/binding-linux-arm64-gnu,1.71.0,286,https://registry.npmjs.org/@oxlint/binding-linux-arm64-gnu
npm,rehype-ignore,2.0.3,287,https://registry.npmjs.org/rehype-ignore
npm,appium,3.5.2,288,https://registry.npmjs.org/appium
npm,heimdalljs-logger,0.1.10,289,https://registry.npmjs.org/heimdalljs-logger
npm,v8n,1.5.1,290,https://registry.npmjs.org/v8n
npm,@oxc-parser/binding-darwin-x64,0.138.0,291,https://registry.npmjs.org/@oxc-parser/binding-darwin-x64
npm,@math.gl/types,4.1.0,292,https://registry.npmjs.org/@math.gl/types
npm,cron-schedule,6.0.0,293,https://registry.npmjs.org/cron-schedule
npm,@tsparticles/fireworks,4.3.0,294,https://registry.npmjs.org/@tsparticles/fireworks
npm,serialize-to-js,3.1.2,295,https://registry.npmjs.org/serialize-to-js
npm,@oxc-parser/binding-win32-arm64-msvc,0.138.0,296,https://registry.npmjs.org/@oxc-parser/binding-win32-arm64-msvc
npm,rehype-attr,4.1.3,297,https://registry.npmjs.org/rehype-attr
npm,@azure/monitor-opentelemetry-exporter,1.0.0-beta.32,298,https://registry.npmjs.org/@azure/monitor-opentelemetry-exporter
npm,embla-carousel-fade,8.6.0,299,https://registry.npmjs.org/embla-carousel-fade
npm,is-string-blank,1.0.1,300,https://registry.npmjs.org/is-string-blank
npm,@oxc-parser/binding-wasm32-wasi,0.138.0,301,https://registry.npmjs.org/@oxc-parser/binding-wasm32-wasi
npm,@oxc-parser/binding-linux-arm-gnueabihf,0.138.0,302,https://registry.npmjs.org/@oxc-parser/binding-linux-arm-gnueabihf
npm,@oxc-parser/binding-freebsd-x64,0.138.0,303,https://registry.npmjs.org/@oxc-parser/binding-freebsd-x64
npm,@oxc-minify/binding-linux-x64-musl,0.138.0,304,https://registry.npmjs.org/@oxc-minify/binding-linux-x64-musl
npm,react-phone-input-2,2.15.1,305,https://registry.npmjs.org/react-phone-input-2
npm,remark-github-blockquote-alert,2.1.0,306,https://registry.npmjs.org/remark-github-blockquote-alert
npm,@oxc-parser/binding-android-arm64,0.138.0,307,https://registry.npmjs.org/@oxc-parser/binding-android-arm64
npm,@appium/strongbox,1.1.2,308,https://registry.npmjs.org/@appium/strongbox
npm,nkeys.js,1.1.0,309,https://registry.npmjs.org/nkeys.js
npm,@oxc-parser/binding-linux-s390x-gnu,0.138.0,310,https://registry.npmjs.org/@oxc-parser/binding-linux-s390x-gnu
npm,@oxc-parser/binding-linux-arm-musleabihf,0.138.0,311,https://registry.npmjs.org/@oxc-parser/binding-linux-arm-musleabihf
npm,@oxc-parser/binding-openharmony-arm64,0.138.0,312,https://registry.npmjs.org/@oxc-parser/binding-openharmony-arm64
npm,@oxc-parser/binding-android-arm-eabi,0.138.0,313,https://registry.npmjs.org/@oxc-parser/binding-android-arm-eabi
npm,@oxc-parser/binding-linux-riscv64-musl,0.138.0,314,https://registry.npmjs.org/@oxc-parser/binding-linux-riscv64-musl
npm,@oxc-parser/binding-win32-ia32-msvc,0.138.0,315,https://registry.npmjs.org/@oxc-parser/binding-win32-ia32-msvc
npm,@mikro-orm/postgresql,7.1.5,316,https://registry.npmjs.org/@mikro-orm/postgresql
npm,bitcoinjs-lib,7.0.1,317,https://registry.npmjs.org/bitcoinjs-lib
npm,@oxc-parser/binding-linux-riscv64-gnu,0.138.0,318,https://registry.npmjs.org/@oxc-parser/binding-linux-riscv64-gnu
npm,lokijs,1.5.12,319,https://registry.npmjs.org/lokijs
npm,@math.gl/polygon,4.1.0,320,https://registry.npmjs.org/@math.gl/polygon
npm,broccoli-babel-transpiler,8.0.2,321,https://registry.npmjs.org/broccoli-babel-transpiler
npm,@mikro-orm/core,7.1.5,322,https://registry.npmjs.org/@mikro-orm/core
npm,@math.gl/sun,4.1.0,323,https://registry.npmjs.org/@math.gl/sun
npm,is-identifier,1.0.1,324,https://registry.npmjs.org/is-identifier
npm,enzyme-adapter-react-16,1.15.8,325,https://registry.npmjs.org/enzyme-adapter-react-16
npm,@oxc-parser/binding-linux-ppc64-gnu,0.138.0,326,https://registry.npmjs.org/@oxc-parser/binding-linux-ppc64-gnu
npm,identifier-regex,1.0.1,327,https://registry.npmjs.org/identifier-regex
npm,vis-network,10.1.0,328,https://registry.npmjs.org/vis-network
npm,flowbite,4.0.2,329,https://registry.npmjs.org/flowbite
npm,@oxlint/binding-darwin-arm64,1.71.0,330,https://registry.npmjs.org/@oxlint/binding-darwin-arm64
npm,@tsparticles/ribbons,4.3.0,331,https://registry.npmjs.org/@tsparticles/ribbons
npm,tree-sitter-javascript,0.25.0,332,https://registry.npmjs.org/tree-sitter-javascript
npm,pdf2json,4.0.3,333,https://registry.npmjs.org/pdf2json
npm,wicked-good-xpath,1.3.0,334,https://registry.npmjs.org/wicked-good-xpath
npm,@oxfmt/binding-linux-arm64-gnu,0.56.0,335,https://registry.npmjs.org/@oxfmt/binding-linux-arm64-gnu
npm,mikro-orm,7.1.5,336,https://registry.npmjs.org/mikro-orm
npm,bwip-js,4.11.1,337,https://registry.npmjs.org/bwip-js
npm,enzyme-adapter-utils,1.14.2,338,https://registry.npmjs.org/enzyme-adapter-utils
npm,@mikro-orm/knex,6.6.14,339,https://registry.npmjs.org/@mikro-orm/knex
npm,react-hot-loader,4.13.1,340,https://registry.npmjs.org/react-hot-loader
npm,@oxlint/binding-linux-arm64-musl,1.71.0,341,https://registry.npmjs.org/@oxlint/binding-linux-arm64-musl
npm,babel-extract-comments,1.0.0,342,https://registry.npmjs.org/babel-extract-comments
npm,json-diff-ts,4.10.4,343,https://registry.npmjs.org/json-diff-ts
npm,embla-carousel-auto-scroll,8.6.0,344,https://registry.npmjs.org/embla-carousel-auto-scroll
npm,blueimp-canvas-to-blob,3.29.0,345,https://registry.npmjs.org/blueimp-canvas-to-blob
npm,react-select-event,5.5.1,346,https://registry.npmjs.org/react-select-event
npm,js-xxhash,5.0.1,347,https://registry.npmjs.org/js-xxhash
npm,@typescript/native-preview-darwin-arm64,7.0.0-dev.20260629.1,348,https://registry.npmjs.org/@typescript/native-preview-darwin-arm64
npm,@oxlint/binding-win32-x64-msvc,1.71.0,349,https://registry.npmjs.org/@oxlint/binding-win32-x64-msvc
npm,vis-data,8.0.4,350,https://registry.npmjs.org/vis-data
npm,jira.js,5.3.1,351,https://registry.npmjs.org/jira.js
npm,@pact-foundation/pact,17.0.0,352,https://registry.npmjs.org/@pact-foundation/pact
npm,embla-carousel-vue,8.6.0,353,https://registry.npmjs.org/embla-carousel-vue
npm,postcss-functions,4.0.2,354,https://registry.npmjs.org/postcss-functions
npm,object-to-formdata,4.5.1,355,https://registry.npmjs.org/object-to-formdata
npm,@azure/monitor-opentelemetry,1.18.1,356,https://registry.npmjs.org/@azure/monitor-opentelemetry
npm,@thednp/shorty,2.0.14,357,https://registry.npmjs.org/@thednp/shorty
npm,rollbar,3.1.0,358,https://registry.npmjs.org/rollbar
npm,apollo-client,2.6.10,359,https://registry.npmjs.org/apollo-client
npm,@mikro-orm/migrations,7.1.5,360,https://registry.npmjs.org/@mikro-orm/migrations
npm,@typescript/native-preview-darwin-x64,7.0.0-dev.20260629.1,361,https://registry.npmjs.org/@typescript/native-preview-darwin-x64
npm,@inversifyjs/container,2.0.2,362,https://registry.npmjs.org/@inversifyjs/container
npm,@math.gl/culling,4.1.0,363,https://registry.npmjs.org/@math.gl/culling
npm,string-byte-length,3.0.1,364,https://registry.npmjs.org/string-byte-length
npm,@deepgram/captions,1.2.0,365,https://registry.npmjs.org/@deepgram/captions
npm,@splitsoftware/splitio-commons,3.0.0,366,https://registry.npmjs.org/@splitsoftware/splitio-commons
npm,esprima-next,6.0.3,367,https://registry.npmjs.org/esprima-next
npm,@mikro-orm/cli,7.1.5,368,https://registry.npmjs.org/@mikro-orm/cli
npm,embla-carousel-class-names,8.6.0,369,https://registry.npmjs.org/embla-carousel-class-names
npm,@copilotkit/shared,1.61.2,370,https://registry.npmjs.org/@copilotkit/shared
npm,inquirer-autocomplete-standalone,0.8.1,371,https://registry.npmjs.org/inquirer-autocomplete-standalone
npm,@oxc-transform/binding-linux-arm64-gnu,0.138.0,372,https://registry.npmjs.org/@oxc-transform/binding-linux-arm64-gnu
npm,@typescript/native-preview-win32-x64,7.0.0-dev.20260629.1,373,https://registry.npmjs.org/@typescript/native-preview-win32-x64
npm,@oxfmt/binding-darwin-arm64,0.56.0,374,https://registry.npmjs.org/@oxfmt/binding-darwin-arm64
npm,guess-json-indent,3.0.1,375,https://registry.npmjs.org/guess-json-indent
npm,deslop-js,0.5.8,376,https://registry.npmjs.org/deslop-js
npm,@ibm/telemetry-js,1.11.0,377,https://registry.npmjs.org/@ibm/telemetry-js
npm,@math.gl/geospatial,4.1.0,378,https://registry.npmjs.org/@math.gl/geospatial
npm,@splitsoftware/splitio,11.11.2,379,https://registry.npmjs.org/@splitsoftware/splitio
npm,karma-sourcemap-loader,0.4.0,380,https://registry.npmjs.org/karma-sourcemap-loader
npm,@inversifyjs/prototype-utils,0.2.1,381,https://registry.npmjs.org/@inversifyjs/prototype-utils
npm,payload,3.85.1,382,https://registry.npmjs.org/payload
npm,embla-carousel-auto-height,8.6.0,383,https://registry.npmjs.org/embla-carousel-auto-height
npm,flow-bin,0.321.0,384,https://registry.npmjs.org/flow-bin
npm,@oxlint/binding-darwin-x64,1.71.0,385,https://registry.npmjs.org/@oxlint/binding-darwin-x64
npm,@netlify/config,25.0.0,386,https://registry.npmjs.org/@netlify/config
npm,truncate-json,3.0.1,387,https://registry.npmjs.org/truncate-json
npm,@oxfmt/binding-win32-x64-msvc,0.56.0,388,https://registry.npmjs.org/@oxfmt/binding-win32-x64-msvc
npm,@azure/storage-queue,12.31.0,389,https://registry.npmjs.org/@azure/storage-queue
npm,optional-js,2.3.0,390,https://registry.npmjs.org/optional-js
npm,xmldom-qsa,1.1.3,391,https://registry.npmjs.org/xmldom-qsa
npm,sa-sdk-javascript,1.27.13,392,https://registry.npmjs.org/sa-sdk-javascript
npm,google-map-react,2.2.5,393,https://registry.npmjs.org/google-map-react
npm,@typescript/native-preview-win32-arm64,7.0.0-dev.20260629.1,394,https://registry.npmjs.org/@typescript/native-preview-win32-arm64
npm,ts-key-enum,3.0.13,395,https://registry.npmjs.org/ts-key-enum
npm,@oxc-transform/binding-win32-x64-msvc,0.138.0,396,https://registry.npmjs.org/@oxc-transform/binding-win32-x64-msvc
npm,get-object,0.2.0,397,https://registry.npmjs.org/get-object
npm,fallow,2.103.0,398,https://registry.npmjs.org/fallow
npm,@tsparticles/shape-circle,4.3.0,399,https://registry.npmjs.org/@tsparticles/shape-circle
npm,@oxc-transform/binding-darwin-arm64,0.138.0,400,https://registry.npmjs.org/@oxc-transform/binding-darwin-arm64
npm,flowbite-datepicker,2.0.0,401,https://registry.npmjs.org/flowbite-datepicker
npm,@tinyhttp/type-is,2.2.5,402,https://registry.npmjs.org/@tinyhttp/type-is
npm,blueimp-load-image,5.16.0,403,https://registry.npmjs.org/blueimp-load-image
npm,@oxc-transform/binding-linux-arm64-musl,0.138.0,404,https://registry.npmjs.org/@oxc-transform/binding-linux-arm64-musl
npm,@tsparticles/updater-out-modes,4.3.0,405,https://registry.npmjs.org/@tsparticles/updater-out-modes
npm,microsoft-cognitiveservices-speech-sdk,1.50.0,406,https://registry.npmjs.org/microsoft-cognitiveservices-speech-sdk
npm,appium-chromium-driver,3.0.2,407,https://registry.npmjs.org/appium-chromium-driver
npm,@tslab/typescript-for-tslab,5.1.3,408,https://registry.npmjs.org/@tslab/typescript-for-tslab
npm,sherif,1.12.0,409,https://registry.npmjs.org/sherif
npm,broccoli-caching-writer,3.1.0,410,https://registry.npmjs.org/broccoli-caching-writer
npm,@copilotkit/runtime-client-gql,1.61.2,411,https://registry.npmjs.org/@copilotkit/runtime-client-gql
npm,@oxfmt/binding-linux-arm64-musl,0.56.0,412,https://registry.npmjs.org/@oxfmt/binding-linux-arm64-musl
npm,@bufbuild/cel-spec,0.6.0,413,https://registry.npmjs.org/@bufbuild/cel-spec
npm,@tsparticles/updater-life,4.3.0,414,https://registry.npmjs.org/@tsparticles/updater-life
npm,sherif-linux-x64,1.12.0,415,https://registry.npmjs.org/sherif-linux-x64
npm,@phun-ky/typeof,3.0.4,416,https://registry.npmjs.org/@phun-ky/typeof
npm,@maskito/core,5.3.1,417,https://registry.npmjs.org/@maskito/core
npm,@inversifyjs/plugin,0.3.1,418,https://registry.npmjs.org/@inversifyjs/plugin
npm,@tsparticles/updater-rotate,4.3.0,419,https://registry.npmjs.org/@tsparticles/updater-rotate
npm,scope-analyzer,2.1.2,420,https://registry.npmjs.org/scope-analyzer
npm,@oxlint/binding-win32-arm64-msvc,1.71.0,421,https://registry.npmjs.org/@oxlint/binding-win32-arm64-msvc
npm,@blocknote/core,0.51.4,422,https://registry.npmjs.org/@blocknote/core
npm,compressorjs,1.3.0,423,https://registry.npmjs.org/compressorjs
npm,@tanem/svg-injector,11.3.2,424,https://registry.npmjs.org/@tanem/svg-injector
npm,string-byte-slice,3.0.1,425,https://registry.npmjs.org/string-byte-slice
npm,@copilotkit/react-core,1.61.2,426,https://registry.npmjs.org/@copilotkit/react-core
npm,@blocknote/react,0.51.4,427,https://registry.npmjs.org/@blocknote/react
npm,@tsparticles/shape-image,4.3.0,428,https://registry.npmjs.org/@tsparticles/shape-image
npm,@wojtekmaj/enzyme-adapter-react-17,0.8.0,429,https://registry.npmjs.org/@wojtekmaj/enzyme-adapter-react-17
npm,@tsparticles/shape-polygon,4.3.0,430,https://registry.npmjs.org/@tsparticles/shape-polygon
npm,@wojtekmaj/enzyme-adapter-utils,0.2.0,431,https://registry.npmjs.org/@wojtekmaj/enzyme-adapter-utils
npm,cleave.js,1.6.0,432,https://registry.npmjs.org/cleave.js
npm,@tsparticles/shape-square,4.3.0,433,https://registry.npmjs.org/@tsparticles/shape-square
npm,@tsparticles/plugin-rgb-color,4.3.0,434,https://registry.npmjs.org/@tsparticles/plugin-rgb-color
npm,subtag,0.5.0,435,https://registry.npmjs.org/subtag
npm,gulp-babel,8.1.0,436,https://registry.npmjs.org/gulp-babel
npm,wgsl_reflect,1.4.0,437,https://registry.npmjs.org/wgsl_reflect
npm,buble,0.20.0,438,https://registry.npmjs.org/buble
npm,matter-js,0.20.0,439,https://registry.npmjs.org/matter-js
npm,@oxlint/binding-linux-s390x-gnu,1.71.0,440,https://registry.npmjs.org/@oxlint/binding-linux-s390x-gnu
npm,@oxlint/binding-linux-arm-musleabihf,1.71.0,441,https://registry.npmjs.org/@oxlint/binding-linux-arm-musleabihf
npm,@oxlint/binding-android-arm-eabi,1.71.0,442,https://registry.npmjs.org/@oxlint/binding-android-arm-eabi
npm,@tsparticles/updater-size,4.3.0,443,https://registry.npmjs.org/@tsparticles/updater-size
npm,@typescript/native-preview-linux-arm,7.0.0-dev.20260629.1,444,https://registry.npmjs.org/@typescript/native-preview-linux-arm
npm,@nats-io/nkeys,2.0.3,445,https://registry.npmjs.org/@nats-io/nkeys
npm,facebook-nodejs-business-sdk,24.0.1,446,https://registry.npmjs.org/facebook-nodejs-business-sdk
npm,@oxc-transform/binding-darwin-x64,0.138.0,447,https://registry.npmjs.org/@oxc-transform/binding-darwin-x64
npm,fast-is-equal,1.2.7,448,https://registry.npmjs.org/fast-is-equal
npm,@tsparticles/shape-star,4.3.0,449,https://registry.npmjs.org/@tsparticles/shape-star
npm,fontless,0.2.1,450,https://registry.npmjs.org/fontless
npm,markerjs2,2.32.7,451,https://registry.npmjs.org/markerjs2
npm,@oxlint/binding-android-arm64,1.71.0,452,https://registry.npmjs.org/@oxlint/binding-android-arm64
npm,medium-zoom,1.1.0,453,https://registry.npmjs.org/medium-zoom
npm,@netlify/cache-utils,7.0.0,454,https://registry.npmjs.org/@netlify/cache-utils
npm,js-image-generator,1.0.4,455,https://registry.npmjs.org/js-image-generator
npm,codemirror-spell-checker,1.1.2,456,https://registry.npmjs.org/codemirror-spell-checker
npm,@tsparticles/updater-opacity,4.3.0,457,https://registry.npmjs.org/@tsparticles/updater-opacity
npm,@oxlint/binding-linux-ppc64-gnu,1.71.0,458,https://registry.npmjs.org/@oxlint/binding-linux-ppc64-gnu
npm,@oxfmt/binding-darwin-x64,0.56.0,459,https://registry.npmjs.org/@oxfmt/binding-darwin-x64
npm,karma-cli,2.0.0,460,https://registry.npmjs.org/karma-cli
npm,@oxlint/binding-linux-riscv64-musl,1.71.0,461,https://registry.npmjs.org/@oxlint/binding-linux-riscv64-musl
npm,@oxlint/binding-win32-ia32-msvc,1.71.0,462,https://registry.npmjs.org/@oxlint/binding-win32-ia32-msvc
npm,survey-core,2.5.30,463,https://registry.npmjs.org/survey-core
npm,@oxc-transform/binding-linux-arm-gnueabihf,0.138.0,464,https://registry.npmjs.org/@oxc-transform/binding-linux-arm-gnueabihf
npm,@oxfmt/binding-win32-arm64-msvc,0.56.0,465,https://registry.npmjs.org/@oxfmt/binding-win32-arm64-msvc
npm,is-proto-prop,3.0.1,466,https://registry.npmjs.org/is-proto-prop
npm,@syncfusion/ej2-navigations,33.2.15,467,https://registry.npmjs.org/@syncfusion/ej2-navigations
npm,@oxc-transform/binding-win32-arm64-msvc,0.138.0,468,https://registry.npmjs.org/@oxc-transform/binding-win32-arm64-msvc
npm,@tsparticles/plugin-hex-color,4.3.0,469,https://registry.npmjs.org/@tsparticles/plugin-hex-color
npm,buildkite-test-collector,1.9.8,470,https://registry.npmjs.org/buildkite-test-collector
npm,storyblok-js-client,7.6.1,471,https://registry.npmjs.org/storyblok-js-client
npm,@netlify/functions-utils,7.0.1,472,https://registry.npmjs.org/@netlify/functions-utils
npm,@oxc-transform/binding-linux-s390x-gnu,0.138.0,473,https://registry.npmjs.org/@oxc-transform/binding-linux-s390x-gnu
npm,@oxlint/binding-openharmony-arm64,1.71.0,474,https://registry.npmjs.org/@oxlint/binding-openharmony-arm64
npm,trie-prefix-tree,1.5.1,475,https://registry.npmjs.org/trie-prefix-tree
npm,es-vary,0.1.2,476,https://registry.npmjs.org/es-vary
npm,froala-editor,5.2.0,477,https://registry.npmjs.org/froala-editor
npm,@syncfusion/ej2-popups,33.2.7,478,https://registry.npmjs.org/@syncfusion/ej2-popups
npm,@tsparticles/interaction-external-slow,4.3.0,479,https://registry.npmjs.org/@tsparticles/interaction-external-slow
npm,@copilotkit/runtime,1.61.2,480,https://registry.npmjs.org/@copilotkit/runtime
npm,@cantoo/pdf-lib,2.7.1,481,https://registry.npmjs.org/@cantoo/pdf-lib
npm,@tsparticles/interaction-particles-attract,4.3.0,482,https://registry.npmjs.org/@tsparticles/interaction-particles-attract
npm,@tsparticles/shape-emoji,4.3.0,483,https://registry.npmjs.org/@tsparticles/shape-emoji
npm,js-types,4.0.0,484,https://registry.npmjs.org/js-types
npm,@tsparticles/interaction-external-repulse,4.3.0,485,https://registry.npmjs.org/@tsparticles/interaction-external-repulse
npm,react-svg,17.2.4,486,https://registry.npmjs.org/react-svg
npm,@oxlint/binding-linux-riscv64-gnu,1.71.0,487,https://registry.npmjs.org/@oxlint/binding-linux-riscv64-gnu
npm,@netlify/build,36.0.1,488,https://registry.npmjs.org/@netlify/build
npm,is-obj-prop,2.0.0,489,https://registry.npmjs.org/is-obj-prop
npm,easymde,2.21.0,490,https://registry.npmjs.org/easymde
npm,obj-props,2.0.0,491,https://registry.npmjs.org/obj-props
npm,@tsparticles/interaction-external-attract,4.3.0,492,https://registry.npmjs.org/@tsparticles/interaction-external-attract
npm,@tsparticles/plugin-easing-quad,4.3.0,493,https://registry.npmjs.org/@tsparticles/plugin-easing-quad
npm,@oxc-transform/binding-freebsd-x64,0.138.0,494,https://registry.npmjs.org/@oxc-transform/binding-freebsd-x64
npm,@bufbuild/cel,0.6.0,495,https://registry.npmjs.org/@bufbuild/cel
npm,@oxlint/binding-freebsd-x64,1.71.0,496,https://registry.npmjs.org/@oxlint/binding-freebsd-x64
npm,@tsparticles/shape-line,4.3.0,497,https://registry.npmjs.org/@tsparticles/shape-line
npm,@tsparticles/interaction-external-pause,4.3.0,498,https://registry.npmjs.org/@tsparticles/interaction-external-pause
npm,@oxc-transform/binding-linux-arm-musleabihf,0.138.0,499,https://registry.npmjs.org/@oxc-transform/binding-linux-arm-musleabihf
npm,@maskito/kit,5.3.1,500,https://registry.npmjs.org/@maskito/kit
npm,@tsparticles/interaction-particles-links,4.3.0,501,https://registry.npmjs.org/@tsparticles/interaction-particles-links
npm,@netlify/run-utils,7.0.0,502,https://registry.npmjs.org/@netlify/run-utils
npm,@oxc-transform/binding-android-arm64,0.138.0,503,https://registry.npmjs.org/@oxc-transform/binding-android-arm64
npm,@copilotkit/react-ui,1.61.2,504,https://registry.npmjs.org/@copilotkit/react-ui
npm,log-process-errors,12.0.1,505,https://registry.npmjs.org/log-process-errors
npm,@tsparticles/interaction-external-remove,4.3.0,506,https://registry.npmjs.org/@tsparticles/interaction-external-remove
npm,sherif-linux-x64-musl,1.12.0,507,https://registry.npmjs.org/sherif-linux-x64-musl
npm,is-get-set-prop,2.0.0,508,https://registry.npmjs.org/is-get-set-prop
npm,@tsparticles/interaction-external-bounce,4.3.0,509,https://registry.npmjs.org/@tsparticles/interaction-external-bounce
npm,element-closest,3.0.2,510,https://registry.npmjs.org/element-closest
npm,@babylonjs/core,9.14.0,511,https://registry.npmjs.org/@babylonjs/core
npm,@tsparticles/interaction-external-connect,4.3.0,512,https://registry.npmjs.org/@tsparticles/interaction-external-connect
npm,@oxlint/binding-linux-arm-gnueabihf,1.71.0,513,https://registry.npmjs.org/@oxlint/binding-linux-arm-gnueabihf
npm,filepond,4.32.12,514,https://registry.npmjs.org/filepond
npm,@trezor/blockchain-link,2.6.2,515,https://registry.npmjs.org/@trezor/blockchain-link
npm,@tsparticles/interaction-particles-collisions,4.3.0,516,https://registry.npmjs.org/@tsparticles/interaction-particles-collisions
npm,is-js-type,3.0.0,517,https://registry.npmjs.org/is-js-type
npm,@bufbuild/protovalidate,1.2.0,518,https://registry.npmjs.org/@bufbuild/protovalidate
npm,ecpair,3.0.1,519,https://registry.npmjs.org/ecpair
npm,jsdoc-api,9.3.6,520,https://registry.npmjs.org/jsdoc-api
npm,alasql,4.17.3,521,https://registry.npmjs.org/alasql
npm,react-native-size-matters,0.4.2,522,https://registry.npmjs.org/react-native-size-matters
npm,get-set-props,0.2.0,523,https://registry.npmjs.org/get-set-props
npm,typpy,3.0.0,524,https://registry.npmjs.org/typpy
npm,@trezor/utxo-lib,2.5.0,525,https://registry.npmjs.org/@trezor/utxo-lib
npm,jora,1.0.0-beta.16,526,https://registry.npmjs.org/jora
npm,@tsparticles/interaction-external-grab,4.3.0,527,https://registry.npmjs.org/@tsparticles/interaction-external-grab
npm,broccoli-file-creator,2.1.1,528,https://registry.npmjs.org/broccoli-file-creator
npm,detect-file-encoding-and-language,2.4.0,529,https://registry.npmjs.org/detect-file-encoding-and-language
npm,@tsparticles/plugin-hsl-color,4.3.0,530,https://registry.npmjs.org/@tsparticles/plugin-hsl-color
npm,mathlive,0.110.0,531,https://registry.npmjs.org/mathlive
npm,@tsparticles/interaction-external-bubble,4.3.0,532,https://registry.npmjs.org/@tsparticles/interaction-external-bubble
npm,webpack-remove-empty-scripts,1.1.1,533,https://registry.npmjs.org/webpack-remove-empty-scripts
npm,is-error-instance,3.0.1,534,https://registry.npmjs.org/is-error-instance
npm,@amcharts/amcharts5,5.19.1,535,https://registry.npmjs.org/@amcharts/amcharts5
npm,@oxc-transform/binding-android-arm-eabi,0.138.0,536,https://registry.npmjs.org/@oxc-transform/binding-android-arm-eabi
npm,string.prototype.replaceall,1.0.11,537,https://registry.npmjs.org/string.prototype.replaceall
npm,@oxc-transform/binding-linux-riscv64-musl,0.138.0,538,https://registry.npmjs.org/@oxc-transform/binding-linux-riscv64-musl
npm,array-flat-polyfill,1.0.1,539,https://registry.npmjs.org/array-flat-polyfill
npm,ts-mockito,2.6.1,540,https://registry.npmjs.org/ts-mockito
npm,normalize-exception,4.0.1,541,https://registry.npmjs.org/normalize-exception
npm,link-preview-js,4.0.4,542,https://registry.npmjs.org/link-preview-js
npm,has-dynamic-import,2.1.1,543,https://registry.npmjs.org/has-dynamic-import
npm,keen-slider,6.8.6,544,https://registry.npmjs.org/keen-slider
npm,@trezor/connect,9.7.3,545,https://registry.npmjs.org/@trezor/connect
npm,@oxc-transform/binding-openharmony-arm64,0.138.0,546,https://registry.npmjs.org/@oxc-transform/binding-openharmony-arm64
npm,eslint-formatter-compact,9.0.1,547,https://registry.npmjs.org/eslint-formatter-compact
npm,@oxc-transform/binding-linux-ppc64-gnu,0.138.0,548,https://registry.npmjs.org/@oxc-transform/binding-linux-ppc64-gnu
npm,@oxc-transform/binding-linux-riscv64-gnu,0.138.0,549,https://registry.npmjs.org/@oxc-transform/binding-linux-riscv64-gnu
npm,htmlhint,1.9.2,550,https://registry.npmjs.org/htmlhint
npm,@trezor/connect-web,9.7.3,551,https://registry.npmjs.org/@trezor/connect-web
npm,@oxc-transform/binding-win32-ia32-msvc,0.138.0,552,https://registry.npmjs.org/@oxc-transform/binding-win32-ia32-msvc
npm,@azure/storage-file-share,12.32.0,553,https://registry.npmjs.org/@azure/storage-file-share
npm,typechecker,9.3.0,554,https://registry.npmjs.org/typechecker
npm,xo,3.0.2,555,https://registry.npmjs.org/xo
npm,@tsparticles/interaction-external-push,4.3.0,556,https://registry.npmjs.org/@tsparticles/interaction-external-push
npm,css-vars-ponyfill,2.4.9,557,https://registry.npmjs.org/css-vars-ponyfill
npm,@oxc-transform/binding-wasm32-wasi,0.138.0,558,https://registry.npmjs.org/@oxc-transform/binding-wasm32-wasi
npm,eval-estree-expression,4.0.0,559,https://registry.npmjs.org/eval-estree-expression
npm,@netlify/git-utils,7.0.0,560,https://registry.npmjs.org/@netlify/git-utils
npm,@blocknote/mantine,0.51.4,561,https://registry.npmjs.org/@blocknote/mantine
npm,highlightjs-curl,1.3.0,562,https://registry.npmjs.org/highlightjs-curl
npm,ts-keycode-enum,1.0.6,563,https://registry.npmjs.org/ts-keycode-enum
npm,@strapi/strapi,5.49.0,564,https://registry.npmjs.org/@strapi/strapi
npm,@coralogix/browser,3.16.0,565,https://registry.npmjs.org/@coralogix/browser
npm,@mikro-orm/mysql,7.1.5,566,https://registry.npmjs.org/@mikro-orm/mysql
npm,run-jxa,4.0.0,567,https://registry.npmjs.org/run-jxa
npm,survey-react-ui,2.5.30,568,https://registry.npmjs.org/survey-react-ui
npm,@syncfusion/ej2-notifications,33.2.7,569,https://registry.npmjs.org/@syncfusion/ej2-notifications
npm,jsdoc-to-markdown,9.1.3,570,https://registry.npmjs.org/jsdoc-to-markdown
npm,testem,3.20.1,571,https://registry.npmjs.org/testem
npm,what-input,5.2.12,572,https://registry.npmjs.org/what-input
npm,httpsnippet-lite,3.0.5,573,https://registry.npmjs.org/httpsnippet-lite
npm,vis-timeline,8.5.1,574,https://registry.npmjs.org/vis-timeline
npm,@mikro-orm/sql,7.1.5,575,https://registry.npmjs.org/@mikro-orm/sql
npm,velocity-animate,1.5.2,576,https://registry.npmjs.org/velocity-animate
npm,broccoli-config-replace,1.1.3,577,https://registry.npmjs.org/broccoli-config-replace
npm,set-error-message,3.0.1,578,https://registry.npmjs.org/set-error-message
npm,qr-scanner,1.4.2,579,https://registry.npmjs.org/qr-scanner
npm,@4tw/cypress-drag-drop,2.3.1,580,https://registry.npmjs.org/@4tw/cypress-drag-drop
npm,phaser,4.2.0,581,https://registry.npmjs.org/phaser
npm,fuzzy-search,3.2.1,582,https://registry.npmjs.org/fuzzy-search
npm,jquery-migrate,4.0.2,583,https://registry.npmjs.org/jquery-migrate
npm,@oxfmt/binding-freebsd-x64,0.56.0,584,https://registry.npmjs.org/@oxfmt/binding-freebsd-x64
npm,@oxfmt/binding-android-arm-eabi,0.56.0,585,https://registry.npmjs.org/@oxfmt/binding-android-arm-eabi
npm,@oxfmt/binding-win32-ia32-msvc,0.56.0,586,https://registry.npmjs.org/@oxfmt/binding-win32-ia32-msvc
npm,@arcgis/core,5.1.6,587,https://registry.npmjs.org/@arcgis/core
npm,raphael,2.3.0,588,https://registry.npmjs.org/raphael
npm,get-css-data,2.1.1,589,https://registry.npmjs.org/get-css-data
npm,@applitools/functional-commons,2.0.2,590,https://registry.npmjs.org/@applitools/functional-commons
npm,@applitools/execution-grid-tunnel,4.1.0,591,https://registry.npmjs.org/@applitools/execution-grid-tunnel
npm,graphql-anywhere,4.2.8,592,https://registry.npmjs.org/graphql-anywhere
npm,@oxfmt/binding-openharmony-arm64,0.56.0,593,https://registry.npmjs.org/@oxfmt/binding-openharmony-arm64
npm,vue-draggable-next,2.3.0,594,https://registry.npmjs.org/vue-draggable-next
npm,@dr.pogodin/react-helmet,3.2.2,595,https://registry.npmjs.org/@dr.pogodin/react-helmet
npm,@mikro-orm/reflection,7.1.5,596,https://registry.npmjs.org/@mikro-orm/reflection
npm,@oxfmt/binding-linux-arm-gnueabihf,0.56.0,597,https://registry.npmjs.org/@oxfmt/binding-linux-arm-gnueabihf
npm,@applitools/eg-socks5-proxy-server,1.1.0,598,https://registry.npmjs.org/@applitools/eg-socks5-proxy-server
npm,yummies,7.20.1,599,https://registry.npmjs.org/yummies
npm,@tanem/react-nprogress,6.0.3,600,https://registry.npmjs.org/@tanem/react-nprogress
npm,memlab,2.0.3,601,https://registry.npmjs.org/memlab
npm,broccoli-config-loader,1.0.1,602,https://registry.npmjs.org/broccoli-config-loader
npm,react-circle-flags,0.0.29,603,https://registry.npmjs.org/react-circle-flags
npm,whence,2.1.0,604,https://registry.npmjs.org/whence
npm,@oxfmt/binding-android-arm64,0.56.0,605,https://registry.npmjs.org/@oxfmt/binding-android-arm64
npm,jsdoc-parse,6.2.5,606,https://registry.npmjs.org/jsdoc-parse
npm,@oxfmt/binding-linux-ppc64-gnu,0.56.0,607,https://registry.npmjs.org/@oxfmt/binding-linux-ppc64-gnu
npm,mui-tel-input,11.0.0,608,https://registry.npmjs.org/mui-tel-input
npm,regexpu,4.8.0,609,https://registry.npmjs.org/regexpu
npm,@usebruno/cli,3.5.0,610,https://registry.npmjs.org/@usebruno/cli
npm,@oxfmt/binding-linux-s390x-gnu,0.56.0,611,https://registry.npmjs.org/@oxfmt/binding-linux-s390x-gnu
npm,planck,1.5.0,612,https://registry.npmjs.org/planck
npm,@oxfmt/binding-linux-riscv64-gnu,0.56.0,613,https://registry.npmjs.org/@oxfmt/binding-linux-riscv64-gnu
npm,@applitools/eg-frpc,1.0.5,614,https://registry.npmjs.org/@applitools/eg-frpc
npm,@cryptography/aes,0.1.1,615,https://registry.npmjs.org/@cryptography/aes
npm,@pdfme/pdf-lib,6.1.10,616,https://registry.npmjs.org/@pdfme/pdf-lib
npm,@tracetail/js,2.3.15,617,https://registry.npmjs.org/@tracetail/js
npm,survey-creator-core,2.5.30,618,https://registry.npmjs.org/survey-creator-core
npm,@mikro-orm/decorators,7.1.5,619,https://registry.npmjs.org/@mikro-orm/decorators
npm,eslint-formatter-junit,9.0.1,620,https://registry.npmjs.org/eslint-formatter-junit
npm,colors-option,6.1.2,621,https://registry.npmjs.org/colors-option
npm,eslint-formatter-codeframe,7.32.2,622,https://registry.npmjs.org/eslint-formatter-codeframe
npm,@oxfmt/binding-linux-arm-musleabihf,0.56.0,623,https://registry.npmjs.org/@oxfmt/binding-linux-arm-musleabihf
npm,twilio-video,2.35.0,624,https://registry.npmjs.org/twilio-video
npm,jodit,4.12.32,625,https://registry.npmjs.org/jodit
npm,next-connect,1.0.0,626,https://registry.npmjs.org/next-connect
npm,voc,1.2.0,627,https://registry.npmjs.org/voc
npm,@nktkas/hyperliquid,0.33.1,628,https://registry.npmjs.org/@nktkas/hyperliquid
npm,xmldom-sre,0.9.0-beta.7,629,https://registry.npmjs.org/xmldom-sre
npm,@oxfmt/binding-linux-riscv64-musl,0.56.0,630,https://registry.npmjs.org/@oxfmt/binding-linux-riscv64-musl
npm,react-froala-wysiwyg,5.2.0,631,https://registry.npmjs.org/react-froala-wysiwyg
npm,bootstrap-select,1.13.18,632,https://registry.npmjs.org/bootstrap-select
npm,@tsparticles/updater-tilt,4.3.0,633,https://registry.npmjs.org/@tsparticles/updater-tilt
npm,@tsparticles/updater-roll,4.3.0,634,https://registry.npmjs.org/@tsparticles/updater-roll
npm,gulp-eslint,6.0.0,635,https://registry.npmjs.org/gulp-eslint
npm,ensure-type,1.5.1,636,https://registry.npmjs.org/ensure-type
npm,@ls-lint/ls-lint,2.3.1,637,https://registry.npmjs.org/@ls-lint/ls-lint
npm,@mikro-orm/seeder,7.1.5,638,https://registry.npmjs.org/@mikro-orm/seeder
npm,@oxc-minify/binding-linux-arm64-gnu,0.138.0,639,https://registry.npmjs.org/@oxc-minify/binding-linux-arm64-gnu
npm,@bitgo-forks/bitcoinjs-lib,7.0.0-rc.7,640,https://registry.npmjs.org/@bitgo-forks/bitcoinjs-lib
npm,@fastify/aws-lambda,6.4.0,641,https://registry.npmjs.org/@fastify/aws-lambda
npm,@playform/pipe,0.1.5,642,https://registry.npmjs.org/@playform/pipe
npm,fast-formula-parser,1.0.19,643,https://registry.npmjs.org/fast-formula-parser
npm,smartbanner.js,1.29.0,644,https://registry.npmjs.org/smartbanner.js
npm,@babylonjs/loaders,9.14.0,645,https://registry.npmjs.org/@babylonjs/loaders
npm,svg2pdf.js,2.7.0,646,https://registry.npmjs.org/svg2pdf.js
npm,blueimp-tmpl,3.20.0,647,https://registry.npmjs.org/blueimp-tmpl
npm,babylonjs-gltf2interface,9.14.0,648,https://registry.npmjs.org/babylonjs-gltf2interface
npm,@mescius/spread-sheets,19.1.3,649,https://registry.npmjs.org/@mescius/spread-sheets
npm,@asciidoctor/core,4.0.0,650,https://registry.npmjs.org/@asciidoctor/core
npm,@iterable/web-sdk,2.2.2,651,https://registry.npmjs.org/@iterable/web-sdk
npm,autocompleter,9.3.2,652,https://registry.npmjs.org/autocompleter
npm,vue-cookies,1.8.6,653,https://registry.npmjs.org/vue-cookies
npm,parse-static-imports,1.1.0,654,https://registry.npmjs.org/parse-static-imports
npm,omit-empty,1.0.0,655,https://registry.npmjs.org/omit-empty
npm,@bitgo/ecpair,2.1.0-rc.0,656,https://registry.npmjs.org/@bitgo/ecpair
npm,jest-enzyme,7.1.2,657,https://registry.npmjs.org/jest-enzyme
npm,survey-creator-react,2.5.30,658,https://registry.npmjs.org/survey-creator-react
npm,@oxc-minify/binding-linux-arm64-musl,0.138.0,659,https://registry.npmjs.org/@oxc-minify/binding-linux-arm64-musl
npm,@mescius/spread-sheets-io,19.1.3,660,https://registry.npmjs.org/@mescius/spread-sheets-io
npm,@tsparticles/plugin-emitters,4.3.0,661,https://registry.npmjs.org/@tsparticles/plugin-emitters
npm,@symbiotejs/symbiote,3.8.2,662,https://registry.npmjs.org/@symbiotejs/symbiote
npm,jdenticon,3.3.0,663,https://registry.npmjs.org/jdenticon
npm,google-closure-compiler,20260622.0.0,664,https://registry.npmjs.org/google-closure-compiler
npm,@tsparticles/updater-wobble,4.3.0,665,https://registry.npmjs.org/@tsparticles/updater-wobble
npm,canvas-renderer,2.2.1,666,https://registry.npmjs.org/canvas-renderer
npm,toastify-js,1.12.0,667,https://registry.npmjs.org/toastify-js
npm,probe.gl,3.6.0,668,https://registry.npmjs.org/probe.gl
npm,jest-environment-enzyme,7.1.2,669,https://registry.npmjs.org/jest-environment-enzyme
npm,axios-logger,2.8.1,670,https://registry.npmjs.org/axios-logger
npm,s-js,0.4.9,671,https://registry.npmjs.org/s-js
npm,@liaoliaots/nestjs-redis,10.0.0,672,https://registry.npmjs.org/@liaoliaots/nestjs-redis
npm,postcss-prefixwrap,1.58.0,673,https://registry.npmjs.org/postcss-prefixwrap
npm,@oxc-minify/binding-win32-x64-msvc,0.138.0,674,https://registry.npmjs.org/@oxc-minify/binding-win32-x64-msvc
npm,@mescius/spread-sheets-shapes,19.1.3,675,https://registry.npmjs.org/@mescius/spread-sheets-shapes
npm,google-closure-compiler-java,20260622.0.0,676,https://registry.npmjs.org/google-closure-compiler-java
npm,@swimlane/ngx-datatable,24.0.1,677,https://registry.npmjs.org/@swimlane/ngx-datatable
npm,@mikro-orm/sqlite,7.1.5,678,https://registry.npmjs.org/@mikro-orm/sqlite
npm,lit-analyzer,2.0.3,679,https://registry.npmjs.org/lit-analyzer
npm,@oxc-minify/binding-darwin-arm64,0.138.0,680,https://registry.npmjs.org/@oxc-minify/binding-darwin-arm64
npm,timezones-ical-library,2.2.1,681,https://registry.npmjs.org/timezones-ical-library
npm,embla-carousel-svelte,8.6.0,682,https://registry.npmjs.org/embla-carousel-svelte
npm,react-tagsinput,3.20.3,683,https://registry.npmjs.org/react-tagsinput
npm,eslintcc,0.8.3,684,https://registry.npmjs.org/eslintcc
npm,@bugsnag/react-native,8.9.0,685,https://registry.npmjs.org/@bugsnag/react-native
npm,@honeybadger-io/js,6.14.0,686,https://registry.npmjs.org/@honeybadger-io/js
npm,eslint-formatter-stylish,9.0.1,687,https://registry.npmjs.org/eslint-formatter-stylish
npm,@amcharts/amcharts4,4.10.40,688,https://registry.npmjs.org/@amcharts/amcharts4
npm,ng-file-upload,12.2.13,689,https://registry.npmjs.org/ng-file-upload
npm,@mescius/spread-sheets-charts,19.1.3,690,https://registry.npmjs.org/@mescius/spread-sheets-charts
npm,perf-regexes,1.0.1,691,https://registry.npmjs.org/perf-regexes
npm,elen,1.0.10,692,https://registry.npmjs.org/elen
npm,grunt-babel,8.0.0,693,https://registry.npmjs.org/grunt-babel
npm,astro-compress,2.4.1,694,https://registry.npmjs.org/astro-compress
npm,@mikro-orm/mariadb,7.1.5,695,https://registry.npmjs.org/@mikro-orm/mariadb
npm,bip322-js,3.0.0,696,https://registry.npmjs.org/bip322-js
npm,add-to-calendar-button,2.14.0,697,https://registry.npmjs.org/add-to-calendar-button
npm,ts-retry,7.0.3,698,https://registry.npmjs.org/ts-retry
npm,@honeybadger-io/core,6.9.0,699,https://registry.npmjs.org/@honeybadger-io/core
npm,eslint-formatter-summary,2.0.2,700,https://registry.npmjs.org/eslint-formatter-summary
npm,mui-one-time-password-input,7.0.0,701,https://registry.npmjs.org/mui-one-time-password-input
npm,cson,8.4.0,702,https://registry.npmjs.org/cson
npm,@astrojs/compiler-binding-linux-x64-gnu,0.2.3,703,https://registry.npmjs.org/@astrojs/compiler-binding-linux-x64-gnu
npm,viewerjs,1.11.7,704,https://registry.npmjs.org/viewerjs
npm,js-search,2.0.1,705,https://registry.npmjs.org/js-search
npm,@oxc-minify/binding-darwin-x64,0.138.0,706,https://registry.npmjs.org/@oxc-minify/binding-darwin-x64
npm,@techstark/opencv-js,5.0.0-release.1,707,https://registry.npmjs.org/@techstark/opencv-js
npm,@astrojs/compiler-binding,0.2.3,708,https://registry.npmjs.org/@astrojs/compiler-binding
npm,angular-imask,7.6.1,709,https://registry.npmjs.org/angular-imask
npm,@blocknote/shadcn,0.51.4,710,https://registry.npmjs.org/@blocknote/shadcn
npm,@mescius/spread-sheets-print,19.1.3,711,https://registry.npmjs.org/@mescius/spread-sheets-print
npm,esformatter,0.11.3,712,https://registry.npmjs.org/esformatter
npm,extract-comments,1.1.0,713,https://registry.npmjs.org/extract-comments
npm,esprima-extract-comments,1.1.0,714,https://registry.npmjs.org/esprima-extract-comments
npm,@mescius/spread-sheets-languagepackages,19.1.3,715,https://registry.npmjs.org/@mescius/spread-sheets-languagepackages
npm,skip-regex,1.0.2,716,https://registry.npmjs.org/skip-regex
npm,google-closure-compiler-linux,20260622.0.0,717,https://registry.npmjs.org/google-closure-compiler-linux
npm,@dprint/typescript,0.96.1,718,https://registry.npmjs.org/@dprint/typescript
npm,split-type,0.3.4,719,https://registry.npmjs.org/split-type
npm,@azure/static-web-apps-cli,2.0.9,720,https://registry.npmjs.org/@azure/static-web-apps-cli
npm,react-native-dropdown-picker,5.4.6,721,https://registry.npmjs.org/react-native-dropdown-picker
npm,@mescius/spread-sheets-barcode,19.1.3,722,https://registry.npmjs.org/@mescius/spread-sheets-barcode
npm,@mescius/spread-sheets-designer,19.1.3,723,https://registry.npmjs.org/@mescius/spread-sheets-designer
npm,@mescius/spread-sheets-designer-resources-en,19.1.3,724,https://registry.npmjs.org/@mescius/spread-sheets-designer-resources-en
npm,digraph-js,2.2.4,725,https://registry.npmjs.org/digraph-js
npm,vanilla-calendar-pro,3.1.0,726,https://registry.npmjs.org/vanilla-calendar-pro
npm,rollup-plugin-cleanup,3.2.1,727,https://registry.npmjs.org/rollup-plugin-cleanup
npm,@shopify/shopify-app-react-router,1.2.1,728,https://registry.npmjs.org/@shopify/shopify-app-react-router
npm,@mescius/spread-sheets-pdf,19.1.3,729,https://registry.npmjs.org/@mescius/spread-sheets-pdf
npm,vue-i18n-extract,2.0.7,730,https://registry.npmjs.org/vue-i18n-extract
npm,@oxc-minify/binding-win32-arm64-msvc,0.138.0,731,https://registry.npmjs.org/@oxc-minify/binding-win32-arm64-msvc
npm,@oxc-minify/binding-linux-arm-gnueabihf,0.138.0,732,https://registry.npmjs.org/@oxc-minify/binding-linux-arm-gnueabihf
npm,@mikro-orm/mssql,7.1.5,733,https://registry.npmjs.org/@mikro-orm/mssql
npm,httpsnippet,3.0.10,734,https://registry.npmjs.org/httpsnippet
npm,jspreadsheet-ce,5.0.4,735,https://registry.npmjs.org/jspreadsheet-ce
npm,@mescius/spread-sheets-react,19.1.3,736,https://registry.npmjs.org/@mescius/spread-sheets-react
npm,@cycjimmy/awesome-js-funcs,4.0.9,737,https://registry.npmjs.org/@cycjimmy/awesome-js-funcs
npm,suppressed-error,1.0.3,738,https://registry.npmjs.org/suppressed-error
npm,@xarc/run,2.3.0,739,https://registry.npmjs.org/@xarc/run
npm,fs-tree-structure,0.0.5,740,https://registry.npmjs.org/fs-tree-structure
npm,@fancyapps/ui,6.1.14,741,https://registry.npmjs.org/@fancyapps/ui
npm,@oxc-minify/binding-linux-s390x-gnu,0.138.0,742,https://registry.npmjs.org/@oxc-minify/binding-linux-s390x-gnu
npm,@tsparticles/plugin-motion,4.3.0,743,https://registry.npmjs.org/@tsparticles/plugin-motion
npm,@bugsnag/core-performance,3.2.0,744,https://registry.npmjs.org/@bugsnag/core-performance
npm,react-native-actions-sheet,10.1.2,745,https://registry.npmjs.org/react-native-actions-sheet
npm,set.prototype.intersection,1.1.8,746,https://registry.npmjs.org/set.prototype.intersection
npm,text-case,1.2.11,747,https://registry.npmjs.org/text-case
npm,@bitgo/utxo-lib,11.24.0,748,https://registry.npmjs.org/@bitgo/utxo-lib
npm,@tsparticles/shape-cards,4.3.0,749,https://registry.npmjs.org/@tsparticles/shape-cards
npm,@lemonsqueezy/lemonsqueezy.js,4.0.0,750,https://registry.npmjs.org/@lemonsqueezy/lemonsqueezy.js
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt.server.feature,7.11.117,1,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.workflow.mgt.server.feature/7.11.117/org.wso2.carbon.identity.workflow.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:workflow-mgt-feature,7.11.117,2,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/workflow-mgt-feature/7.11.117/workflow-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt.server.feature,7.11.117,3,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.system.config.mgt.server.feature/7.11.117/org.wso2.carbon.identity.system.config.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:system-config-mgt-feature,7.11.117,4,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/system-config-mgt-feature/7.11.117/system-config-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:servlet-management-feature,7.11.117,5,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/servlet-management-feature/7.11.117/servlet-management-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:webhook-management-feature,7.11.117,6,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/webhook-management-feature/7.11.117/webhook-management-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:rule-management-feature,7.11.117,7,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/rule-management-feature/7.11.117/rule-management-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.trusted.app.mgt.server.feature,7.11.117,8,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.trusted.app.mgt.server.feature/7.11.117/org.wso2.carbon.identity.trusted.app.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:trusted-app-mgt-feature,7.11.117,9,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/trusted-app-mgt-feature/7.11.117/trusted-app-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:secret-mgt-feature,7.11.117,10,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/secret-mgt-feature/7.11.117/secret-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt.server.feature,7.11.117,11,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.unique.claim.mgt.server.feature/7.11.117/org.wso2.carbon.identity.unique.claim.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:user-store-feature,7.11.117,12,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/user-store-feature/7.11.117/user-store-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt.feature,7.11.117,13,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.functionality.mgt.feature/7.11.117/org.wso2.carbon.identity.user.functionality.mgt.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt.server.feature,7.11.117,14,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.functionality.mgt.server.feature/7.11.117/org.wso2.carbon.identity.user.functionality.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:user-functionality-mgt-feature,7.11.117,15,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/user-functionality-mgt-feature/7.11.117/user-functionality-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.feature,7.11.117,16,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.template.mgt.feature/7.11.117/org.wso2.carbon.identity.template.mgt.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui.feature,7.11.117,17,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.template.mgt.ui.feature/7.11.117/org.wso2.carbon.identity.template.mgt.ui.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.server.feature,7.11.117,18,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.template.mgt.server.feature/7.11.117/org.wso2.carbon.identity.template.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:template-management-feature,7.11.117,19,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/template-management-feature/7.11.117/template-management-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.thrift.authentication.feature,7.11.117,20,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.thrift.authentication.feature/7.11.117/org.wso2.carbon.identity.thrift.authentication.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:thrift-authenticator-feature,7.11.117,21,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/thrift-authenticator-feature/7.11.117/thrift-authenticator-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.mgt.category.feature,7.11.117,22,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.mgt.category.feature/7.11.117/org.wso2.carbon.identity.user.mgt.category.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:role-mgt-feature,7.11.117,23,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/role-mgt-feature/7.11.117/role-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action.feature,7.11.117,24,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.action.feature/7.11.117/org.wso2.carbon.identity.user.action.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.feature,7.11.117,25,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.user.mgt.feature/7.11.117/org.wso2.carbon.user.mgt.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.server.feature,7.11.117,26,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.user.mgt.server.feature/7.11.117/org.wso2.carbon.user.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui.feature,7.11.117,27,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.role.mgt.ui.feature/7.11.117/org.wso2.carbon.role.mgt.ui.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui.feature,7.11.117,28,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.user.mgt.ui.feature/7.11.117/org.wso2.carbon.user.mgt.ui.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:user-mgt-feature,7.11.117,29,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/user-mgt-feature/7.11.117/user-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.feature,7.11.117,30,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.idp.mgt.feature/7.11.117/org.wso2.carbon.idp.mgt.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.server.feature,7.11.117,31,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.idp.mgt.server.feature/7.11.117/org.wso2.carbon.idp.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui.feature,7.11.117,32,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.idp.mgt.ui.feature/7.11.117/org.wso2.carbon.idp.mgt.ui.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:provisioning-feature,7.11.117,33,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/provisioning-feature/7.11.117/provisioning-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.feature,7.11.117,34,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.security.mgt.feature/7.11.117/org.wso2.carbon.security.mgt.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui.feature,7.11.117,35,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.security.mgt.ui.feature/7.11.117/org.wso2.carbon.security.mgt.ui.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.server.feature,7.11.117,36,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.security.mgt.server.feature/7.11.117/org.wso2.carbon.security.mgt.server.feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:security-mgt-feature,7.11.117,37,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/security-mgt-feature/7.11.117/security-mgt-feature-7.11.117.pom
maven,org.wso2.carbon.identity.framework:system-config-mgt,7.11.117,38,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/system-config-mgt/7.11.117/system-config-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:servlet-mgt,7.11.117,39,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/servlet-mgt/7.11.117/servlet-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.topic.management,7.11.117,40,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.topic.management/7.11.117/org.wso2.carbon.identity.topic.management-7.11.117.pom
maven,org.wso2.carbon.identity.framework:webhook-mgt,7.11.117,41,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/webhook-mgt/7.11.117/webhook-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.trusted.app.mgt,7.11.117,42,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.trusted.app.mgt/7.11.117/org.wso2.carbon.identity.trusted.app.mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:trusted-app-mgt,7.11.117,43,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/trusted-app-mgt/7.11.117/trusted-app-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.unique.claim.mgt,7.11.117,44,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.unique.claim.mgt/7.11.117/org.wso2.carbon.identity.unique.claim.mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.functionality.mgt,7.11.117,45,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.functionality.mgt/7.11.117/org.wso2.carbon.identity.user.functionality.mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:user-functionality-mgt,7.11.117,46,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/user-functionality-mgt/7.11.117/user-functionality-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt.ui,7.11.117,47,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.template.mgt.ui/7.11.117/org.wso2.carbon.identity.template.mgt.ui-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.template.mgt,7.11.117,48,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.template.mgt/7.11.117/org.wso2.carbon.identity.template.mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:template-mgt,7.11.117,49,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/template-mgt/7.11.117/template-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:thrift-authenticator,7.11.117,50,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/thrift-authenticator/7.11.117/thrift-authenticator-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.ui,7.11.117,51,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.security.mgt.ui/7.11.117/org.wso2.carbon.security.mgt.ui-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.ui,7.11.117,52,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.idp.mgt.ui/7.11.117/org.wso2.carbon.idp.mgt.ui-7.11.117.pom
maven,org.wso2.carbon.identity.framework:provisioning,7.11.117,53,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/provisioning/7.11.117/provisioning-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.profile.action,7.11.117,54,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.pre.update.profile.action/7.11.117/org.wso2.carbon.identity.user.pre.update.profile.action-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.pre.update.password.action,7.11.117,55,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.pre.update.password.action/7.11.117/org.wso2.carbon.identity.user.pre.update.password.action-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.action,7.11.117,56,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.action/7.11.117/org.wso2.carbon.identity.user.action-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.role.mgt.ui,7.11.117,57,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.role.mgt.ui/7.11.117/org.wso2.carbon.role.mgt.ui-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.ui,7.11.117,58,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.user.mgt.ui/7.11.117/org.wso2.carbon.user.mgt.ui-7.11.117.pom
maven,org.wso2.carbon.identity.framework:workflow-mgt,7.11.117,59,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/workflow-mgt/7.11.117/workflow-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile,7.11.117,60,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.profile/7.11.117/org.wso2.carbon.identity.user.profile-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt,7.11.117,61,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.security.mgt/7.11.117/org.wso2.carbon.security.mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt,7.11.117,62,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.idp.mgt/7.11.117/org.wso2.carbon.idp.mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:security-mgt,7.11.117,63,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/security-mgt/7.11.117/security-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt,7.11.117,64,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.user.mgt/7.11.117/org.wso2.carbon.user.mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:role-mgt,7.11.117,65,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/role-mgt/7.11.117/role-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.common,7.11.117,66,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.user.mgt.common/7.11.117/org.wso2.carbon.user.mgt.common-7.11.117.pom
maven,org.wso2.carbon.identity.framework:user-mgt,7.11.117,67,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/user-mgt/7.11.117/user-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:user-store,7.11.117,68,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/user-store/7.11.117/user-store-7.11.117.pom
maven,org.wso2.carbon.identity.framework:rule-mgt,7.11.117,69,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/rule-mgt/7.11.117/rule-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:secret-mgt,7.11.117,70,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/secret-mgt/7.11.117/secret-mgt-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.user.mgt.stub,7.11.117,71,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.user.mgt.stub/7.11.117/org.wso2.carbon.user.mgt.stub-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.idp.mgt.stub,7.11.117,72,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.idp.mgt.stub/7.11.117/org.wso2.carbon.idp.mgt.stub-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.security.mgt.stub,7.11.117,73,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.security.mgt.stub/7.11.117/org.wso2.carbon.security.mgt.stub-7.11.117.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.testutil,7.11.117,74,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.testutil/7.11.117/org.wso2.carbon.identity.testutil-7.11.117.pom
maven,com.google.cloud.gcs.analytics:client,1.3.1,75,https://repo1.maven.org/maven2/com/google/cloud/gcs/analytics/client/1.3.1/client-1.3.1.pom
maven,com.google.cloud.gcs.analytics:common,1.3.1,76,https://repo1.maven.org/maven2/com/google/cloud/gcs/analytics/common/1.3.1/common-1.3.1.pom
maven,com.google.cloud.gcs.analytics:gcs-analytics-core,1.3.1,77,https://repo1.maven.org/maven2/com/google/cloud/gcs/analytics/gcs-analytics-core/1.3.1/gcs-analytics-core-1.3.1.pom
maven,com.google.cloud.gcs.analytics:gcs-analytics-core-parent,1.3.1,78,https://repo1.maven.org/maven2/com/google/cloud/gcs/analytics/gcs-analytics-core-parent/1.3.1/gcs-analytics-core-parent-1.3.1.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.credential.v2,1.5.7,79,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.credential.v2/1.5.7/org.wso2.carbon.identity.rest.api.user.credential.v2-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.credential.common,1.5.7,80,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.credential.common/1.5.7/org.wso2.carbon.identity.api.user.credential.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.credential,1.5.7,81,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.credential/1.5.7/org.wso2.carbon.identity.api.user.credential-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.password.v1,1.5.7,82,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.password.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.password.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.password.common,1.5.7,83,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.password.common/1.5.7/org.wso2.carbon.identity.api.user.password.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.password,1.5.7,84,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.password/1.5.7/org.wso2.carbon.identity.api.user.password-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.approval.v2,1.5.7,85,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.approval.v2/1.5.7/org.wso2.carbon.identity.rest.api.user.approval.v2-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.approval.common,1.5.7,86,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.approval.common/1.5.7/org.wso2.carbon.identity.api.user.approval.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.approval,1.5.7,87,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.approval/1.5.7/org.wso2.carbon.identity.api.user.approval-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.push.v1,1.5.7,88,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.push.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.push.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.push.common,1.5.7,89,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.push.common/1.5.7/org.wso2.carbon.identity.api.user.push.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.onboard.v1,1.5.7,90,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.onboard.v1/1.5.7/org.wso2.carbon.identity.api.user.onboard.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.push,1.5.7,91,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.push/1.5.7/org.wso2.carbon.identity.api.user.push-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.onboard.common,1.5.7,92,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.onboard.common/1.5.7/org.wso2.carbon.identity.api.user.onboard.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.onboard,1.5.7,93,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.onboard/1.5.7/org.wso2.carbon.identity.api.user.onboard-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.organization.v1,1.5.7,94,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.organization.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.organization.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.organization.common,1.5.7,95,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.organization.common/1.5.7/org.wso2.carbon.identity.api.user.organization.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.organization,1.5.7,96,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.organization/1.5.7/org.wso2.carbon.identity.api.user.organization-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv.v1,1.5.7,97,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.idv.v1/1.5.7/org.wso2.carbon.identity.api.user.idv.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv.common,1.5.7,98,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.idv.common/1.5.7/org.wso2.carbon.identity.api.user.idv.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.idv,1.5.7,99,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.idv/1.5.7/org.wso2.carbon.identity.api.user.idv-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.mfa.v1,1.5.7,100,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.mfa.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.mfa.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.mfa.common,1.5.7,101,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.mfa.common/1.5.7/org.wso2.carbon.identity.rest.api.user.mfa.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.mfa,1.5.7,102,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.mfa/1.5.7/org.wso2.carbon.identity.api.user.mfa-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.backupcode.v1,1.5.7,103,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.backupcode.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.backupcode.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.backupcode.common,1.5.7,104,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.backupcode.common/1.5.7/org.wso2.carbon.identity.rest.api.user.backupcode.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.backupcode,1.5.7,105,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.backupcode/1.5.7/org.wso2.carbon.identity.api.user.backupcode-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.functionality.v1,1.5.7,106,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.functionality.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.functionality.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.functionality.common,1.5.7,107,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.functionality.common/1.5.7/org.wso2.carbon.identity.api.user.functionality.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.functionality,1.5.7,108,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.functionality/1.5.7/org.wso2.carbon.identity.api.user.functionality-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.recovery.v2,1.5.7,109,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.recovery.v2/1.5.7/org.wso2.carbon.identity.rest.api.user.recovery.v2-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.recovery.v1,1.5.7,110,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.recovery.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.recovery.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.recovery.commons,1.5.7,111,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.recovery.commons/1.5.7/org.wso2.carbon.identity.api.user.recovery.commons-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.recovery,1.5.7,112,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.recovery/1.5.7/org.wso2.carbon.identity.api.user.recovery-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.application.v1,1.5.7,113,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.application.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.application.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.application.common,1.5.7,114,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.application.common/1.5.7/org.wso2.carbon.identity.api.user.application.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.application,1.5.7,115,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.application/1.5.7/org.wso2.carbon.identity.api.user.application-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.totp.v1,1.5.7,116,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.totp.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.totp.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.totp.common,1.5.7,117,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.totp.common/1.5.7/org.wso2.carbon.identity.rest.api.user.totp.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.totp,1.5.7,118,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.totp/1.5.7/org.wso2.carbon.identity.api.user.totp-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.fido2.v1,1.5.7,119,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.fido2.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.fido2.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.fido2.common,1.5.7,120,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.fido2.common/1.5.7/org.wso2.carbon.identity.api.user.fido2.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.fido2,1.5.7,121,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.fido2/1.5.7/org.wso2.carbon.identity.api.user.fido2-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.session.v1,1.5.7,122,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.session.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.session.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.session.common,1.5.7,123,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.session.common/1.5.7/org.wso2.carbon.identity.api.user.session.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.session,1.5.7,124,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.session/1.5.7/org.wso2.carbon.identity.api.user.session-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.authorized.apps.v2,1.5.7,125,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.authorized.apps.v2/1.5.7/org.wso2.carbon.identity.rest.api.user.authorized.apps.v2-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.authorized.apps.v1,1.5.7,126,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.authorized.apps.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.authorized.apps.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.authorized.apps,1.5.7,127,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.authorized.apps/1.5.7/org.wso2.carbon.identity.api.user.authorized.apps-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.rest.api.user.association.v1,1.5.7,128,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.rest.api.user.association.v1/1.5.7/org.wso2.carbon.identity.rest.api.user.association.v1-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.association,1.5.7,129,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.association/1.5.7/org.wso2.carbon.identity.api.user.association-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:org.wso2.carbon.identity.api.user.common,1.5.7,130,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/org.wso2.carbon.identity.api.user.common/1.5.7/org.wso2.carbon.identity.api.user.common-1.5.7.pom
maven,org.wso2.carbon.identity.user.api:identity-api-user,1.5.7,131,https://repo1.maven.org/maven2/org/wso2/carbon/identity/user/api/identity-api-user/1.5.7/identity-api-user-1.5.7.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.management.server.feature,7.11.116,132,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.compatibility.settings.management.server.feature/7.11.116/org.wso2.carbon.identity.compatibility.settings.management.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:compatibility-settings-mgt-feature,7.11.116,133,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/compatibility-settings-mgt-feature/7.11.116/compatibility-settings-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.server.feature,7.11.116,134,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.external.api.server.feature/7.11.116/org.wso2.carbon.identity.external.api.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:external-api-framework-feature,7.11.116,135,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/external-api-framework-feature/7.11.116/external-api-framework-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core.server.feature,7.11.116,136,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.fraud.detection.core.server.feature/7.11.116/org.wso2.carbon.identity.fraud.detection.core.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-fraud-detection-feature,7.11.116,137,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-fraud-detection-feature/7.11.116/identity-fraud-detection-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.framework.async.operation.status.mgt.server.feature,7.11.116,138,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.framework.async.operation.status.mgt.server.feature/7.11.116/org.wso2.carbon.identity.framework.async.operation.status.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:async-operation-status-mgt-feature,7.11.116,139,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/async-operation-status-mgt-feature/7.11.116/async-operation-status-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.orchestration.framework.feature,7.11.116,140,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.flow.orchestration.framework.feature/7.11.116/org.wso2.carbon.identity.flow.orchestration.framework.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension.server.feature,7.11.116,141,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.flow.extension.server.feature/7.11.116/org.wso2.carbon.identity.flow.extension.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine.server.feature,7.11.116,142,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.flow.execution.engine.server.feature/7.11.116/org.wso2.carbon.identity.flow.execution.engine.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt.server.feature,7.11.116,143,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.flow.mgt.server.feature/7.11.116/org.wso2.carbon.identity.flow.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:flow-orchestration-framework-feature,7.11.116,144,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/flow-orchestration-framework-feature/7.11.116/flow-orchestration-framework-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.servlet.mgt.server.feature,7.11.116,145,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.servlet.mgt.server.feature/7.11.116/org.wso2.carbon.identity.servlet.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management.server.feature,7.11.116,146,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.certificate.management.server.feature/7.11.116/org.wso2.carbon.identity.certificate.management.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:certificate-management-feature,7.11.116,147,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/certificate-management-feature/7.11.116/certificate-management-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt.server.feature,7.11.116,148,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.ai.service.mgt.server.feature/7.11.116/org.wso2.carbon.identity.ai.service.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:ai-services-mgt-feature,7.11.116,149,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/ai-services-mgt-feature/7.11.116/ai-services-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management.server.feature,7.11.116,150,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.action.management.server.feature/7.11.116/org.wso2.carbon.identity.action.management.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:action-management-feature,7.11.116,151,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/action-management-feature/7.11.116/action-management-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management.server.feature,7.11.116,152,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.webhook.management.server.feature/7.11.116/org.wso2.carbon.identity.webhook.management.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management.server.feature,7.11.116,153,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.rule.management.server.feature/7.11.116/org.wso2.carbon.identity.rule.management.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt.server.feature,7.11.116,154,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.client.attestation.mgt.server.feature/7.11.116/org.wso2.carbon.identity.client.attestation.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:client-attestation-mgt-feature,7.11.116,155,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/client-attestation-mgt-feature/7.11.116/client-attestation-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt.server.feature,7.11.116,156,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.api.resource.mgt.server.feature/7.11.116/org.wso2.carbon.identity.api.resource.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:api-resource-management-feature,7.11.116,157,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/api-resource-management-feature/7.11.116/api-resource-management-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.collection.mgt,7.11.116,158,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.api.resource.collection.mgt/7.11.116/org.wso2.carbon.identity.api.resource.collection.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.server.configs.mgt.server.feature,7.11.116,159,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.consent.server.configs.mgt.server.feature/7.11.116/org.wso2.carbon.identity.consent.server.configs.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:consent-server-configs-mgt-feature,7.11.116,160,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/consent-server-configs-mgt-feature/7.11.116/consent-server-configs-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt.server.feature,7.11.116,161,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.input.validation.mgt.server.feature/7.11.116/org.wso2.carbon.identity.input.validation.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:input-validation-mgt-feature,7.11.116,162,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/input-validation-mgt-feature/7.11.116/input-validation-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt.server.feature,7.11.116,163,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.central.log.mgt.server.feature/7.11.116/org.wso2.carbon.identity.central.log.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:central-logger-feature,7.11.116,164,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/central-logger-feature/7.11.116/central-logger-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core.server.feature,7.11.116,165,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.secret.mgt.core.server.feature/7.11.116/org.wso2.carbon.identity.secret.mgt.core.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.server.feature,7.11.116,166,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.store.configuration.server.feature/7.11.116/org.wso2.carbon.identity.user.store.configuration.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt.server.feature,7.11.116,167,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.multi.attribute.login.mgt.server.feature/7.11.116/org.wso2.carbon.identity.multi.attribute.login.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:multi-attribute-login-feature,7.11.116,168,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/multi-attribute-login-feature/7.11.116/multi-attribute-login-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.server.feature,7.11.116,169,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.cors.mgt.server.feature/7.11.116/org.wso2.carbon.identity.cors.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:cors-mgt-feature,7.11.116,170,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/cors-mgt-feature/7.11.116/cors-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.server.feature,7.11.116,171,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.configuration.mgt.server.feature/7.11.116/org.wso2.carbon.identity.configuration.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:configuration-mgt-feature,7.11.116,172,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/configuration-mgt-feature/7.11.116/configuration-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.feature,7.11.116,173,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.functions.library.mgt.feature/7.11.116/org.wso2.carbon.identity.functions.library.mgt.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui.feature,7.11.116,174,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.functions.library.mgt.ui.feature/7.11.116/org.wso2.carbon.identity.functions.library.mgt.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.server.feature,7.11.116,175,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.functions.library.mgt.server.feature/7.11.116/org.wso2.carbon.identity.functions.library.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:functions-library-mgt-feature,7.11.116,176,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/functions-library-mgt-feature/7.11.116/functions-library-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt.server.feature,7.11.116,177,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.consent.mgt.server.feature/7.11.116/org.wso2.carbon.identity.consent.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-consent-mgt-aggregator,7.11.116,178,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-consent-mgt-aggregator/7.11.116/identity-consent-mgt-aggregator-7.11.116.pom
maven,org.wso2.carbon.identity.framework:carbon-authenticator-features,7.11.116,179,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/carbon-authenticator-features/7.11.116/carbon-authenticator-features-7.11.116.pom
maven,org.wso2.carbon.identity.framework:feature-categories,7.11.116,180,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/feature-categories/7.11.116/feature-categories-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.outbound.authentication.category.feature,7.11.116,181,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.outbound.authentication.category.feature/7.11.116/org.wso2.carbon.identity.outbound.authentication.category.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.outbound.provisioning.category.feature,7.11.116,182,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.outbound.provisioning.category.feature/7.11.116/org.wso2.carbon.identity.outbound.provisioning.category.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt.category.feature,7.11.116,183,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.notification.mgt.category.feature/7.11.116/org.wso2.carbon.identity.notification.mgt.category.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.keystore.mgt.category.feature,7.11.116,184,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.keystore.mgt.category.feature/7.11.116/org.wso2.carbon.identity.keystore.mgt.category.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.inbound.provisioning.category.feature,7.11.116,185,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.inbound.provisioning.category.feature/7.11.116/org.wso2.carbon.identity.inbound.provisioning.category.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.category.feature,7.11.116,186,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.authorization.category.feature/7.11.116/org.wso2.carbon.identity.authorization.category.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.inbound.authentication.category.feature,7.11.116,187,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.inbound.authentication.category.feature/7.11.116/org.wso2.carbon.identity.inbound.authentication.category.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core.server.feature,7.11.116,188,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.role.v2.mgt.core.server.feature/7.11.116/org.wso2.carbon.identity.role.v2.mgt.core.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core.server.feature,7.11.116,189,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.role.mgt.core.server.feature/7.11.116/org.wso2.carbon.identity.role.mgt.core.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.feature,7.11.116,190,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.registration.feature/7.11.116/org.wso2.carbon.identity.user.registration.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.ui.feature,7.11.116,191,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.registration.ui.feature/7.11.116/org.wso2.carbon.identity.user.registration.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.server.feature,7.11.116,192,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.registration.server.feature/7.11.116/org.wso2.carbon.identity.user.registration.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.feature,7.11.116,193,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.profile.feature/7.11.116/org.wso2.carbon.identity.user.profile.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.server.feature,7.11.116,194,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.profile.server.feature/7.11.116/org.wso2.carbon.identity.user.profile.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui.feature,7.11.116,195,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.profile.ui.feature/7.11.116/org.wso2.carbon.identity.user.profile.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.feature,7.11.116,196,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.directory.service.mgr.feature/7.11.116/org.wso2.carbon.directory.service.mgr.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.ui.feature,7.11.116,197,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.directory.service.mgr.ui.feature/7.11.116/org.wso2.carbon.directory.service.mgr.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.service.mgr.server.feature,7.11.116,198,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.directory.service.mgr.server.feature/7.11.116/org.wso2.carbon.directory.service.mgr.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:directory-server-manager-feature,7.11.116,199,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/directory-server-manager-feature/7.11.116/directory-server-manager-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-provider-management-feature,7.11.116,200,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-provider-management-feature/7.11.116/identity-provider-management-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt.feature,7.11.116,201,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.notification.mgt.feature/7.11.116/org.wso2.carbon.identity.notification.mgt.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt.server.feature,7.11.116,202,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.notification.mgt.server.feature/7.11.116/org.wso2.carbon.identity.notification.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-notification-mgt-feature,7.11.116,203,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-notification-mgt-feature/7.11.116/identity-notification-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning.server.feature,7.11.116,204,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.provisioning.server.feature/7.11.116/org.wso2.carbon.identity.provisioning.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.feature,7.11.116,205,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.mgt.feature/7.11.116/org.wso2.carbon.identity.application.mgt.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui.feature,7.11.116,206,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.mgt.ui.feature/7.11.116/org.wso2.carbon.identity.application.mgt.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.server.feature,7.11.116,207,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.mgt.server.feature/7.11.116/org.wso2.carbon.identity.application.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:application-mgt-feature,7.11.116,208,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/application-mgt-feature/7.11.116/application-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.common.server.feature,7.11.116,209,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.authorization.common.server.feature/7.11.116/org.wso2.carbon.identity.authorization.common.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework.server.feature,7.11.116,210,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.authorization.framework.server.feature/7.11.116/org.wso2.carbon.identity.authorization.framework.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:authorization-framework-feature,7.11.116,211,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/authorization-framework-feature/7.11.116/authorization-framework-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework.server.feature,7.11.116,212,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.authentication.framework.server.feature/7.11.116/org.wso2.carbon.identity.application.authentication.framework.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:authentication-framework-feature,7.11.116,213,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/authentication-framework-feature/7.11.116/authentication-framework-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.feature,7.11.116,214,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.mgt.feature/7.11.116/org.wso2.carbon.identity.mgt.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.server.feature,7.11.116,215,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.mgt.server.feature/7.11.116/org.wso2.carbon.identity.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui.feature,7.11.116,216,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.mgt.ui.feature/7.11.116/org.wso2.carbon.identity.mgt.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-mgt-feature,7.11.116,217,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-mgt-feature/7.11.116/identity-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.feature,7.11.116,218,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.event.feature/7.11.116/org.wso2.carbon.identity.event.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.server.feature,7.11.116,219,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.event.server.feature/7.11.116/org.wso2.carbon.identity.event.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-event-feature,7.11.116,220,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-event-feature/7.11.116/identity-event-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.feature,7.11.116,221,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.core.feature/7.11.116/org.wso2.carbon.identity.core.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.server.feature,7.11.116,222,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.core.server.feature/7.11.116/org.wso2.carbon.identity.core.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui.feature,7.11.116,223,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.core.ui.feature/7.11.116/org.wso2.carbon.identity.core.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-core-feature,7.11.116,224,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-core-feature/7.11.116/identity-core-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.feature,7.11.116,225,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.claim.mgt.feature/7.11.116/org.wso2.carbon.claim.mgt.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.server.feature,7.11.116,226,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.claim.mgt.server.feature/7.11.116/org.wso2.carbon.claim.mgt.server.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:claim-mgt-feature,7.11.116,227,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/claim-mgt-feature/7.11.116/claim-mgt-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.ui.feature,7.11.116,228,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.claim.mgt.ui.feature/7.11.116/org.wso2.carbon.claim.mgt.ui.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.framework.async.operation.status.mgt,7.11.116,229,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.framework.async.operation.status.mgt/7.11.116/org.wso2.carbon.identity.framework.async.operation.status.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:async-operation-status-mgt,7.11.116,230,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/async-operation-status-mgt/7.11.116/async-operation-status-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.server.configs.mgt,7.11.116,231,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.consent.server.configs.mgt/7.11.116/org.wso2.carbon.identity.consent.server.configs.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:consent-server-configs-mgt,7.11.116,232,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/consent-server-configs-mgt/7.11.116/consent-server-configs-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt.feature,7.11.116,233,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.extension.mgt.feature/7.11.116/org.wso2.carbon.identity.extension.mgt.feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:extension-management-feature,7.11.116,234,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/extension-management-feature/7.11.116/extension-management-feature-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-fraud-detection,7.11.116,235,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-fraud-detection/7.11.116/identity-fraud-detection-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.fraud.detection.core,7.11.116,236,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.fraud.detection.core/7.11.116/org.wso2.carbon.identity.fraud.detection.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:flow-orchestration-framework,7.11.116,237,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/flow-orchestration-framework/7.11.116/flow-orchestration-framework-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.extension,7.11.116,238,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.flow.extension/7.11.116/org.wso2.carbon.identity.flow.extension-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.system.config.mgt,7.11.116,239,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.system.config.mgt/7.11.116/org.wso2.carbon.identity.system.config.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.servlet.mgt,7.11.116,240,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.servlet.mgt/7.11.116/org.wso2.carbon.identity.servlet.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event.publisher,7.11.116,241,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.event.publisher/7.11.116/org.wso2.carbon.identity.event.publisher-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.management,7.11.116,242,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.webhook.management/7.11.116/org.wso2.carbon.identity.webhook.management-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.subscription.management,7.11.116,243,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.subscription.management/7.11.116/org.wso2.carbon.identity.subscription.management-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.webhook.metadata,7.11.116,244,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.webhook.metadata/7.11.116/org.wso2.carbon.identity.webhook.metadata-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.client.attestation.mgt,7.11.116,245,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.client.attestation.mgt/7.11.116/org.wso2.carbon.identity.client.attestation.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:client-attestation-mgt,7.11.116,246,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/client-attestation-mgt/7.11.116/client-attestation-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.cors.mgt.core,7.11.116,247,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.cors.mgt.core/7.11.116/org.wso2.carbon.identity.cors.mgt.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:cors-mgt,7.11.116,248,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/cors-mgt/7.11.116/cors-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.endpoint,7.11.116,249,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.configuration.mgt.endpoint/7.11.116/org.wso2.carbon.identity.configuration.mgt.endpoint-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.extension.mgt,7.11.116,250,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.extension.mgt/7.11.116/org.wso2.carbon.identity.extension.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:extension-mgt,7.11.116,251,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/extension-mgt/7.11.116/extension-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.ui,7.11.116,252,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.functions.library.mgt.ui/7.11.116/org.wso2.carbon.identity.functions.library.mgt.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.consent.mgt,7.11.116,253,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.consent.mgt/7.11.116/org.wso2.carbon.identity.consent.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:consent-mgt,7.11.116,254,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/consent-mgt/7.11.116/consent-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.execution.engine,7.11.116,255,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.flow.execution.engine/7.11.116/org.wso2.carbon.identity.flow.execution.engine-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.input.validation.mgt,7.11.116,256,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.input.validation.mgt/7.11.116/org.wso2.carbon.identity.input.validation.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:input-validation-mgt,7.11.116,257,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/input-validation-mgt/7.11.116/input-validation-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authenticator.thrift,7.11.116,258,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.authenticator.thrift/7.11.116/org.wso2.carbon.identity.authenticator.thrift-7.11.116.pom
maven,org.wso2.carbon.identity.framework:carbon-authenticators,7.11.116,259,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/carbon-authenticators/7.11.116/carbon-authenticators-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.ui,7.11.116,260,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.directory.server.manager.ui/7.11.116/org.wso2.carbon.directory.server.manager.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager,7.11.116,261,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.directory.server.manager/7.11.116/org.wso2.carbon.directory.server.manager-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.common,7.11.116,262,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.directory.server.manager.common/7.11.116/org.wso2.carbon.directory.server.manager.common-7.11.116.pom
maven,org.wso2.carbon.identity.framework:directory-server-manager,7.11.116,263,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/directory-server-manager/7.11.116/directory-server-manager-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.ui,7.11.116,264,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.claim.mgt.ui/7.11.116/org.wso2.carbon.claim.mgt.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.ui,7.11.116,265,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.claim.metadata.mgt.ui/7.11.116/org.wso2.carbon.identity.claim.metadata.mgt.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count,7.11.116,266,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.store.count/7.11.116/org.wso2.carbon.identity.user.store.count-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.ui,7.11.116,267,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.store.configuration.ui/7.11.116/org.wso2.carbon.identity.user.store.configuration.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.deployer,7.11.116,268,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.store.configuration.deployer/7.11.116/org.wso2.carbon.identity.user.store.configuration.deployer-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.provisioning,7.11.116,269,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.provisioning/7.11.116/org.wso2.carbon.identity.provisioning-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.ui,7.11.116,270,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.mgt.ui/7.11.116/org.wso2.carbon.identity.mgt.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration,7.11.116,271,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.registration/7.11.116/org.wso2.carbon.identity.user.registration-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.ui,7.11.116,272,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.profile.ui/7.11.116/org.wso2.carbon.identity.user.profile.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.ui,7.11.116,273,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.mgt.ui/7.11.116/org.wso2.carbon.identity.application.mgt.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core.ui,7.11.116,274,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.core.ui/7.11.116/org.wso2.carbon.identity.core.ui-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.common,7.11.116,275,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.authorization.common/7.11.116/org.wso2.carbon.identity.authorization.common-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.server.configuration.mgt,7.11.116,276,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.api.server.configuration.mgt/7.11.116/org.wso2.carbon.identity.api.server.configuration.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.authorization.framework,7.11.116,277,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.authorization.framework/7.11.116/org.wso2.carbon.identity.authorization.framework-7.11.116.pom
maven,org.wso2.carbon.identity.framework:authorization-framework,7.11.116,278,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/authorization-framework/7.11.116/authorization-framework-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.endpoint.util,7.11.116,279,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.authentication.endpoint.util/7.11.116/org.wso2.carbon.identity.application.authentication.endpoint.util-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.endpoint.util,7.11.116,280,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.mgt.endpoint.util/7.11.116/org.wso2.carbon.identity.mgt.endpoint.util-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt,7.11.116,281,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.mgt/7.11.116/org.wso2.carbon.identity.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-mgt,7.11.116,282,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-mgt/7.11.116/identity-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.notification.mgt,7.11.116,283,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.notification.mgt/7.11.116/org.wso2.carbon.identity.notification.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:notification-mgt,7.11.116,284,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/notification-mgt/7.11.116/notification-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.captcha.mgt,7.11.116,285,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.captcha.mgt/7.11.116/org.wso2.carbon.captcha.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:captcha-mgt,7.11.116,286,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/captcha-mgt/7.11.116/captcha-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework,7.11.116,287,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.authentication.framework/7.11.116/org.wso2.carbon.identity.application.authentication.framework-7.11.116.pom
maven,org.wso2.carbon.identity.framework:authentication-framework,7.11.116,288,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/authentication-framework/7.11.116/authentication-framework-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.flow.mgt,7.11.116,289,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.flow.mgt/7.11.116/org.wso2.carbon.identity.flow.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.compatibility.settings.core,7.11.116,290,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.compatibility.settings.core/7.11.116/org.wso2.carbon.identity.compatibility.settings.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:compatibility-settings-mgt,7.11.116,291,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/compatibility-settings-mgt/7.11.116/compatibility-settings-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.execution,7.11.116,292,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.action.execution/7.11.116/org.wso2.carbon.identity.action.execution-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.token.handler,7.11.116,293,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.external.api.token.handler/7.11.116/org.wso2.carbon.identity.external.api.token.handler-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.external.api.client,7.11.116,294,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.external.api.client/7.11.116/org.wso2.carbon.identity.external.api.client-7.11.116.pom
maven,org.wso2.carbon.identity.framework:external-api-framework,7.11.116,295,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/external-api-framework/7.11.116/external-api-framework-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.workflow.mgt,7.11.116,296,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.workflow.mgt/7.11.116/org.wso2.carbon.identity.workflow.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.evaluation,7.11.116,297,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.rule.evaluation/7.11.116/org.wso2.carbon.identity.rule.evaluation-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.configuration.mgt.core,7.11.116,298,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.configuration.mgt.core/7.11.116/org.wso2.carbon.identity.configuration.mgt.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:configuration-mgt,7.11.116,299,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/configuration-mgt/7.11.116/configuration-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt,7.11.116,300,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.claim.mgt/7.11.116/org.wso2.carbon.claim.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.multi.attribute.login.mgt,7.11.116,301,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.multi.attribute.login.mgt/7.11.116/org.wso2.carbon.identity.multi.attribute.login.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:multi-attribute-login,7.11.116,302,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/multi-attribute-login/7.11.116/multi-attribute-login-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt,7.11.116,303,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.functions.library.mgt/7.11.116/org.wso2.carbon.identity.functions.library.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:functions-library-mgt,7.11.116,304,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/functions-library-mgt/7.11.116/functions-library-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt,7.11.116,305,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.mgt/7.11.116/org.wso2.carbon.identity.application.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.v2.mgt.core,7.11.116,306,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.role.v2.mgt.core/7.11.116/org.wso2.carbon.identity.role.v2.mgt.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.api.resource.mgt,7.11.116,307,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.api.resource.mgt/7.11.116/org.wso2.carbon.identity.api.resource.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:api-resource-mgt,7.11.116,308,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/api-resource-mgt/7.11.116/api-resource-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.ai.service.mgt,7.11.116,309,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.ai.service.mgt/7.11.116/org.wso2.carbon.identity.ai.service.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:ai-services-mgt,7.11.116,310,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/ai-services-mgt/7.11.116/ai-services-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-provider-management,7.11.116,311,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-provider-management/7.11.116/identity-provider-management-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.role.mgt.core,7.11.116,312,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.role.mgt.core/7.11.116/org.wso2.carbon.identity.role.mgt.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.common,7.11.116,313,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.common/7.11.116/org.wso2.carbon.identity.application.common-7.11.116.pom
maven,org.wso2.carbon.identity.framework:application-mgt,7.11.116,314,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/application-mgt/7.11.116/application-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.action.management,7.11.116,315,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.action.management/7.11.116/org.wso2.carbon.identity.action.management-7.11.116.pom
maven,org.wso2.carbon.identity.framework:action-mgt,7.11.116,316,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/action-mgt/7.11.116/action-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt,7.11.116,317,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.claim.metadata.mgt/7.11.116/org.wso2.carbon.identity.claim.metadata.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:claim-mgt,7.11.116,318,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/claim-mgt/7.11.116/claim-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration,7.11.116,319,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.store.configuration/7.11.116/org.wso2.carbon.identity.user.store.configuration-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.management,7.11.116,320,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.rule.management/7.11.116/org.wso2.carbon.identity.rule.management-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.rule.metadata,7.11.116,321,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.rule.metadata/7.11.116/org.wso2.carbon.identity.rule.metadata-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.certificate.management,7.11.116,322,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.certificate.management/7.11.116/org.wso2.carbon.identity.certificate.management-7.11.116.pom
maven,org.wso2.carbon.identity.framework:certificate-mgt,7.11.116,323,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/certificate-mgt/7.11.116/certificate-mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.secret.mgt.core,7.11.116,324,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.secret.mgt.core/7.11.116/org.wso2.carbon.identity.secret.mgt.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.central.log.mgt,7.11.116,325,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.central.log.mgt/7.11.116/org.wso2.carbon.identity.central.log.mgt-7.11.116.pom
maven,org.wso2.carbon.identity.framework:central-logger,7.11.116,326,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/central-logger/7.11.116/central-logger-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.event,7.11.116,327,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.event/7.11.116/org.wso2.carbon.identity.event-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-event,7.11.116,328,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-event/7.11.116/identity-event-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.default.auth.sequence.mgt.stub,7.11.116,329,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.default.auth.sequence.mgt.stub/7.11.116/org.wso2.carbon.identity.application.default.auth.sequence.mgt.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.functions.library.mgt.stub,7.11.116,330,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.functions.library.mgt.stub/7.11.116/org.wso2.carbon.identity.functions.library.mgt.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.governance.stub,7.11.116,331,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.governance.stub/7.11.116/org.wso2.carbon.identity.governance.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.count.stub,7.11.116,332,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.store.count.stub/7.11.116/org.wso2.carbon.identity.user.store.count.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.directory.server.manager.stub,7.11.116,333,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.directory.server.manager.stub/7.11.116/org.wso2.carbon.directory.server.manager.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.store.configuration.stub,7.11.116,334,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.store.configuration.stub/7.11.116/org.wso2.carbon.identity.user.store.configuration.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.registration.stub,7.11.116,335,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.registration.stub/7.11.116/org.wso2.carbon.identity.user.registration.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.user.profile.stub,7.11.116,336,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.user.profile.stub/7.11.116/org.wso2.carbon.identity.user.profile.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.mgt.stub,7.11.116,337,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.mgt.stub/7.11.116/org.wso2.carbon.identity.mgt.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.authentication.framework.stub,7.11.116,338,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.authentication.framework.stub/7.11.116/org.wso2.carbon.identity.application.authentication.framework.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.application.mgt.stub,7.11.116,339,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.application.mgt.stub/7.11.116/org.wso2.carbon.identity.application.mgt.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.claim.metadata.mgt.stub,7.11.116,340,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.claim.metadata.mgt.stub/7.11.116/org.wso2.carbon.identity.claim.metadata.mgt.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.claim.mgt.stub,7.11.116,341,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.claim.mgt.stub/7.11.116/org.wso2.carbon.claim.mgt.stub-7.11.116.pom
maven,org.wso2.carbon.identity.framework:carbon-service-stubs,7.11.116,342,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/carbon-service-stubs/7.11.116/carbon-service-stubs-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.core,7.11.116,343,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.core/7.11.116/org.wso2.carbon.identity.core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:org.wso2.carbon.identity.base,7.11.116,344,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/org.wso2.carbon.identity.base/7.11.116/org.wso2.carbon.identity.base-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-core,7.11.116,345,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-core/7.11.116/identity-core-7.11.116.pom
maven,org.wso2.carbon.identity.framework:identity-framework,7.11.116,346,https://repo1.maven.org/maven2/org/wso2/carbon/identity/framework/identity-framework/7.11.116/identity-framework-7.11.116.pom
maven,org.wso2.identity.apps:x509-certificate-authentication-portal,5.2.0,347,https://repo1.maven.org/maven2/org/wso2/identity/apps/x509-certificate-authentication-portal/5.2.0/x509-certificate-authentication-portal-5.2.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.common.server.feature,5.2.0,348,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.common.server.feature/5.2.0/org.wso2.identity.apps.common.server.feature-5.2.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.x509certificate.portal.server.feature,5.2.0,349,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.x509certificate.portal.server.feature/5.2.0/org.wso2.identity.apps.x509certificate.portal.server.feature-5.2.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.accounts.portal.server.feature,5.2.0,350,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.accounts.portal.server.feature/5.2.0/org.wso2.identity.apps.accounts.portal.server.feature-5.2.0.pom
maven,org.wso2.identity.apps:recovery-portal,5.2.0,351,https://repo1.maven.org/maven2/org/wso2/identity/apps/recovery-portal/5.2.0/recovery-portal-5.2.0.pom
maven,org.wso2.identity.apps:identity-apps-core,5.2.0,352,https://repo1.maven.org/maven2/org/wso2/identity/apps/identity-apps-core/5.2.0/identity-apps-core-5.2.0.pom
maven,org.wso2.identity.apps:accounts,5.2.0,353,https://repo1.maven.org/maven2/org/wso2/identity/apps/accounts/5.2.0/accounts-5.2.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.recovery.portal.server.feature,5.2.0,354,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.recovery.portal.server.feature/5.2.0/org.wso2.identity.apps.recovery.portal.server.feature-5.2.0.pom
maven,org.wso2.identity.apps:login-portal-layouts,5.2.0,355,https://repo1.maven.org/maven2/org/wso2/identity/apps/login-portal-layouts/5.2.0/login-portal-layouts-5.2.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.common,5.2.0,356,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.common/5.2.0/org.wso2.identity.apps.common-5.2.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.taglibs.layout.controller,5.2.0,357,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.taglibs.layout.controller/5.2.0/org.wso2.identity.apps.taglibs.layout.controller-5.2.0.pom
maven,org.wso2.identity.apps:authentication-portal,5.2.0,358,https://repo1.maven.org/maven2/org/wso2/identity/apps/authentication-portal/5.2.0/authentication-portal-5.2.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.authentication.portal.server.feature,5.2.0,359,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.authentication.portal.server.feature/5.2.0/org.wso2.identity.apps.authentication.portal.server.feature-5.2.0.pom
maven,org.wso2.identity.apps:identity-apps-console,4.11.0,360,https://repo1.maven.org/maven2/org/wso2/identity/apps/identity-apps-console/4.11.0/identity-apps-console-4.11.0.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.console.server.feature,4.11.0,361,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.console.server.feature/4.11.0/org.wso2.identity.apps.console.server.feature-4.11.0.pom
maven,org.wso2.identity.apps:console,4.11.0,362,https://repo1.maven.org/maven2/org/wso2/identity/apps/console/4.11.0/console-4.11.0.pom
maven,com.google.errorprone:error_prone_annotation,2.50.0,363,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_annotation/2.50.0/error_prone_annotation-2.50.0.pom
maven,com.google.errorprone:error_prone_annotations,2.50.0,364,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_annotations/2.50.0/error_prone_annotations-2.50.0.pom
maven,com.google.errorprone:error_prone_check_api,2.50.0,365,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_check_api/2.50.0/error_prone_check_api-2.50.0.pom
maven,com.google.errorprone:error_prone_core,2.50.0,366,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_core/2.50.0/error_prone_core-2.50.0.pom
maven,com.google.errorprone:error_prone_docgen,2.50.0,367,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_docgen/2.50.0/error_prone_docgen-2.50.0.pom
maven,com.google.errorprone:error_prone_docgen_processor,2.50.0,368,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_docgen_processor/2.50.0/error_prone_docgen_processor-2.50.0.pom
maven,com.google.errorprone:error_prone_parent,2.50.0,369,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_parent/2.50.0/error_prone_parent-2.50.0.pom
maven,com.google.errorprone:error_prone_refaster,2.50.0,370,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_refaster/2.50.0/error_prone_refaster-2.50.0.pom
maven,com.google.errorprone:error_prone_test_helpers,2.50.0,371,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_test_helpers/2.50.0/error_prone_test_helpers-2.50.0.pom
maven,com.google.errorprone:error_prone_type_annotations,2.50.0,372,https://repo1.maven.org/maven2/com/google/errorprone/error_prone_type_annotations/2.50.0/error_prone_type_annotations-2.50.0.pom
maven,com.sonatype.central.testing.amazon:aws-rust-runtime,0.1.19-beta-1781084048,373,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/aws-rust-runtime/0.1.19-beta-1781084048/aws-rust-runtime-0.1.19-beta-1781084048.pom
maven,com.sonatype.central.testing.amazon:codegen-aws-sdk,0.1.19-beta-1781084048,374,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/codegen-aws-sdk/0.1.19-beta-1781084048/codegen-aws-sdk-0.1.19-beta-1781084048.pom
maven,com.sonatype.central.testing.amazon:codegen-client,0.1.19-beta-1781084048,375,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/codegen-client/0.1.19-beta-1781084048/codegen-client-0.1.19-beta-1781084048.pom
maven,com.sonatype.central.testing.amazon:codegen-core,0.1.19-beta-1781084048,376,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/codegen-core/0.1.19-beta-1781084048/codegen-core-0.1.19-beta-1781084048.pom
maven,com.sonatype.central.testing.amazon:codegen-serde,0.1.19-beta-1781084048,377,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/codegen-serde/0.1.19-beta-1781084048/codegen-serde-0.1.19-beta-1781084048.pom
maven,com.sonatype.central.testing.amazon:codegen-server,0.1.19-beta-1781084048,378,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/codegen-server/0.1.19-beta-1781084048/codegen-server-0.1.19-beta-1781084048.pom
maven,com.sonatype.central.testing.amazon:codegen-traits,0.1.19-beta-1781084048,379,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/codegen-traits/0.1.19-beta-1781084048/codegen-traits-0.1.19-beta-1781084048.pom
maven,com.sonatype.central.testing.amazon:rust-runtime,0.1.19-beta-1781084048,380,https://repo1.maven.org/maven2/com/sonatype/central/testing/amazon/rust-runtime/0.1.19-beta-1781084048/rust-runtime-0.1.19-beta-1781084048.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.moesif.publisher.v1,1.6.28,381,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.moesif.publisher.v1/1.6.28/org.wso2.carbon.identity.api.server.moesif.publisher.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.moesif.publisher.common,1.6.28,382,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.moesif.publisher.common/1.6.28/org.wso2.carbon.identity.api.server.moesif.publisher.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.v1,1.6.28,383,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.credential.management.v1/1.6.28/org.wso2.carbon.identity.api.server.credential.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.moesif.publisher,1.6.28,384,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.moesif.publisher/1.6.28/org.wso2.carbon.identity.api.server.moesif.publisher-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management.common,1.6.28,385,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.credential.management.common/1.6.28/org.wso2.carbon.identity.api.server.credential.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.credential.management,1.6.28,386,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.credential.management/1.6.28/org.wso2.carbon.identity.api.server.credential.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.vc.template.management.v1,1.6.28,387,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.vc.template.management.v1/1.6.28/org.wso2.carbon.identity.api.server.vc.template.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.vc.template.management.common,1.6.28,388,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.vc.template.management.common/1.6.28/org.wso2.carbon.identity.api.server.vc.template.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.vc.template.management,1.6.28,389,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.vc.template.management/1.6.28/org.wso2.carbon.identity.api.server.vc.template.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.v1,1.6.28,390,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.v1/1.6.28/org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.common,1.6.28,391,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.common/1.6.28/org.wso2.carbon.identity.api.server.asynchronous.operation.status.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.asynchronous.operation.status.management,1.6.28,392,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.asynchronous.operation.status.management/1.6.28/org.wso2.carbon.identity.api.server.asynchronous.operation.status.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.workflow.v1,1.6.28,393,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.rest.api.server.workflow.v1/1.6.28/org.wso2.carbon.identity.rest.api.server.workflow.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.workflow.common,1.6.28,394,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.workflow.common/1.6.28/org.wso2.carbon.identity.api.server.workflow.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.workflow,1.6.28,395,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.workflow/1.6.28/org.wso2.carbon.identity.api.server.workflow-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.metadata.v1,1.6.28,396,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.webhook.metadata.v1/1.6.28/org.wso2.carbon.identity.api.server.webhook.metadata.v1-1.6.28.pom
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.jwt,6.11.8,397,https://repo1.maven.org/maven2/org/wso2/carbon/identity/application/auth/basic/org.wso2.carbon.identity.application.authenticator.basicauth.jwt/6.11.8/org.wso2.carbon.identity.application.authenticator.basicauth.jwt-6.11.8.pom
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth.server.feature,6.11.8,398,https://repo1.maven.org/maven2/org/wso2/carbon/identity/application/auth/basic/org.wso2.carbon.identity.application.authenticator.basicauth.server.feature/6.11.8/org.wso2.carbon.identity.application.authenticator.basicauth.server.feature-6.11.8.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.metadata.common,1.6.28,399,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.webhook.metadata.common/1.6.28/org.wso2.carbon.identity.api.server.webhook.metadata.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.metadata,1.6.28,400,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.webhook.metadata/1.6.28/org.wso2.carbon.identity.api.server.webhook.metadata-1.6.28.pom
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.session,6.11.8,401,https://repo1.maven.org/maven2/org/wso2/carbon/identity/application/auth/basic/org.wso2.carbon.identity.application.authentication.handler.session/6.11.8/org.wso2.carbon.identity.application.authentication.handler.session-6.11.8.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.management.v1,1.6.28,402,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.webhook.management.v1/1.6.28/org.wso2.carbon.identity.api.server.webhook.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authentication.handler.identifier,6.11.8,403,https://repo1.maven.org/maven2/org/wso2/carbon/identity/application/auth/basic/org.wso2.carbon.identity.application.authentication.handler.identifier/6.11.8/org.wso2.carbon.identity.application.authentication.handler.identifier-6.11.8.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.management.common,1.6.28,404,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.webhook.management.common/1.6.28/org.wso2.carbon.identity.api.server.webhook.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.webhook.management,1.6.28,405,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.webhook.management/1.6.28/org.wso2.carbon.identity.api.server.webhook.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.v1,1.6.28,406,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.flow.management.v1/1.6.28/org.wso2.carbon.identity.api.server.flow.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.application.auth.basic:org.wso2.carbon.identity.application.authenticator.basicauth,6.11.8,407,https://repo1.maven.org/maven2/org/wso2/carbon/identity/application/auth/basic/org.wso2.carbon.identity.application.authenticator.basicauth/6.11.8/org.wso2.carbon.identity.application.authenticator.basicauth-6.11.8.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management.common,1.6.28,408,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.flow.management.common/1.6.28/org.wso2.carbon.identity.api.server.flow.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.management,1.6.28,409,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.flow.management/1.6.28/org.wso2.carbon.identity.api.server.flow.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.v1,1.6.28,410,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.flow.execution.v1/1.6.28/org.wso2.carbon.identity.api.server.flow.execution.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution.common,1.6.28,411,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.flow.execution.common/1.6.28/org.wso2.carbon.identity.api.server.flow.execution.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.flow.execution,1.6.28,412,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.flow.execution/1.6.28/org.wso2.carbon.identity.api.server.flow.execution-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.rule.metadata.v1,1.6.28,413,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.rule.metadata.v1/1.6.28/org.wso2.carbon.identity.api.server.rule.metadata.v1-1.6.28.pom
maven,org.wso2.carbon.identity.application.auth.basic:identity-application-auth-basicauth,6.11.8,414,https://repo1.maven.org/maven2/org/wso2/carbon/identity/application/auth/basic/identity-application-auth-basicauth/6.11.8/identity-application-auth-basicauth-6.11.8.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.rule.metadata.common,1.6.28,415,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.rule.metadata.common/1.6.28/org.wso2.carbon.identity.api.server.rule.metadata.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.rule.metadata,1.6.28,416,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.rule.metadata/1.6.28/org.wso2.carbon.identity.api.server.rule.metadata-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.notification.template.v1,1.6.28,417,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.rest.api.server.notification.template.v1/1.6.28/org.wso2.carbon.identity.rest.api.server.notification.template.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.template.common,1.6.28,418,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.notification.template.common/1.6.28/org.wso2.carbon.identity.api.server.notification.template.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.template,1.6.28,419,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.notification.template/1.6.28/org.wso2.carbon.identity.api.server.notification.template-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.action.management.v1,1.6.28,420,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.action.management.v1/1.6.28/org.wso2.carbon.identity.api.server.action.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.action.management.common,1.6.28,421,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.action.management.common/1.6.28/org.wso2.carbon.identity.api.server.action.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.action.management,1.6.28,422,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.action.management/1.6.28/org.wso2.carbon.identity.api.server.action.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.selfservice.v1,1.6.28,423,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.selfservice.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.selfservice.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.selfservice.common,1.6.28,424,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.selfservice.common/1.6.28/org.wso2.carbon.identity.api.server.organization.selfservice.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.selfservice,1.6.28,425,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.selfservice/1.6.28/org.wso2.carbon.identity.api.server.organization.selfservice-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.configs.v1,1.6.28,426,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.configs.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.configs.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.configs.common,1.6.28,427,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.configs.common/1.6.28/org.wso2.carbon.identity.api.server.organization.configs.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.configs,1.6.28,428,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.configs/1.6.28/org.wso2.carbon.identity.api.server.organization.configs-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.api.resource.v1,1.6.28,429,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.api.resource.v1/1.6.28/org.wso2.carbon.identity.api.server.api.resource.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.api.resource.common,1.6.28,430,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.api.resource.common/1.6.28/org.wso2.carbon.identity.api.server.api.resource.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.api.resource,1.6.28,431,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.api.resource/1.6.28/org.wso2.carbon.identity.api.server.api.resource-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.capability.governance.v1,1.6.28,432,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.capability.governance.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.capability.governance.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.capability.governance.common,1.6.28,433,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.capability.governance.common/1.6.28/org.wso2.carbon.identity.api.server.organization.capability.governance.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.capability.governance,1.6.28,434,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.capability.governance/1.6.28/org.wso2.carbon.identity.api.server.organization.capability.governance-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.v2,1.6.28,435,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.user.sharing.management.v2/1.6.28/org.wso2.carbon.identity.api.server.organization.user.sharing.management.v2-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.v1,1.6.28,436,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.user.sharing.management.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.user.sharing.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management.common,1.6.28,437,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.user.sharing.management.common/1.6.28/org.wso2.carbon.identity.api.server.organization.user.sharing.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.agent.sharing.management.v1,1.6.28,438,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.agent.sharing.management.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.agent.sharing.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.sharing.management,1.6.28,439,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.user.sharing.management/1.6.28/org.wso2.carbon.identity.api.server.organization.user.sharing.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.agent.sharing.management.common,1.6.28,440,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.agent.sharing.management.common/1.6.28/org.wso2.carbon.identity.api.server.organization.agent.sharing.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.agent.sharing.management,1.6.28,441,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.agent.sharing.management/1.6.28/org.wso2.carbon.identity.api.server.organization.agent.sharing.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.v1,1.6.28,442,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.user.invitation.management.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.user.invitation.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management.common,1.6.28,443,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.user.invitation.management.common/1.6.28/org.wso2.carbon.identity.api.server.organization.user.invitation.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.user.invitation.management,1.6.28,444,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.user.invitation.management/1.6.28/org.wso2.carbon.identity.api.server.organization.user.invitation.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.expired.password.identification.v1,1.6.28,445,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.expired.password.identification.v1/1.6.28/org.wso2.carbon.identity.api.expired.password.identification.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.expired.password.identification.common,1.6.28,446,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.expired.password.identification.common/1.6.28/org.wso2.carbon.identity.api.expired.password.identification.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.expired.password.identification,1.6.28,447,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.expired.password.identification/1.6.28/org.wso2.carbon.identity.api.expired.password.identification-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.idle.account.identification.v1,1.6.28,448,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.idle.account.identification.v1/1.6.28/org.wso2.carbon.identity.api.idle.account.identification.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.idle.account.identification.common,1.6.28,449,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.idle.account.identification.common/1.6.28/org.wso2.carbon.identity.api.idle.account.identification.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.idle.account.identification,1.6.28,450,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.idle.account.identification/1.6.28/org.wso2.carbon.identity.api.idle.account.identification-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.role.management.v1,1.6.28,451,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.role.management.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.role.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.role.management.common,1.6.28,452,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.role.management.common/1.6.28/org.wso2.carbon.identity.api.server.organization.role.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.v1,1.6.28,453,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.management.v1/1.6.28/org.wso2.carbon.identity.api.server.organization.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.role.management,1.6.28,454,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.role.management/1.6.28/org.wso2.carbon.identity.api.server.organization.role.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management.common,1.6.28,455,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.management.common/1.6.28/org.wso2.carbon.identity.api.server.organization.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.organization.management,1.6.28,456,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.organization.management/1.6.28/org.wso2.carbon.identity.api.server.organization.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.v1,1.6.28,457,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.idv.provider.v1/1.6.28/org.wso2.carbon.identity.api.server.idv.provider.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider.common,1.6.28,458,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.idv.provider.common/1.6.28/org.wso2.carbon.identity.api.server.idv.provider.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.admin.advisory.management.v1,1.6.28,459,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.admin.advisory.management.v1/1.6.28/org.wso2.carbon.identity.api.server.admin.advisory.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idv.provider,1.6.28,460,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.idv.provider/1.6.28/org.wso2.carbon.identity.api.server.idv.provider-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.admin.advisory.management.common,1.6.28,461,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.admin.advisory.management.common/1.6.28/org.wso2.carbon.identity.api.server.admin.advisory.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.admin.advisory.management,1.6.28,462,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.admin.advisory.management/1.6.28/org.wso2.carbon.identity.api.server.admin.advisory.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.extension.management.v1,1.6.28,463,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.extension.management.v1/1.6.28/org.wso2.carbon.identity.api.server.extension.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.extension.management.common,1.6.28,464,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.extension.management.common/1.6.28/org.wso2.carbon.identity.api.server.extension.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.extension.management,1.6.28,465,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.extension.management/1.6.28/org.wso2.carbon.identity.api.server.extension.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.v1,1.6.28,466,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.input.validation.v1/1.6.28/org.wso2.carbon.identity.api.server.input.validation.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation.common,1.6.28,467,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.input.validation.common/1.6.28/org.wso2.carbon.identity.api.server.input.validation.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.input.validation,1.6.28,468,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.input.validation/1.6.28/org.wso2.carbon.identity.api.server.input.validation-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.branding.preference.management.v1,1.6.28,469,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.branding.preference.management.v1/1.6.28/org.wso2.carbon.identity.api.server.branding.preference.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.branding.preference.management.common,1.6.28,470,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.branding.preference.management.common/1.6.28/org.wso2.carbon.identity.api.server.branding.preference.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.branding.preference.management,1.6.28,471,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.branding.preference.management/1.6.28/org.wso2.carbon.identity.api.server.branding.preference.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.secret.management.v1,1.6.28,472,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.secret.management.v1/1.6.28/org.wso2.carbon.identity.api.server.secret.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.secret.management.common,1.6.28,473,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.secret.management.common/1.6.28/org.wso2.carbon.identity.api.server.secret.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.secret.management,1.6.28,474,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.secret.management/1.6.28/org.wso2.carbon.identity.api.server.secret.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.certificate.validation.management.v1,1.6.28,475,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.certificate.validation.management.v1/1.6.28/org.wso2.carbon.identity.api.server.certificate.validation.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.certificate.validation.management.common,1.6.28,476,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.certificate.validation.management.common/1.6.28/org.wso2.carbon.identity.api.server.certificate.validation.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.authenticators.v1,1.6.28,477,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.authenticators.v1/1.6.28/org.wso2.carbon.identity.api.server.authenticators.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.certificate.validation.management,1.6.28,478,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.certificate.validation.management/1.6.28/org.wso2.carbon.identity.api.server.certificate.validation.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.authenticators.common,1.6.28,479,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.authenticators.common/1.6.28/org.wso2.carbon.identity.api.server.authenticators.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.authenticators,1.6.28,480,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.authenticators/1.6.28/org.wso2.carbon.identity.api.server.authenticators-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v2,1.6.28,481,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.notification.sender.v2/1.6.28/org.wso2.carbon.identity.api.server.notification.sender.v2-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.v1,1.6.28,482,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.notification.sender.v1/1.6.28/org.wso2.carbon.identity.api.server.notification.sender.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender.common,1.6.28,483,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.notification.sender.common/1.6.28/org.wso2.carbon.identity.api.server.notification.sender.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.notification.sender,1.6.28,484,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.notification.sender/1.6.28/org.wso2.carbon.identity.api.server.notification.sender-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.cors.v1,1.6.28,485,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.cors.v1/1.6.28/org.wso2.carbon.identity.api.server.cors.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.cors.common,1.6.28,486,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.cors.common/1.6.28/org.wso2.carbon.identity.api.server.cors.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.cors,1.6.28,487,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.cors/1.6.28/org.wso2.carbon.identity.api.server.cors-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.tenant.management.v1,1.6.28,488,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.tenant.management.v1/1.6.28/org.wso2.carbon.identity.api.server.tenant.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.tenant.management.common,1.6.28,489,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.tenant.management.common/1.6.28/org.wso2.carbon.identity.api.server.tenant.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.tenant.management,1.6.28,490,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.tenant.management/1.6.28/org.wso2.carbon.identity.api.server.tenant.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.configs.v1,1.6.28,491,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.configs.v1/1.6.28/org.wso2.carbon.identity.api.server.configs.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.configs.common,1.6.28,492,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.configs.common/1.6.28/org.wso2.carbon.identity.api.server.configs.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.configs,1.6.28,493,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.configs/1.6.28/org.wso2.carbon.identity.api.server.configs-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.oidc.scope.management.v1,1.6.28,494,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.oidc.scope.management.v1/1.6.28/org.wso2.carbon.identity.api.server.oidc.scope.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.oidc.scope.management.common,1.6.28,495,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.oidc.scope.management.common/1.6.28/org.wso2.carbon.identity.api.server.oidc.scope.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.oidc.scope.management,1.6.28,496,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.oidc.scope.management/1.6.28/org.wso2.carbon.identity.api.server.oidc.scope.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.script.library.v1,1.6.28,497,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.script.library.v1/1.6.28/org.wso2.carbon.identity.api.server.script.library.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.script.library.common,1.6.28,498,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.script.library.common/1.6.28/org.wso2.carbon.identity.api.server.script.library.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idp.v1,1.6.28,499,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.idp.v1/1.6.28/org.wso2.carbon.identity.api.server.idp.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.script.library,1.6.28,500,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.script.library/1.6.28/org.wso2.carbon.identity.api.server.script.library-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idp.common,1.6.28,501,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.idp.common/1.6.28/org.wso2.carbon.identity.api.server.idp.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.idp,1.6.28,502,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.idp/1.6.28/org.wso2.carbon.identity.api.server.idp-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.keystore.management.v1,1.6.28,503,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.keystore.management.v1/1.6.28/org.wso2.carbon.identity.api.server.keystore.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.keystore.management.common,1.6.28,504,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.keystore.management.common/1.6.28/org.wso2.carbon.identity.api.server.keystore.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.keystore.management,1.6.28,505,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.keystore.management/1.6.28/org.wso2.carbon.identity.api.server.keystore.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.v1,1.6.28,506,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.userstore.v1/1.6.28/org.wso2.carbon.identity.api.server.userstore.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore.common,1.6.28,507,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.userstore.common/1.6.28/org.wso2.carbon.identity.api.server.userstore.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.userstore,1.6.28,508,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.userstore/1.6.28/org.wso2.carbon.identity.api.server.userstore-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.application.management.v1,1.6.28,509,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.application.management.v1/1.6.28/org.wso2.carbon.identity.api.server.application.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.application.management.common,1.6.28,510,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.application.management.common/1.6.28/org.wso2.carbon.identity.api.server.application.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.application.management,1.6.28,511,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.application.management/1.6.28/org.wso2.carbon.identity.api.server.application.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v2,1.6.28,512,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.rest.api.server.email.template.v2/1.6.28/org.wso2.carbon.identity.rest.api.server.email.template.v2-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.email.template.v1,1.6.28,513,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.rest.api.server.email.template.v1/1.6.28/org.wso2.carbon.identity.rest.api.server.email.template.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.email.template.common,1.6.28,514,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.email.template.common/1.6.28/org.wso2.carbon.identity.api.server.email.template.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.email.template,1.6.28,515,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.email.template/1.6.28/org.wso2.carbon.identity.api.server.email.template-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.permission.management.v1,1.6.28,516,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.permission.management.v1/1.6.28/org.wso2.carbon.identity.api.server.permission.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.permission.management.common,1.6.28,517,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.permission.management.common/1.6.28/org.wso2.carbon.identity.api.server.permission.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.permission.management,1.6.28,518,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.permission.management/1.6.28/org.wso2.carbon.identity.api.server.permission.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.identity.governance.v1,1.6.28,519,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.identity.governance.v1/1.6.28/org.wso2.carbon.identity.api.server.identity.governance.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.identity.governance.common,1.6.28,520,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.identity.governance.common/1.6.28/org.wso2.carbon.identity.api.server.identity.governance.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.identity.governance,1.6.28,521,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.identity.governance/1.6.28/org.wso2.carbon.identity.api.server.identity.governance-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.rest.api.server.claim.management.v1,1.6.28,522,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.rest.api.server.claim.management.v1/1.6.28/org.wso2.carbon.identity.rest.api.server.claim.management.v1-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.claim.management.common,1.6.28,523,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.claim.management.common/1.6.28/org.wso2.carbon.identity.api.server.claim.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.claim.management,1.6.28,524,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.claim.management/1.6.28/org.wso2.carbon.identity.api.server.claim.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.consent.management.v2,1.6.28,525,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.consent.management.v2/1.6.28/org.wso2.carbon.identity.api.server.consent.management.v2-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.consent.management.common,1.6.28,526,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.consent.management.common/1.6.28/org.wso2.carbon.identity.api.server.consent.management.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.consent.management,1.6.28,527,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.consent.management/1.6.28/org.wso2.carbon.identity.api.server.consent.management-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:org.wso2.carbon.identity.api.server.common,1.6.28,528,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/org.wso2.carbon.identity.api.server.common/1.6.28/org.wso2.carbon.identity.api.server.common-1.6.28.pom
maven,org.wso2.carbon.identity.server.api:identity-api-server,1.6.28,529,https://repo1.maven.org/maven2/org/wso2/carbon/identity/server/api/identity-api-server/1.6.28/identity-api-server-1.6.28.pom
maven,com.google.apis:google-api-services-youtube,v3-rev20260608-2.0.0,530,https://repo1.maven.org/maven2/com/google/apis/google-api-services-youtube/v3-rev20260608-2.0.0/google-api-services-youtube-v3-rev20260608-2.0.0.pom
maven,com.google.apis:google-api-services-paymentsresellersubscription,v1-rev20260607-2.0.0,531,https://repo1.maven.org/maven2/com/google/apis/google-api-services-paymentsresellersubscription/v1-rev20260607-2.0.0/google-api-services-paymentsresellersubscription-v1-rev20260607-2.0.0.pom
maven,com.google.apis:google-api-services-networkmanagement,v1-rev20260603-2.0.0,532,https://repo1.maven.org/maven2/com/google/apis/google-api-services-networkmanagement/v1-rev20260603-2.0.0/google-api-services-networkmanagement-v1-rev20260603-2.0.0.pom
maven,com.google.apis:google-api-services-displayvideo,v4-rev20260606-2.0.0,533,https://repo1.maven.org/maven2/com/google/apis/google-api-services-displayvideo/v4-rev20260606-2.0.0/google-api-services-displayvideo-v4-rev20260606-2.0.0.pom
maven,com.google.apis:google-api-services-discoveryengine,v1-rev20260606-2.0.0,534,https://repo1.maven.org/maven2/com/google/apis/google-api-services-discoveryengine/v1-rev20260606-2.0.0/google-api-services-discoveryengine-v1-rev20260606-2.0.0.pom
maven,com.google.apis:google-api-services-analyticsadmin,v1beta-rev20260607-2.0.0,535,https://repo1.maven.org/maven2/com/google/apis/google-api-services-analyticsadmin/v1beta-rev20260607-2.0.0/google-api-services-analyticsadmin-v1beta-rev20260607-2.0.0.pom
maven,org.wso2.identity.apps:myaccount,4.3.4,536,https://repo1.maven.org/maven2/org/wso2/identity/apps/myaccount/4.3.4/myaccount-4.3.4.pom
maven,org.wso2.identity.apps:identity-apps-myaccount,4.3.4,537,https://repo1.maven.org/maven2/org/wso2/identity/apps/identity-apps-myaccount/4.3.4/identity-apps-myaccount-4.3.4.pom
maven,org.wso2.identity.apps:org.wso2.identity.apps.myaccount.server.feature,4.3.4,538,https://repo1.maven.org/maven2/org/wso2/identity/apps/org.wso2.identity.apps.myaccount.server.feature/4.3.4/org.wso2.identity.apps.myaccount.server.feature-4.3.4.pom
maven,org.wso2.integration.inbound:mi-inbound-mcp,0.1.2,539,https://repo1.maven.org/maven2/org/wso2/integration/inbound/mi-inbound-mcp/0.1.2/mi-inbound-mcp-0.1.2.pom
maven,org.wso2.integration.connector:mi-connector-file,6.0.4,540,https://repo1.maven.org/maven2/org/wso2/integration/connector/mi-connector-file/6.0.4/mi-connector-file-6.0.4.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8520,2.0.3,541,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8520/2.0.3/odl-ietf-model-rfc8520-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9648,2.0.3,542,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9648/2.0.3/odl-ietf-model-rfc9648-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8344,2.0.3,543,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8344/2.0.3/odl-ietf-model-rfc8344-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795-non-nmda,2.0.3,544,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8795-non-nmda/2.0.3/odl-ietf-model-rfc8795-non-nmda-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc7224,2.0.3,545,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc7224/2.0.3/odl-ietf-model-rfc7224-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-notification-capabilities,2.0.3,546,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9196-ietf-notification-capabilities/2.0.3/odl-ietf-model-rfc9196-ietf-notification-capabilities-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8519,2.0.3,547,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8519/2.0.3/odl-ietf-model-rfc8519-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-snmp,2.0.3,548,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc7407-ietf-snmp/2.0.3/odl-ietf-model-rfc7407-ietf-snmp-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8525,2.0.3,549,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8525/2.0.3/odl-ietf-model-rfc8525-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9644,2.0.3,550,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9644/2.0.3/odl-ietf-model-rfc9644-2.0.3.pom
maven,org.opendaylight.ietf:feature-parent,2.0.3,551,https://repo1.maven.org/maven2/org/opendaylight/ietf/feature-parent/2.0.3/feature-parent-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9640,2.0.3,552,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9640/2.0.3/odl-ietf-model-rfc9640-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8177,2.0.3,553,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8177/2.0.3/odl-ietf-model-rfc8177-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc6470,2.0.3,554,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc6470/2.0.3/odl-ietf-model-rfc6470-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8916,2.0.3,555,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8916/2.0.3/odl-ietf-model-rfc8916-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-rfc8294-netty,2.0.3,556,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-rfc8294-netty/2.0.3/odl-ietf-rfc8294-netty-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc7407-ietf-x509-cert-to-name,2.0.3,557,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc7407-ietf-x509-cert-to-name/2.0.3/odl-ietf-model-rfc7407-ietf-x509-cert-to-name-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8526,2.0.3,558,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8526/2.0.3/odl-ietf-model-rfc8526-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9067,2.0.3,559,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9067/2.0.3/odl-ietf-model-rfc9067-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8641,2.0.3,560,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8641/2.0.3/odl-ietf-model-rfc8641-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-conveyed-info,2.0.3,561,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8572-ietf-sztp-conveyed-info/2.0.3/odl-ietf-model-rfc8572-ietf-sztp-conveyed-info-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc7317-iana-crypt-hash,2.0.3,562,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc7317-iana-crypt-hash/2.0.3/odl-ietf-model-rfc7317-iana-crypt-hash-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf-monitoring,2.0.3,563,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8040-ietf-restconf-monitoring/2.0.3/odl-ietf-model-rfc8040-ietf-restconf-monitoring-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346,2.0.3,564,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8346/2.0.3/odl-ietf-model-rfc8346-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8343,2.0.3,565,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8343/2.0.3/odl-ietf-model-rfc8343-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8819-non-nmda,2.0.3,566,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8819-non-nmda/2.0.3/odl-ietf-model-rfc8819-non-nmda-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8349,2.0.3,567,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8349/2.0.3/odl-ietf-model-rfc8349-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345-non-nmda,2.0.3,568,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8345-non-nmda/2.0.3/odl-ietf-model-rfc8345-non-nmda-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8528,2.0.3,569,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8528/2.0.3/odl-ietf-model-rfc8528-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8529,2.0.3,570,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8529/2.0.3/odl-ietf-model-rfc8529-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc6022,2.0.3,571,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc6022/2.0.3/odl-ietf-model-rfc6022-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348-non-nmda,2.0.3,572,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8348-non-nmda/2.0.3/odl-ietf-model-rfc8348-non-nmda-2.0.3.pom
maven,org.opendaylight.ietf:rfc8294-netty,2.0.3,573,https://repo1.maven.org/maven2/org/opendaylight/ietf/rfc8294-netty/2.0.3/rfc8294-netty-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8345,2.0.3,574,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8345/2.0.3/odl-ietf-model-rfc8345-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8776,2.0.3,575,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8776/2.0.3/odl-ietf-model-rfc8776-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9144,2.0.3,576,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9144/2.0.3/odl-ietf-model-rfc9144-2.0.3.pom
maven,org.opendaylight.ietf:ietf-type-util,2.0.3,577,https://repo1.maven.org/maven2/org/opendaylight/ietf/ietf-type-util/2.0.3/ietf-type-util-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc7317-ietf-system,2.0.3,578,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc7317-ietf-system/2.0.3/odl-ietf-model-rfc7317-ietf-system-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc6241,2.0.3,579,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc6241/2.0.3/odl-ietf-model-rfc6241-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8572-ietf-sztp-bootstrap-server,2.0.3,580,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8572-ietf-sztp-bootstrap-server/2.0.3/odl-ietf-model-rfc8572-ietf-sztp-bootstrap-server-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8341,2.0.3,581,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8341/2.0.3/odl-ietf-model-rfc8341-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8650,2.0.3,582,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8650/2.0.3/odl-ietf-model-rfc8650-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9643,2.0.3,583,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9643/2.0.3/odl-ietf-model-rfc9643-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8795,2.0.3,584,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8795/2.0.3/odl-ietf-model-rfc8795-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8348,2.0.3,585,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8348/2.0.3/odl-ietf-model-rfc8348-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9645,2.0.3,586,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9645/2.0.3/odl-ietf-model-rfc9645-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8294,2.0.3,587,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8294/2.0.3/odl-ietf-model-rfc8294-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8808,2.0.3,588,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8808/2.0.3/odl-ietf-model-rfc8808-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8072,2.0.3,589,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8072/2.0.3/odl-ietf-model-rfc8072-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc6991,2.0.3,590,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc6991/2.0.3/odl-ietf-model-rfc6991-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9196-ietf-system-capabilities,2.0.3,591,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9196-ietf-system-capabilities/2.0.3/odl-ietf-model-rfc9196-ietf-system-capabilities-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc7952,2.0.3,592,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc7952/2.0.3/odl-ietf-model-rfc7952-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9179,2.0.3,593,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9179/2.0.3/odl-ietf-model-rfc9179-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8542,2.0.3,594,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8542/2.0.3/odl-ietf-model-rfc8542-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc6243,2.0.3,595,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc6243/2.0.3/odl-ietf-model-rfc6243-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8675,2.0.3,596,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8675/2.0.3/odl-ietf-model-rfc8675-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8529,2.0.3,597,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8529/2.0.3/rfc8529-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-conveyed-info,2.0.3,598,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8572-ietf-sztp-conveyed-info/2.0.3/rfc8572-ietf-sztp-conveyed-info-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8776-ietf-te-packet-types,2.0.3,599,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8776-ietf-te-packet-types/2.0.3/rfc8776-ietf-te-packet-types-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9640,2.0.3,600,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9640/2.0.3/rfc9640-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8650,2.0.3,601,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8650/2.0.3/rfc8650-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp,2.0.3,602,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9070-ietf-mpls-ldp/2.0.3/rfc9070-ietf-mpls-ldp-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9642,2.0.3,603,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9642/2.0.3/rfc9642-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8343,2.0.3,604,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8343/2.0.3/rfc8343-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8344,2.0.3,605,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8344/2.0.3/rfc8344-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-ssh-mac-algs,2.0.3,606,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-ssh-mac-algs/2.0.3/iana-ssh-mac-algs-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-types,2.0.3,607,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8542-ietf-dc-fabric-types/2.0.3/rfc8542-ietf-dc-fabric-types-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-tunnel-type,2.0.3,608,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-tunnel-type/2.0.3/iana-tunnel-type-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8639,2.0.3,609,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8639/2.0.3/rfc8639-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-state,2.0.3,610,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8345-ietf-network-state/2.0.3/rfc8345-ietf-network-state-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8542-ietf-dc-fabric-topology,2.0.3,611,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8542-ietf-dc-fabric-topology/2.0.3/rfc8542-ietf-dc-fabric-topology-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-topology-state,2.0.3,612,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8345-ietf-network-topology-state/2.0.3/rfc8345-ietf-network-topology-state-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8341,2.0.3,613,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8341/2.0.3/rfc8341-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology-state,2.0.3,614,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8795-ietf-te-topology-state/2.0.3/rfc8795-ietf-te-topology-state-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-common,2.0.3,615,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9644-ietf-ssh-common/2.0.3/rfc9644-ietf-ssh-common-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology-state,2.0.3,616,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8346-ietf-l3-unicast-topology-state/2.0.3/rfc8346-ietf-l3-unicast-topology-state-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8342-ietf-origin,2.0.3,617,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8342-ietf-origin/2.0.3/rfc8342-ietf-origin-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8346-ietf-l3-unicast-topology,2.0.3,618,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8346-ietf-l3-unicast-topology/2.0.3/rfc8346-ietf-l3-unicast-topology-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware-state,2.0.3,619,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8348-ietf-hardware-state/2.0.3/rfc8348-ietf-hardware-state-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8177,2.0.3,620,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8177/2.0.3/rfc8177-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9196-ietf-system-capabilities,2.0.3,621,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9196-ietf-system-capabilities/2.0.3/rfc9196-ietf-system-capabilities-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc6022,2.0.3,622,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc6022/2.0.3/rfc6022-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9648,2.0.3,623,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9648/2.0.3/rfc9648-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8348-ietf-hardware,2.0.3,624,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8348-ietf-hardware/2.0.3/rfc8348-ietf-hardware-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-crypt-hash,2.0.3,625,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-crypt-hash/2.0.3/iana-crypt-hash-2.0.3.pom
maven,org.opendaylight.ietf.model:bundle-parent,2.0.3,626,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/bundle-parent/2.0.3/bundle-parent-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8525,2.0.3,627,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8525/2.0.3/rfc8525-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv4-unicast-routing,2.0.3,628,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8349-ietf-ipv4-unicast-routing/2.0.3/rfc8349-ietf-ipv4-unicast-routing-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-client,2.0.3,629,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9645-ietf-tls-client/2.0.3/rfc9645-ietf-tls-client-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-routing-types,2.0.3,630,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-routing-types/2.0.3/iana-routing-types-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8572-ietf-sztp-bootstrap-server,2.0.3,631,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8572-ietf-sztp-bootstrap-server/2.0.3/rfc8572-ietf-sztp-bootstrap-server-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8916,2.0.3,632,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8916/2.0.3/rfc8916-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8819-ietf-module-tags-state,2.0.3,633,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8819-ietf-module-tags-state/2.0.3/rfc8819-ietf-module-tags-state-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8294-ietf-routing-types,2.0.3,634,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8294-ietf-routing-types/2.0.3/rfc8294-ietf-routing-types-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8345-ietf-network-topology,2.0.3,635,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8345-ietf-network-topology/2.0.3/rfc8345-ietf-network-topology-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8528,2.0.3,636,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8528/2.0.3/rfc8528-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8520-ietf-acldns,2.0.3,637,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8520-ietf-acldns/2.0.3/rfc8520-ietf-acldns-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-if-type,2.0.3,638,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-if-type/2.0.3/iana-if-type-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8342-ietf-datastores,2.0.3,639,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8342-ietf-datastores/2.0.3/rfc8342-ietf-datastores-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8519-ietf-ethertypes,2.0.3,640,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8519-ietf-ethertypes/2.0.3/rfc8519-ietf-ethertypes-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8795-ietf-te-topology,2.0.3,641,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8795-ietf-te-topology/2.0.3/rfc8795-ietf-te-topology-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9641,2.0.3,642,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9641/2.0.3/rfc9641-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-client,2.0.3,643,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9644-ietf-ssh-client/2.0.3/rfc9644-ietf-ssh-client-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-server,2.0.3,644,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9645-ietf-tls-server/2.0.3/rfc9645-ietf-tls-server-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9070-ietf-mpls-ldp-extended,2.0.3,645,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9070-ietf-mpls-ldp-extended/2.0.3/rfc9070-ietf-mpls-ldp-extended-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9196-ietf-notification-capabilities,2.0.3,646,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9196-ietf-notification-capabilities/2.0.3/rfc9196-ietf-notification-capabilities-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9644-ietf-ssh-server,2.0.3,647,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9644-ietf-ssh-server/2.0.3/rfc9644-ietf-ssh-server-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-ssh-public-key-algs,2.0.3,648,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-ssh-public-key-algs/2.0.3/iana-ssh-public-key-algs-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8519-ietf-packet-fields,2.0.3,649,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8519-ietf-packet-fields/2.0.3/rfc8519-ietf-packet-fields-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8530,2.0.3,650,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8530/2.0.3/rfc8530-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc7407-ietf-snmp,2.0.3,651,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc7407-ietf-snmp/2.0.3/rfc7407-ietf-snmp-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-server,2.0.3,652,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9643-ietf-tcp-server/2.0.3/rfc9643-ietf-tcp-server-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8520-ietf-mud,2.0.3,653,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8520-ietf-mud/2.0.3/rfc8520-ietf-mud-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9144,2.0.3,654,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9144/2.0.3/rfc9144-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc6470,2.0.3,655,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc6470/2.0.3/rfc6470-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc6991-ietf-inet-types,2.0.3,656,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc6991-ietf-inet-types/2.0.3/rfc6991-ietf-inet-types-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8349-ietf-ipv6-unicast-routing,2.0.3,657,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8349-ietf-ipv6-unicast-routing/2.0.3/rfc8349-ietf-ipv6-unicast-routing-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc7407-ietf-x509-cert-to-name,2.0.3,658,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc7407-ietf-x509-cert-to-name/2.0.3/rfc7407-ietf-x509-cert-to-name-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc6243,2.0.3,659,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc6243/2.0.3/rfc6243-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8349-ietf-routing,2.0.3,660,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8349-ietf-routing/2.0.3/rfc8349-ietf-routing-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-client,2.0.3,661,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9643-ietf-tcp-client/2.0.3/rfc9643-ietf-tcp-client-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9643-ietf-tcp-common,2.0.3,662,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9643-ietf-tcp-common/2.0.3/rfc9643-ietf-tcp-common-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8776-ietf-te-types,2.0.3,663,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8776-ietf-te-types/2.0.3/rfc8776-ietf-te-types-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8808,2.0.3,664,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8808/2.0.3/rfc8808-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8040-ietf-restconf,2.0.3,665,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8040-ietf-restconf/2.0.3/rfc8040-ietf-restconf-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-ssh-encryption-algs,2.0.3,666,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-ssh-encryption-algs/2.0.3/iana-ssh-encryption-algs-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8040-ietf-restconf-monitoring,2.0.3,667,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8040-ietf-restconf-monitoring/2.0.3/rfc8040-ietf-restconf-monitoring-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8526,2.0.3,668,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8526/2.0.3/rfc8526-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8072,2.0.3,669,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8072/2.0.3/rfc8072-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc7952,2.0.3,670,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc7952/2.0.3/rfc7952-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8641,2.0.3,671,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8641/2.0.3/rfc8641-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9645-ietf-tls-common,2.0.3,672,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9645-ietf-tls-common/2.0.3/rfc9645-ietf-tls-common-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-tls-cipher-suite-algs,2.0.3,673,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-tls-cipher-suite-algs/2.0.3/iana-tls-cipher-suite-algs-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc6241,2.0.3,674,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc6241/2.0.3/rfc6241-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9179,2.0.3,675,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9179/2.0.3/rfc9179-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8819-ietf-module-tags,2.0.3,676,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8819-ietf-module-tags/2.0.3/rfc8819-ietf-module-tags-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc9067,2.0.3,677,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc9067/2.0.3/rfc9067-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc7317-ietf-system,2.0.3,678,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc7317-ietf-system/2.0.3/rfc7317-ietf-system-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8519-ietf-access-control-list,2.0.3,679,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8519-ietf-access-control-list/2.0.3/rfc8519-ietf-access-control-list-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-ssh-key-exchange-algs,2.0.3,680,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-ssh-key-exchange-algs/2.0.3/iana-ssh-key-exchange-algs-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc8345-ietf-network,2.0.3,681,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc8345-ietf-network/2.0.3/rfc8345-ietf-network-2.0.3.pom
maven,org.opendaylight.ietf.model:rfc6991-ietf-yang-types,2.0.3,682,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/rfc6991-ietf-yang-types/2.0.3/rfc6991-ietf-yang-types-2.0.3.pom
maven,org.opendaylight.ietf.model:iana-hardware,2.0.3,683,https://repo1.maven.org/maven2/org/opendaylight/ietf/model/iana-hardware/2.0.3/iana-hardware-2.0.3.pom
maven,org.opendaylight.ietf:ietf-artifacts,2.0.3,684,https://repo1.maven.org/maven2/org/opendaylight/ietf/ietf-artifacts/2.0.3/ietf-artifacts-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8639,2.0.3,685,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8639/2.0.3/odl-ietf-model-rfc8639-2.0.3.pom
maven,org.opendaylight.ietf:bnd-parent,2.0.3,686,https://repo1.maven.org/maven2/org/opendaylight/ietf/bnd-parent/2.0.3/bnd-parent-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8040-ietf-restconf,2.0.3,687,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8040-ietf-restconf/2.0.3/odl-ietf-model-rfc8040-ietf-restconf-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8819,2.0.3,688,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8819/2.0.3/odl-ietf-model-rfc8819-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9642,2.0.3,689,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9642/2.0.3/odl-ietf-model-rfc9642-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9641,2.0.3,690,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9641/2.0.3/odl-ietf-model-rfc9641-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8530,2.0.3,691,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8530/2.0.3/odl-ietf-model-rfc8530-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8342,2.0.3,692,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8342/2.0.3/odl-ietf-model-rfc8342-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc8346-non-nmda,2.0.3,693,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc8346-non-nmda/2.0.3/odl-ietf-model-rfc8346-non-nmda-2.0.3.pom
maven,org.opendaylight.ietf:odl-ietf-model-rfc9070,2.0.3,694,https://repo1.maven.org/maven2/org/opendaylight/ietf/odl-ietf-model-rfc9070/2.0.3/odl-ietf-model-rfc9070-2.0.3.pom
maven,org.opensearch:common,3.7.0,695,https://repo1.maven.org/maven2/org/opensearch/common/3.7.0/common-3.7.0.pom
maven,org.opensearch:common-utils,3.7.0.0,696,https://repo1.maven.org/maven2/org/opensearch/common-utils/3.7.0.0/common-utils-3.7.0.0.pom
maven,org.opensearch:custom-settings,3.7.0,697,https://repo1.maven.org/maven2/org/opensearch/custom-settings/3.7.0/custom-settings-3.7.0.pom
maven,org.opensearch:custom-significance-heuristic,3.7.0,698,https://repo1.maven.org/maven2/org/opensearch/custom-significance-heuristic/3.7.0/custom-significance-heuristic-3.7.0.pom
maven,org.opensearch:custom-suggester,3.7.0,699,https://repo1.maven.org/maven2/org/opensearch/custom-suggester/3.7.0/custom-suggester-3.7.0.pom
maven,org.opensearch:die-with-dignity,3.7.0,700,https://repo1.maven.org/maven2/org/opensearch/die-with-dignity/3.7.0/die-with-dignity-3.7.0.pom
maven,org.opensearch:example-mapping-transformer,3.7.0,701,https://repo1.maven.org/maven2/org/opensearch/example-mapping-transformer/3.7.0/example-mapping-transformer-3.7.0.pom
maven,org.opensearch:example-rescore,3.7.0,702,https://repo1.maven.org/maven2/org/opensearch/example-rescore/3.7.0/example-rescore-3.7.0.pom
maven,org.opensearch:example-system-ingest-processor,3.7.0,703,https://repo1.maven.org/maven2/org/opensearch/example-system-ingest-processor/3.7.0/example-system-ingest-processor-3.7.0.pom
maven,org.opensearch:example-system-search-processor,3.7.0,704,https://repo1.maven.org/maven2/org/opensearch/example-system-search-processor/3.7.0/example-system-search-processor-3.7.0.pom
maven,org.opensearch:fips-compliance,3.7.0,705,https://repo1.maven.org/maven2/org/opensearch/fips-compliance/3.7.0/fips-compliance-3.7.0.pom
maven,org.opensearch:fips-demo-installer-cli,3.7.0,706,https://repo1.maven.org/maven2/org/opensearch/fips-demo-installer-cli/3.7.0/fips-demo-installer-cli-3.7.0.pom
maven,org.opensearch:geospatial-client,3.7.0.0,707,https://repo1.maven.org/maven2/org/opensearch/geospatial-client/3.7.0.0/geospatial-client-3.7.0.0.pom
maven,org.opensearch:heap-prof-cli,3.7.0,708,https://repo1.maven.org/maven2/org/opensearch/heap-prof-cli/3.7.0/heap-prof-cli-3.7.0.pom
maven,org.opensearch:java-version-checker,3.7.0,709,https://repo1.maven.org/maven2/org/opensearch/java-version-checker/3.7.0/java-version-checker-3.7.0.pom
maven,org.opensearch:keystore-cli,3.7.0,710,https://repo1.maven.org/maven2/org/opensearch/keystore-cli/3.7.0/keystore-cli-3.7.0.pom
maven,org.opensearch:ltr,3.7.0.0,711,https://repo1.maven.org/maven2/org/opensearch/ltr/3.7.0.0/ltr-3.7.0.0.pom
maven,org.opensearch:opensearch,3.7.0,712,https://repo1.maven.org/maven2/org/opensearch/opensearch/3.7.0/opensearch-3.7.0.pom
maven,org.opensearch:opensearch-agent,3.7.0,713,https://repo1.maven.org/maven2/org/opensearch/opensearch-agent/3.7.0/opensearch-agent-3.7.0.pom
maven,org.opensearch:opensearch-agent-bootstrap,3.7.0,714,https://repo1.maven.org/maven2/org/opensearch/opensearch-agent-bootstrap/3.7.0/opensearch-agent-bootstrap-3.7.0.pom
maven,org.opensearch:opensearch-agent-policy,3.7.0,715,https://repo1.maven.org/maven2/org/opensearch/opensearch-agent-policy/3.7.0/opensearch-agent-policy-3.7.0.pom
maven,org.opensearch:opensearch-agent-sm,3.7.0,716,https://repo1.maven.org/maven2/org/opensearch/opensearch-agent-sm/3.7.0/opensearch-agent-sm-3.7.0.pom
maven,org.opensearch:opensearch-arrow-spi,3.7.0,717,https://repo1.maven.org/maven2/org/opensearch/opensearch-arrow-spi/3.7.0/opensearch-arrow-spi-3.7.0.pom
maven,org.opensearch:opensearch-benchmarks,3.7.0,718,https://repo1.maven.org/maven2/org/opensearch/opensearch-benchmarks/3.7.0/opensearch-benchmarks-3.7.0.pom
maven,org.opensearch:opensearch-cli,3.7.0,719,https://repo1.maven.org/maven2/org/opensearch/opensearch-cli/3.7.0/opensearch-cli-3.7.0.pom
maven,org.opensearch:opensearch-common,3.7.0,720,https://repo1.maven.org/maven2/org/opensearch/opensearch-common/3.7.0/opensearch-common-3.7.0.pom
maven,org.opensearch:opensearch-compress,3.7.0,721,https://repo1.maven.org/maven2/org/opensearch/opensearch-compress/3.7.0/opensearch-compress-3.7.0.pom
maven,org.opensearch:opensearch-concurrent-queue,3.7.0,722,https://repo1.maven.org/maven2/org/opensearch/opensearch-concurrent-queue/3.7.0/opensearch-concurrent-queue-3.7.0.pom
maven,org.opensearch:opensearch-core,3.7.0,723,https://repo1.maven.org/maven2/org/opensearch/opensearch-core/3.7.0/opensearch-core-3.7.0.pom
maven,org.opensearch:opensearch-dissect,3.7.0,724,https://repo1.maven.org/maven2/org/opensearch/opensearch-dissect/3.7.0/opensearch-dissect-3.7.0.pom
maven,org.opensearch:opensearch-geo,3.7.0,725,https://repo1.maven.org/maven2/org/opensearch/opensearch-geo/3.7.0/opensearch-geo-3.7.0.pom
maven,org.opensearch:opensearch-geospatial,3.7.0.0,726,https://repo1.maven.org/maven2/org/opensearch/opensearch-geospatial/3.7.0.0/opensearch-geospatial-3.7.0.0.pom
maven,org.opensearch:opensearch-grok,3.7.0,727,https://repo1.maven.org/maven2/org/opensearch/opensearch-grok/3.7.0/opensearch-grok-3.7.0.pom
maven,org.opensearch:opensearch-job-scheduler,3.7.0.0,728,https://repo1.maven.org/maven2/org/opensearch/opensearch-job-scheduler/3.7.0.0/opensearch-job-scheduler-3.7.0.0.pom
maven,org.opensearch:opensearch-job-scheduler-spi,3.7.0.0,729,https://repo1.maven.org/maven2/org/opensearch/opensearch-job-scheduler-spi/3.7.0.0/opensearch-job-scheduler-spi-3.7.0.0.pom
maven,org.opensearch:opensearch-launchers,3.7.0,730,https://repo1.maven.org/maven2/org/opensearch/opensearch-launchers/3.7.0/opensearch-launchers-3.7.0.pom
maven,org.opensearch:opensearch-ml-client,3.7.0.0,731,https://repo1.maven.org/maven2/org/opensearch/opensearch-ml-client/3.7.0.0/opensearch-ml-client-3.7.0.0.pom
maven,org.opensearch:opensearch-ml-common,3.7.0.0,732,https://repo1.maven.org/maven2/org/opensearch/opensearch-ml-common/3.7.0.0/opensearch-ml-common-3.7.0.0.pom
maven,org.opensearch:opensearch-ml-spi,3.7.0.0,733,https://repo1.maven.org/maven2/org/opensearch/opensearch-ml-spi/3.7.0.0/opensearch-ml-spi-3.7.0.0.pom
maven,org.opensearch:opensearch-netty4,3.7.0,734,https://repo1.maven.org/maven2/org/opensearch/opensearch-netty4/3.7.0/opensearch-netty4-3.7.0.pom
maven,org.opensearch:opensearch-nio,3.7.0,735,https://repo1.maven.org/maven2/org/opensearch/opensearch-nio/3.7.0/opensearch-nio-3.7.0.pom
maven,org.opensearch:opensearch-plugin-classloader,3.7.0,736,https://repo1.maven.org/maven2/org/opensearch/opensearch-plugin-classloader/3.7.0/opensearch-plugin-classloader-3.7.0.pom
maven,org.opensearch:opensearch-plugin-cli,3.7.0,737,https://repo1.maven.org/maven2/org/opensearch/opensearch-plugin-cli/3.7.0/opensearch-plugin-cli-3.7.0.pom
maven,org.opensearch:opensearch-remote-metadata-sdk,3.7.0.0,738,https://repo1.maven.org/maven2/org/opensearch/opensearch-remote-metadata-sdk/3.7.0.0/opensearch-remote-metadata-sdk-3.7.0.0.pom
maven,org.opensearch:opensearch-remote-metadata-sdk-aos-client,3.7.0.0,739,https://repo1.maven.org/maven2/org/opensearch/opensearch-remote-metadata-sdk-aos-client/3.7.0.0/opensearch-remote-metadata-sdk-aos-client-3.7.0.0.pom
maven,org.opensearch:opensearch-remote-metadata-sdk-ddb-client,3.7.0.0,740,https://repo1.maven.org/maven2/org/opensearch/opensearch-remote-metadata-sdk-ddb-client/3.7.0.0/opensearch-remote-metadata-sdk-ddb-client-3.7.0.0.pom
maven,org.opensearch:opensearch-remote-metadata-sdk-remote-client,3.7.0.0,741,https://repo1.maven.org/maven2/org/opensearch/opensearch-remote-metadata-sdk-remote-client/3.7.0.0/opensearch-remote-metadata-sdk-remote-client-3.7.0.0.pom
maven,org.opensearch:opensearch-search-relevance,3.7.0.0,742,https://repo1.maven.org/maven2/org/opensearch/opensearch-search-relevance/3.7.0.0/opensearch-search-relevance-3.7.0.0.pom
maven,org.opensearch:opensearch-secure-sm,3.7.0,743,https://repo1.maven.org/maven2/org/opensearch/opensearch-secure-sm/3.7.0/opensearch-secure-sm-3.7.0.pom
maven,org.opensearch:opensearch-security-spi,3.7.0.0,744,https://repo1.maven.org/maven2/org/opensearch/opensearch-security-spi/3.7.0.0/opensearch-security-spi-3.7.0.0.pom
maven,org.opensearch:opensearch-ssl-config,3.7.0,745,https://repo1.maven.org/maven2/org/opensearch/opensearch-ssl-config/3.7.0/opensearch-ssl-config-3.7.0.pom
maven,org.opensearch:opensearch-task-commons,3.7.0,746,https://repo1.maven.org/maven2/org/opensearch/opensearch-task-commons/3.7.0/opensearch-task-commons-3.7.0.pom
maven,org.opensearch:opensearch-telemetry,3.7.0,747,https://repo1.maven.org/maven2/org/opensearch/opensearch-telemetry/3.7.0/opensearch-telemetry-3.7.0.pom
maven,org.opensearch:opensearch-ubi,3.7.0.0,748,https://repo1.maven.org/maven2/org/opensearch/opensearch-ubi/3.7.0.0/opensearch-ubi-3.7.0.0.pom
maven,org.opensearch:opensearch-x-content,3.7.0,749,https://repo1.maven.org/maven2/org/opensearch/opensearch-x-content/3.7.0/opensearch-x-content-3.7.0.pom
maven,org.opensearch:os,3.7.0,750,https://repo1.maven.org/maven2/org/opensearch/os/3.7.0/os-3.7.0.pom
pypi,0,0.0.0,1,https://pypi.org/pypi/0/json
pypi,0-0,0.1,2,https://pypi.org/pypi/0-0/json
pypi,000,0.0.0,3,https://pypi.org/pypi/000/json
pypi,0-0-1,0.0.1,4,https://pypi.org/pypi/0-0-1/json
pypi,00-merlin-hu-mcpdemo-pipy,0.1.1,7,https://pypi.org/pypi/00-merlin-hu-mcpdemo-pipy/json
pypi,00print-lol,1.1.0,8,https://pypi.org/pypi/00print-lol/json
pypi,00-renjing-mcp-server-pypi,0.1.0,9,https://pypi.org/pypi/00-renjing-mcp-server-pypi/json
pypi,00smalinux,1.0,10,https://pypi.org/pypi/00smalinux/json
pypi,0101,0.0.0,11,https://pypi.org/pypi/0101/json
pypi,01changer,1.0.0,12,https://pypi.org/pypi/01changer/json
pypi,01-cuda-pybind11,0.1.0,13,https://pypi.org/pypi/01-cuda-pybind11/json
pypi,01d61084-d29e-11e9-96d1-7c5cf84ffe8e,0.1.0,14,https://pypi.org/pypi/01d61084-d29e-11e9-96d1-7c5cf84ffe8e/json
pypi,01-distributions,0.1,15,https://pypi.org/pypi/01-distributions/json
pypi,01memories,0.0.34,16,https://pypi.org/pypi/01memories/json
pypi,01os,0.0.14,17,https://pypi.org/pypi/01os/json
pypi,021,1.0,18,https://pypi.org/pypi/021/json
pypi,021-mcp,0.1.4,20,https://pypi.org/pypi/021-mcp/json
pypi,024travis-test024,0.1.0,21,https://pypi.org/pypi/024travis-test024/json
pypi,02exercicio,1.0.0,22,https://pypi.org/pypi/02exercicio/json
pypi,0411-test,1.0.1,23,https://pypi.org/pypi/0411-test/json
pypi,0-618,0.1.0,24,https://pypi.org/pypi/0-618/json
pypi,0-67-0,1.0.0,25,https://pypi.org/pypi/0-67-0/json
pypi,0706xiaoye,0.0.1,26,https://pypi.org/pypi/0706xiaoye/json
pypi,0805nexter,1.2.0,27,https://pypi.org/pypi/0805nexter/json
pypi,090807040506030201testpip,0.1dev,28,https://pypi.org/pypi/090807040506030201testpip/json
pypi,0b1-protocol,0.1.3,29,https://pypi.org/pypi/0b1-protocol/json
pypi,0b1-sdk,0.1.3,30,https://pypi.org/pypi/0b1-sdk/json
pypi,0bit-0gate,0.1.3,31,https://pypi.org/pypi/0bit-0gate/json
pypi,0bit-gate,0.1.4,32,https://pypi.org/pypi/0bit-gate/json
pypi,0byte,0.2.1,33,https://pypi.org/pypi/0byte/json
pypi,0-core-client,1.1.0a8,34,https://pypi.org/pypi/0-core-client/json
pypi,0din-jef,0.8.0,35,https://pypi.org/pypi/0din-jef/json
pypi,0fdb5604,1.0.16,36,https://pypi.org/pypi/0fdb5604/json
pypi,0fosdc,0.0.2,37,https://pypi.org/pypi/0fosdc/json
pypi,0g-inference-sdk,0.9.1,38,https://pypi.org/pypi/0g-inference-sdk/json
pypi,0g-storage-sdk,0.4.0,39,https://pypi.org/pypi/0g-storage-sdk/json
pypi,0html,0.0.0,40,https://pypi.org/pypi/0html/json
pypi,0imap,0.0.0,41,https://pypi.org/pypi/0imap/json
pypi,0latency-cli,0.3.0,42,https://pypi.org/pypi/0latency-cli/json
pypi,0lever-so,1.2.0,43,https://pypi.org/pypi/0lever-so/json
pypi,0lever-utils,0.1.6,44,https://pypi.org/pypi/0lever-utils/json
pypi,0-orchestrator,1.1.0a8,45,https://pypi.org/pypi/0-orchestrator/json
pypi,0proto,0.0.2,47,https://pypi.org/pypi/0proto/json
pypi,0rest,0.0.0,48,https://pypi.org/pypi/0rest/json
pypi,0rss,1.0.2,49,https://pypi.org/pypi/0rss/json
pypi,0sql,0.0.1,50,https://pypi.org/pypi/0sql/json
pypi,0wdg9nbmpm,0.1,51,https://pypi.org/pypi/0wdg9nbmpm/json
pypi,0x01-autocert-dns-aliyun,0.1,53,https://pypi.org/pypi/0x01-autocert-dns-aliyun/json
pypi,0x01-cubic-sdk,3.0.0,54,https://pypi.org/pypi/0x01-cubic-sdk/json
pypi,0x01-letsencrypt,0.1,55,https://pypi.org/pypi/0x01-letsencrypt/json
pypi,0x0-python,0.5,56,https://pypi.org/pypi/0x0-python/json
pypi,0x10c-asm,0.0.2,57,https://pypi.org/pypi/0x10c-asm/json
pypi,0x20bf,0.0.1,58,https://pypi.org/pypi/0x20bf/json
pypi,0x2nac0nda,0.1,59,https://pypi.org/pypi/0x2nac0nda/json
pypi,0x6c1,2.0.0,60,https://pypi.org/pypi/0x6c1/json
pypi,0xble-utils,1.0.1,61,https://pypi.org/pypi/0xble-utils/json
pypi,0xchron-polymarket-mcp,0.1.1,62,https://pypi.org/pypi/0xchron-polymarket-mcp/json
pypi,0x-contract-addresses,3.0.0,63,https://pypi.org/pypi/0x-contract-addresses/json
pypi,0x-contract-artifacts,3.0.0,64,https://pypi.org/pypi/0x-contract-artifacts/json
pypi,0x-contract-wrappers,2.0.0,65,https://pypi.org/pypi/0x-contract-wrappers/json
pypi,0xdegenmo-lighter-mcp,0.1.1,66,https://pypi.org/pypi/0xdegenmo-lighter-mcp/json
pypi,0xdirsan,0.1.0,67,https://pypi.org/pypi/0xdirsan/json
pypi,0xf0f-codenode,1.0,68,https://pypi.org/pypi/0xf0f-codenode/json
pypi,0xibra-scann,1.3.2,69,https://pypi.org/pypi/0xibra-scann/json
pypi,0x-json-schemas,2.1.0,70,https://pypi.org/pypi/0x-json-schemas/json
pypi,0x-middlewares,1.0.0,71,https://pypi.org/pypi/0x-middlewares/json
pypi,0xmpp,0.0.0,72,https://pypi.org/pypi/0xmpp/json
pypi,0xnetx-logx,0.0.2,73,https://pypi.org/pypi/0xnetx-logx/json
pypi,0x-order-utils,4.0.1,74,https://pypi.org/pypi/0x-order-utils/json
pypi,0xpwn,0.1.1,75,https://pypi.org/pypi/0xpwn/json
pypi,0x-python,1.0.16,76,https://pypi.org/pypi/0x-python/json
pypi,0x-sra-client,4.0.0,77,https://pypi.org/pypi/0x-sra-client/json
pypi,0x-web3,4.8.2.1,78,https://pypi.org/pypi/0x-web3/json
pypi,1,1.0.0,79,https://pypi.org/pypi/1/json
pypi,100bot,1.0.1,80,https://pypi.org/pypi/100bot/json
pypi,100cli,0.0.1,81,https://pypi.org/pypi/100cli/json
pypi,100-mcping,1.0.0,82,https://pypi.org/pypi/100-mcping/json
pypi,100-python-projects,0.5,83,https://pypi.org/pypi/100-python-projects/json
pypi,1011903677-siddharth-topsis,1.2,84,https://pypi.org/pypi/1011903677-siddharth-topsis/json
pypi,101703048-topsis,2.0.1,85,https://pypi.org/pypi/101703048-topsis/json
pypi,101703072-handle-missing,0.1,86,https://pypi.org/pypi/101703072-handle-missing/json
pypi,101703087-missing-values,1.0.0,87,https://pypi.org/pypi/101703087-missing-values/json
pypi,101703087-outlier,1.0.0,88,https://pypi.org/pypi/101703087-outlier/json
pypi,101703087-topsis,2.0.1,89,https://pypi.org/pypi/101703087-topsis/json
pypi,101703088-outlier,1.0.0,90,https://pypi.org/pypi/101703088-outlier/json
pypi,101703088-topsis,2.0.2,91,https://pypi.org/pypi/101703088-topsis/json
pypi,101703105,0.1,92,https://pypi.org/pypi/101703105/json
pypi,101703196-topsis,1.0.0,93,https://pypi.org/pypi/101703196-topsis/json
pypi,101703214-assign1-ucs633,0.1,94,https://pypi.org/pypi/101703214-assign1-ucs633/json
pypi,101703235-missing-val,0.0.1,95,https://pypi.org/pypi/101703235-missing-val/json
pypi,101703272-missing-val,0.0.1,96,https://pypi.org/pypi/101703272-missing-val/json
pypi,101703301-project1-topsis,0.0.2,97,https://pypi.org/pypi/101703301-project1-topsis/json
pypi,101703301-project2,0.0.1,98,https://pypi.org/pypi/101703301-project2/json
pypi,101703301-project3,0.0.1,99,https://pypi.org/pypi/101703301-project3/json
pypi,101703311-missing-data,1.0.1,100,https://pypi.org/pypi/101703311-missing-data/json
pypi,101703311-outliers,1.0.2,101,https://pypi.org/pypi/101703311-outliers/json
pypi,101703312-outlierremoval,1.0.0,102,https://pypi.org/pypi/101703312-outlierremoval/json
pypi,101703322-missing-val,0.0.1,103,https://pypi.org/pypi/101703322-missing-val/json
pypi,101703373-outlier,1.0.0,104,https://pypi.org/pypi/101703373-outlier/json
pypi,101703373-topsis,1.0.0,105,https://pypi.org/pypi/101703373-topsis/json
pypi,101703375-p2,0.1.0,106,https://pypi.org/pypi/101703375-p2/json
pypi,101703378-project2,0.0.2,107,https://pypi.org/pypi/101703378-project2/json
pypi,101703381-outlier,0.1,108,https://pypi.org/pypi/101703381-outlier/json
pypi,101703383-python-package2,0.0.3,109,https://pypi.org/pypi/101703383-python-package2/json
pypi,101703476-samiksha,0.1,110,https://pypi.org/pypi/101703476-samiksha/json
pypi,101703549-missing-val,0.0.1,112,https://pypi.org/pypi/101703549-missing-val/json
pypi,101703573-missing-pkg-suruchipundir,0.0.1,113,https://pypi.org/pypi/101703573-missing-pkg-suruchipundir/json
pypi,101703573-outlier-pkg-suruchipundir,0.0.1,114,https://pypi.org/pypi/101703573-outlier-pkg-suruchipundir/json
pypi,101703573-topsis-pkg-suruchipundir,0.0.1,115,https://pypi.org/pypi/101703573-topsis-pkg-suruchipundir/json
pypi,101703604-topsis,0.1,116,https://pypi.org/pypi/101703604-topsis/json
pypi,101903117-shivam-singal,0.1,117,https://pypi.org/pypi/101903117-shivam-singal/json
pypi,101903140,0.0.1,118,https://pypi.org/pypi/101903140/json
pypi,101903683-kunal-topsis,1.2,119,https://pypi.org/pypi/101903683-kunal-topsis/json
pypi,101903688,0.0.1,120,https://pypi.org/pypi/101903688/json
pypi,101903697-topsis-code,0.0.1,121,https://pypi.org/pypi/101903697-topsis-code/json
pypi,101903700-topsis-code,0.0.1,122,https://pypi.org/pypi/101903700-topsis-code/json
pypi,101903751-topsis,1.0.0,123,https://pypi.org/pypi/101903751-topsis/json
pypi,101903755,0.0.1,124,https://pypi.org/pypi/101903755/json
pypi,101903762,0.0.1,125,https://pypi.org/pypi/101903762/json
pypi,101917149-topsis,0.3,126,https://pypi.org/pypi/101917149-topsis/json
pypi,101editor,0.1.0,127,https://pypi.org/pypi/101editor/json
pypi,101hello-0-0-1-redish101,0.0.2,128,https://pypi.org/pypi/101hello-0-0-1-redish101/json
pypi,102003017,1.0.0,129,https://pypi.org/pypi/102003017/json
pypi,102003037-topsis,0.0.1,130,https://pypi.org/pypi/102003037-topsis/json
pypi,102003050-topsis,0.1,131,https://pypi.org/pypi/102003050-topsis/json
pypi,102003053,1.1.0,132,https://pypi.org/pypi/102003053/json
pypi,102003105,1.0.5,133,https://pypi.org/pypi/102003105/json
pypi,102003171-calc,0.2,135,https://pypi.org/pypi/102003171-calc/json
pypi,102003634,0.0.6,136,https://pypi.org/pypi/102003634/json
pypi,102003646-topsis,0.0.5,137,https://pypi.org/pypi/102003646-topsis/json
pypi,102003712,0.0.6,138,https://pypi.org/pypi/102003712/json
pypi,102003759,0.0.1,139,https://pypi.org/pypi/102003759/json
pypi,102003766-topsis,0.0.1,140,https://pypi.org/pypi/102003766-topsis/json
pypi,102017059-aakanksha-topsis,0.0.0,141,https://pypi.org/pypi/102017059-aakanksha-topsis/json
pypi,102017067-topsis,1.0.0,142,https://pypi.org/pypi/102017067-topsis/json
pypi,102017119-topsis,1.0.0,143,https://pypi.org/pypi/102017119-topsis/json
pypi,102053005-aditya-topsis,0.11,144,https://pypi.org/pypi/102053005-aditya-topsis/json
pypi,102053024,0.0.1,146,https://pypi.org/pypi/102053024/json
pypi,102053042topsis,0.0.1,147,https://pypi.org/pypi/102053042topsis/json
pypi,1020-nester,1.00,148,https://pypi.org/pypi/1020-nester/json
pypi,102103417-topsis-ojaswani,0.1,150,https://pypi.org/pypi/102103417-topsis-ojaswani/json
pypi,102116042-topsis,0.1.0,151,https://pypi.org/pypi/102116042-topsis/json
pypi,102116078-topsis-py,0.2.0,152,https://pypi.org/pypi/102116078-topsis-py/json
pypi,102116116-topsis,0.2,153,https://pypi.org/pypi/102116116-topsis/json
pypi,102183051-topsis,0.0.1,154,https://pypi.org/pypi/102183051-topsis/json
pypi,102203013-topsis,0.1,155,https://pypi.org/pypi/102203013-topsis/json
pypi,102203058-vaishnavi-topsis,0.0.1,156,https://pypi.org/pypi/102203058-vaishnavi-topsis/json
pypi,102203092-topsis,1.1.2,157,https://pypi.org/pypi/102203092-topsis/json
pypi,102203148-topsis,1.0.0,158,https://pypi.org/pypi/102203148-topsis/json
pypi,102203162-topsis,0.2.0,159,https://pypi.org/pypi/102203162-topsis/json
pypi,102203166-topsis,0.1.0,160,https://pypi.org/pypi/102203166-topsis/json
pypi,102203166-topsis-stuti,0.1.1,161,https://pypi.org/pypi/102203166-topsis-stuti/json
pypi,102203201-simrat,1.0.0,162,https://pypi.org/pypi/102203201-simrat/json
pypi,102203236-topsis,0.0.1,163,https://pypi.org/pypi/102203236-topsis/json
pypi,102203404-topsis,1.0.5,164,https://pypi.org/pypi/102203404-topsis/json
pypi,102203435-topsis,0.6,165,https://pypi.org/pypi/102203435-topsis/json
pypi,102203525-topsis,0.1.3,166,https://pypi.org/pypi/102203525-topsis/json
pypi,102203551-square,1.0.0,167,https://pypi.org/pypi/102203551-square/json
pypi,102203551-topsis,1.0.5,168,https://pypi.org/pypi/102203551-topsis/json
pypi,102203571-topsis,1.0.0,169,https://pypi.org/pypi/102203571-topsis/json
pypi,102203584,1.0.0,170,https://pypi.org/pypi/102203584/json
pypi,102203594-topsis,0.1.0,171,https://pypi.org/pypi/102203594-topsis/json
pypi,102203658-suvit-kumar,1.0.2,172,https://pypi.org/pypi/102203658-suvit-kumar/json
pypi,102203774-topsis,0.6,173,https://pypi.org/pypi/102203774-topsis/json
pypi,102203816-topsis,0.0,174,https://pypi.org/pypi/102203816-topsis/json
pypi,102203821-topsis,0.3,175,https://pypi.org/pypi/102203821-topsis/json
pypi,102206172-dhruv,1.0.0,177,https://pypi.org/pypi/102206172-dhruv/json
pypi,102216005-topsis,1.0.1,178,https://pypi.org/pypi/102216005-topsis/json
pypi,102216095-topsis,1.0.1,180,https://pypi.org/pypi/102216095-topsis/json
pypi,102217006-topsis,1.0.5,181,https://pypi.org/pypi/102217006-topsis/json
pypi,102217053-topsis,1.0.4,182,https://pypi.org/pypi/102217053-topsis/json
pypi,102217106-topsis,1.0.0,184,https://pypi.org/pypi/102217106-topsis/json
pypi,102217109-topsis,1.0.1,185,https://pypi.org/pypi/102217109-topsis/json
pypi,102217161-topsis,1.0.0,186,https://pypi.org/pypi/102217161-topsis/json
pypi,102217186-abhaijeet-topsis,1.2.0,187,https://pypi.org/pypi/102217186-abhaijeet-topsis/json
pypi,102217211-ashmeet-topsis,1.1.0,188,https://pypi.org/pypi/102217211-ashmeet-topsis/json
pypi,102217227-topsis,1.0.0,189,https://pypi.org/pypi/102217227-topsis/json
pypi,102217236-topsis,1.0.0,190,https://pypi.org/pypi/102217236-topsis/json
pypi,102218023-textconvertor,1.0.0,191,https://pypi.org/pypi/102218023-textconvertor/json
pypi,102218026-topsiss,1.0.0,193,https://pypi.org/pypi/102218026-topsiss/json
pypi,102218026upper-case-change,1.0.0,194,https://pypi.org/pypi/102218026upper-case-change/json
pypi,102218038-topsis,3.0.0,195,https://pypi.org/pypi/102218038-topsis/json
pypi,102218041-topsis,1.0.0,196,https://pypi.org/pypi/102218041-topsis/json
pypi,102218077-topsis,0.0.1,197,https://pypi.org/pypi/102218077-topsis/json
pypi,102218079-topsis,0.0.1,198,https://pypi.org/pypi/102218079-topsis/json
pypi,102303803-topsis,1.0.0,199,https://pypi.org/pypi/102303803-topsis/json
pypi,102303812-topsis,1.0.0,200,https://pypi.org/pypi/102303812-topsis/json
pypi,102383046-topsis,0.6,201,https://pypi.org/pypi/102383046-topsis/json
pypi,102383058-calculator,0.1,202,https://pypi.org/pypi/102383058-calculator/json
pypi,102383077-shresth-topsis,1.0.0,203,https://pypi.org/pypi/102383077-shresth-topsis/json
pypi,1030test,0.0.1,204,https://pypi.org/pypi/1030test/json
pypi,1082-msr-bhp,0.1.0,205,https://pypi.org/pypi/1082-msr-bhp/json
pypi,108moshpdf,1.0,206,https://pypi.org/pypi/108moshpdf/json
pypi,10-8-publishing-packages,1.0,208,https://pypi.org/pypi/10-8-publishing-packages/json
pypi,10daysweb,0.1.3,209,https://pypi.org/pypi/10daysweb/json
pypi,10dulkar17-s3-aws,0.0.6,210,https://pypi.org/pypi/10dulkar17-s3-aws/json
pypi,10engrproblems,1.0,211,https://pypi.org/pypi/10engrproblems/json
pypi,10xscale-agentflow,0.8.0,213,https://pypi.org/pypi/10xscale-agentflow/json
pypi,10xscale-agentflow-cli,0.4.0,214,https://pypi.org/pypi/10xscale-agentflow-cli/json
pypi,1102,0.0.1,215,https://pypi.org/pypi/1102/json
pypi,111752,1.1.1,216,https://pypi.org/pypi/111752/json
pypi,115cli,0.3.3,217,https://pypi.org/pypi/115cli/json
pypi,115wangpan,0.7.6,218,https://pypi.org/pypi/115wangpan/json
pypi,11601160,0.0.1,219,https://pypi.org/pypi/11601160/json
pypi,11automation,1.0.1,220,https://pypi.org/pypi/11automation/json
pypi,11l,2021.3,222,https://pypi.org/pypi/11l/json
pypi,11team-assistantbot,1.11,223,https://pypi.org/pypi/11team-assistantbot/json
pypi,11x-wagtail-blog,0.2.0,224,https://pypi.org/pypi/11x-wagtail-blog/json
pypi,1200km-aidebug,1.1.0,225,https://pypi.org/pypi/1200km-aidebug/json
pypi,1200km-auditai,1.0.0,226,https://pypi.org/pypi/1200km-auditai/json
pypi,123,0.0.1,227,https://pypi.org/pypi/123/json
pypi,12306-booking,0.1.18,228,https://pypi.org/pypi/12306-booking/json
pypi,12306-mcp,0.1.7,229,https://pypi.org/pypi/12306-mcp/json
pypi,12306-search-mcp,0.1.4,230,https://pypi.org/pypi/12306-search-mcp/json
pypi,123dasilva4,2025.1.0.0,232,https://pypi.org/pypi/123dasilva4/json
pypi,123hibob789,0.0.1,233,https://pypi.org/pypi/123hibob789/json
pypi,123-object-detection,0.1,234,https://pypi.org/pypi/123-object-detection/json
pypi,123testupload,1.0,235,https://pypi.org/pypi/123testupload/json
pypi,123tv-iptv,0.1.3,236,https://pypi.org/pypi/123tv-iptv/json
pypi,125softnlp,0.0.1,237,https://pypi.org/pypi/125softnlp/json
pypi,128autograder,5.2.3,238,https://pypi.org/pypi/128autograder/json
pypi,128autograder-ipython,1.0.0rc2,239,https://pypi.org/pypi/128autograder-ipython/json
pypi,128autograder-python,6.0.0rc1,240,https://pypi.org/pypi/128autograder-python/json
pypi,12bucks,0.1.0,241,https://pypi.org/pypi/12bucks/json
pypi,12-distributions,0.1,242,https://pypi.org/pypi/12-distributions/json
pypi,12factor-configclasses,2.0.1,243,https://pypi.org/pypi/12factor-configclasses/json
pypi,12factor-vault,0.1.23,244,https://pypi.org/pypi/12factor-vault/json
pypi,12-test,0.1,245,https://pypi.org/pypi/12-test/json
pypi,131228-pytest-1,1.0.0,247,https://pypi.org/pypi/131228-pytest-1/json
pypi,1337x,2.1.1,248,https://pypi.org/pypi/1337x/json
pypi,13-ege,0.0.1,249,https://pypi.org/pypi/13-ege/json
pypi,13s,0.0.1,250,https://pypi.org/pypi/13s/json
pypi,1409sdk,0.1.0,251,https://pypi.org/pypi/1409sdk/json
pypi,144lab,1,252,https://pypi.org/pypi/144lab/json
pypi,146003-math-lihu,0.1.0,253,https://pypi.org/pypi/146003-math-lihu/json
pypi,14four-infrastructure-control,0.1.1,254,https://pypi.org/pypi/14four-infrastructure-control/json
pypi,14-holamundoplayer,0.0.1,255,https://pypi.org/pypi/14-holamundoplayer/json
pypi,153957-theme,7.0,256,https://pypi.org/pypi/153957-theme/json
pypi,15five-django-ajax-selects,1.5.2.155,257,https://pypi.org/pypi/15five-django-ajax-selects/json
pypi,15five-snowplow-tracker,0.8.156,258,https://pypi.org/pypi/15five-snowplow-tracker/json
pypi,15pi,0.1.0,259,https://pypi.org/pypi/15pi/json
pypi,170051277-trab-final-gces,0.5.0,262,https://pypi.org/pypi/170051277-trab-final-gces/json
pypi,171-py-mcp-demo,0.1.0,263,https://pypi.org/pypi/171-py-mcp-demo/json
pypi,17-learnai-mcp-demo,0.1.0,264,https://pypi.org/pypi/17-learnai-mcp-demo/json
pypi,17monip,0.2.7,265,https://pypi.org/pypi/17monip/json
pypi,1-800-operator,0.1.59,266,https://pypi.org/pypi/1-800-operator/json
pypi,18-e,final,267,https://pypi.org/pypi/18-e/json
pypi,18-print-color,0.2.0,268,https://pypi.org/pypi/18-print-color/json
pypi,19062025,0.1.0,269,https://pypi.org/pypi/19062025/json
pypi,19226331lalitagrawal,0.0.1,270,https://pypi.org/pypi/19226331lalitagrawal/json
pypi,1942pyc,7.0.1,271,https://pypi.org/pypi/1942pyc/json
pypi,19434010112,1.0,272,https://pypi.org/pypi/19434010112/json
pypi,199fix,1.1.2,273,https://pypi.org/pypi/199fix/json
pypi,19cs30055-package,0.0.6,274,https://pypi.org/pypi/19cs30055-package/json
pypi,19cs30055-package1,0.0.6,275,https://pypi.org/pypi/19cs30055-package1/json
pypi,19cs30055-q2,0.0.6,276,https://pypi.org/pypi/19cs30055-q2/json
pypi,1a23-telemetry,1.0.0,277,https://pypi.org/pypi/1a23-telemetry/json
pypi,1and1,1.8.0,278,https://pypi.org/pypi/1and1/json
pypi,1app,0.0.2,279,https://pypi.org/pypi/1app/json
pypi,1assl,0.0.0,280,https://pypi.org/pypi/1assl/json
pypi,1bcoder,0.1.20,283,https://pypi.org/pypi/1bcoder/json
pypi,1build,1.1.1,284,https://pypi.org/pypi/1build/json
pypi,1c3o3cxj,0.4,285,https://pypi.org/pypi/1c3o3cxj/json
pypi,1c-format,0.1,286,https://pypi.org/pypi/1c-format/json
pypi,1cijferho,0.1.0,287,https://pypi.org/pypi/1cijferho/json
pypi,1claw-crewai-tools,0.1.0,288,https://pypi.org/pypi/1claw-crewai-tools/json
pypi,1costingfe,0.1.0,289,https://pypi.org/pypi/1costingfe/json
pypi,1c-utilites,0.1b0,290,https://pypi.org/pypi/1c-utilites/json
pypi,1d3-checkout-sdk,1.0.1,291,https://pypi.org/pypi/1d3-checkout-sdk/json
pypi,1dex-connector,0.1.3,293,https://pypi.org/pypi/1dex-connector/json
pypi,1distro,0.1,294,https://pypi.org/pypi/1distro/json
pypi,1d-qt-ideal-solver,0.0.11,295,https://pypi.org/pypi/1d-qt-ideal-solver/json
pypi,1dyfolabs-test-script,0.3,296,https://pypi.org/pypi/1dyfolabs-test-script/json
pypi,1ee,1.0.0,297,https://pypi.org/pypi/1ee/json
pypi,1hero,0.0.1,298,https://pypi.org/pypi/1hero/json
pypi,1inch-py,2.0.3,299,https://pypi.org/pypi/1inch-py/json
pypi,1joepie-prank,0.4.0,300,https://pypi.org/pypi/1joepie-prank/json
pypi,1-jupyterlab-ext,0.2.0,301,https://pypi.org/pypi/1-jupyterlab-ext/json
pypi,1lever-utils,0.1.8,302,https://pypi.org/pypi/1lever-utils/json
pypi,1minai-webapi,1.0.31,303,https://pypi.org/pypi/1minai-webapi/json
pypi,1mllab,0.1,304,https://pypi.org/pypi/1mllab/json
pypi,1m-trade,0.8.3,305,https://pypi.org/pypi/1m-trade/json
pypi,1nester,1.4.0,306,https://pypi.org/pypi/1nester/json
pypi,1neuronperceptron-pypi-mdnazmulislam0087,0.0.4,307,https://pypi.org/pypi/1neuronperceptron-pypi-mdnazmulislam0087/json
pypi,1neuron-pypi-overlordiam,0.0.1,308,https://pypi.org/pypi/1neuron-pypi-overlordiam/json
pypi,1on1,0.1,309,https://pypi.org/pypi/1on1/json
pypi,1os,0.1,310,https://pypi.org/pypi/1os/json
pypi,1pass,0.2.1,311,https://pypi.org/pypi/1pass/json
pypi,1pass2pass,0.0.3,312,https://pypi.org/pypi/1pass2pass/json
pypi,1pass-env,0.1.0,313,https://pypi.org/pypi/1pass-env/json
pypi,1password,1.1.5,314,https://pypi.org/pypi/1password/json
pypi,1password-cli,0.0.1,315,https://pypi.org/pypi/1password-cli/json
pypi,1password-secrets,0.4.0,316,https://pypi.org/pypi/1password-secrets/json
pypi,1password-utility,0.1.2,317,https://pypi.org/pypi/1password-utility/json
pypi,1person,0.0.1,318,https://pypi.org/pypi/1person/json
pypi,1personai,0.0.1,319,https://pypi.org/pypi/1personai/json
pypi,1personpro,0.0.1,320,https://pypi.org/pypi/1personpro/json
pypi,1person-sdk,0.0.1,321,https://pypi.org/pypi/1person-sdk/json
pypi,1primo1,1.0,323,https://pypi.org/pypi/1primo1/json
pypi,1requests,0.1.2,324,https://pypi.org/pypi/1requests/json
pypi,1rf21is005,0.1,325,https://pypi.org/pypi/1rf21is005/json
pypi,1secmail,1.2.0,326,https://pypi.org/pypi/1secmail/json
pypi,1secmailpythonwarper,0.0.1,328,https://pypi.org/pypi/1secmailpythonwarper/json
pypi,1st,1.0.0,329,https://pypi.org/pypi/1st/json
pypi,1st-folder,1.0.0,330,https://pypi.org/pypi/1st-folder/json
pypi,1-super-test,1.0,331,https://pypi.org/pypi/1-super-test/json
pypi,1-test-package,0.0.5,332,https://pypi.org/pypi/1-test-package/json
pypi,1to001,0.3.0,333,https://pypi.org/pypi/1to001/json
pypi,1up-mcp,0.1.0,334,https://pypi.org/pypi/1up-mcp/json
pypi,1wlf-tms-mcp,0.1.2,335,https://pypi.org/pypi/1wlf-tms-mcp/json
pypi,1xn-vmcp,0.6.1,336,https://pypi.org/pypi/1xn-vmcp/json
pypi,1zlab-emp-ide,0.0.3,337,https://pypi.org/pypi/1zlab-emp-ide/json
pypi,1zlab-homepage,0.0.3,338,https://pypi.org/pypi/1zlab-homepage/json
pypi,2000,0.0.1,340,https://pypi.org/pypi/2000/json
pypi,2009escape,1.0.0,341,https://pypi.org/pypi/2009escape/json
pypi,2013007-pyh,1.0.0,342,https://pypi.org/pypi/2013007-pyh/json
pypi,20191004,1.1.0,343,https://pypi.org/pypi/20191004/json
pypi,2020,0.0.1,344,https://pypi.org/pypi/2020/json
pypi,2020239019,0.1.0,345,https://pypi.org/pypi/2020239019/json
pypi,20206205tech-python-auth,0.3.0,346,https://pypi.org/pypi/20206205tech-python-auth/json
pypi,20206205tech-python-common,0.1.0,347,https://pypi.org/pypi/20206205tech-python-common/json
pypi,2021assignment1calculator1,1.7,348,https://pypi.org/pypi/2021assignment1calculator1/json
pypi,2021ccps3,0.0.1,349,https://pypi.org/pypi/2021ccps3/json
pypi,20220429-pdfminer-jameslp310,0.0.2,350,https://pypi.org/pypi/20220429-pdfminer-jameslp310/json
pypi,20221206-1408,1.0,353,https://pypi.org/pypi/20221206-1408/json
pypi,20221206-1418,3.0,354,https://pypi.org/pypi/20221206-1418/json
pypi,2022-2-gces-ifpf,0.3.0,355,https://pypi.org/pypi/2022-2-gces-ifpf/json
pypi,2022-assignment1-itis,0.1,356,https://pypi.org/pypi/2022-assignment1-itis/json
pypi,2022-distributions,0.1,358,https://pypi.org/pypi/2022-distributions/json
pypi,2023-assignement-devops,2.0.0,362,https://pypi.org/pypi/2023-assignement-devops/json
pypi,2023-assignment1-devops,2.0.0,364,https://pypi.org/pypi/2023-assignment1-devops/json
pypi,2023-assignment1-viewscounter,0.0.8,365,https://pypi.org/pypi/2023-assignment1-viewscounter/json
pypi,2023-assignment-devops,1.0.1,366,https://pypi.org/pypi/2023-assignment-devops/json
pypi,2023-assignment-pythonpipeline-dscf,1.0.4,367,https://pypi.org/pypi/2023-assignment-pythonpipeline-dscf/json
pypi,2023-whit3-h4t-sc4nn3r-fir5t,0.0.1,368,https://pypi.org/pypi/2023-whit3-h4t-sc4nn3r-fir5t/json
pypi,20241114-1348,0.1.0,369,https://pypi.org/pypi/20241114-1348/json
pypi,2024-ass2-erbafiore-devops,1.3.3,370,https://pypi.org/pypi/2024-ass2-erbafiore-devops/json
pypi,2024-assignment2-apirestpy,0.1.10,371,https://pypi.org/pypi/2024-assignment2-apirestpy/json
pypi,2024-assignment2-gruppoblvg-matteo,0.0.2,372,https://pypi.org/pypi/2024-assignment2-gruppoblvg-matteo/json
pypi,2024calc,0.0.0,373,https://pypi.org/pypi/2024calc/json
pypi,2024oss-pypi-dinogarlic,0.0.1,374,https://pypi.org/pypi/2024oss-pypi-dinogarlic/json
pypi,2024-skzp8v,1.0.0,375,https://pypi.org/pypi/2024-skzp8v/json
pypi,2024-test-ci-cd-ad-pipe,0.0.1,376,https://pypi.org/pypi/2024-test-ci-cd-ad-pipe/json
pypi,2025-9jr8pz,1.0.0,377,https://pypi.org/pypi/2025-9jr8pz/json
pypi,2025-assignment2-expenses-manager,0.1.7,378,https://pypi.org/pypi/2025-assignment2-expenses-manager/json
pypi,2025-assignment2-vaultpasswordmanager,2.1.0,379,https://pypi.org/pypi/2025-assignment2-vaultpasswordmanager/json
pypi,2025-n3ltre,1.0.0,380,https://pypi.org/pypi/2025-n3ltre/json
pypi,2026-new-year,1.1.23,381,https://pypi.org/pypi/2026-new-year/json
pypi,203-python-project-rc,0.2.2,382,https://pypi.org/pypi/203-python-project-rc/json
pypi,2048,0.3.3,383,https://pypi.org/pypi/2048/json
pypi,2048-cli,1.0.3,384,https://pypi.org/pypi/2048-cli/json
pypi,2048game,0.2.0,385,https://pypi.org/pypi/2048game/json
pypi,2048lite,1.0.1,386,https://pypi.org/pypi/2048lite/json
pypi,2048-py,0.1.6,387,https://pypi.org/pypi/2048-py/json
pypi,2048-river,0.1.8,388,https://pypi.org/pypi/2048-river/json
pypi,2048-wallpaper-edition,1.0.0,389,https://pypi.org/pypi/2048-wallpaper-edition/json
pypi,2080,0.0.1,390,https://pypi.org/pypi/2080/json
pypi,2090,0.0.1,391,https://pypi.org/pypi/2090/json
pypi,20cs30064mypackage,0.0.1,392,https://pypi.org/pypi/20cs30064mypackage/json
pypi,20xx,0.1.2,393,https://pypi.org/pypi/20xx/json
pypi,2100,0.0.1,394,https://pypi.org/pypi/2100/json
pypi,2112,0.1.0,395,https://pypi.org/pypi/2112/json
pypi,2112-generator-graphql-api,0.0.1,396,https://pypi.org/pypi/2112-generator-graphql-api/json
pypi,21234191-cpp-pkg,1.0.0,397,https://pypi.org/pypi/21234191-cpp-pkg/json
pypi,2143134,0.0.1,398,https://pypi.org/pypi/2143134/json
pypi,21blackjack-gui,1.0.0,399,https://pypi.org/pypi/21blackjack-gui/json
pypi,21cmfast,4.2,400,https://pypi.org/pypi/21cmfast/json
pypi,21cmmc,1.0.0.dev3,401,https://pypi.org/pypi/21cmmc/json
pypi,21cmpsdenoiser,1.0.2,402,https://pypi.org/pypi/21cmpsdenoiser/json
pypi,21cmsense,2.2.1,403,https://pypi.org/pypi/21cmsense/json
pypi,21st-sdk,0.0.5,404,https://pypi.org/pypi/21st-sdk/json
pypi,21x-sdk,1.0.1,405,https://pypi.org/pypi/21x-sdk/json
pypi,222,0.0.1,406,https://pypi.org/pypi/222/json
pypi,223,1.0,407,https://pypi.org/pypi/223/json
pypi,2233,0.0.0,408,https://pypi.org/pypi/2233/json
pypi,2233223,2019.3.9,409,https://pypi.org/pypi/2233223/json
pypi,2-2-4-1-3-quick-maths,0.0.0,410,https://pypi.org/pypi/2-2-4-1-3-quick-maths/json
pypi,2267570-hw4,0.1.0,411,https://pypi.org/pypi/2267570-hw4/json
pypi,227checkergenerator,1.0.1,412,https://pypi.org/pypi/227checkergenerator/json
pypi,22bee0039,0.0.1,413,https://pypi.org/pypi/22bee0039/json
pypi,22bee0040,0.0.2,414,https://pypi.org/pypi/22bee0040/json
pypi,22bee0060,0.0.1,415,https://pypi.org/pypi/22bee0060/json
pypi,22miles,0.0.1,416,https://pypi.org/pypi/22miles/json
pypi,233,0.0.0,417,https://pypi.org/pypi/233/json
pypi,23303395-aws-report-generator,0.1.0,418,https://pypi.org/pypi/23303395-aws-report-generator/json
pypi,2333,0.0.0,419,https://pypi.org/pypi/2333/json
pypi,23andme-to-vcf,0.0.3,421,https://pypi.org/pypi/23andme-to-vcf/json
pypi,23igeg,0.1.3,422,https://pypi.org/pypi/23igeg/json
pypi,2401469-hello,0.1,423,https://pypi.org/pypi/2401469-hello/json
pypi,2401477,0.1,424,https://pypi.org/pypi/2401477/json
pypi,2404-segmentation-pipeline,1.0.0,425,https://pypi.org/pypi/2404-segmentation-pipeline/json
pypi,24-06-17,0.0.1,426,https://pypi.org/pypi/24-06-17/json
pypi,2434,0.0.4,427,https://pypi.org/pypi/2434/json
pypi,248-sdk,0.1.4,428,https://pypi.org/pypi/248-sdk/json
pypi,24p,0.2.0,429,https://pypi.org/pypi/24p/json
pypi,24to25,1.0,430,https://pypi.org/pypi/24to25/json
pypi,24ur-api,0.2.6,431,https://pypi.org/pypi/24ur-api/json
pypi,25140916ly-wang111-test-package,0.1.1,432,https://pypi.org/pypi/25140916ly-wang111-test-package/json
pypi,25140920-yetao,0.1.0,433,https://pypi.org/pypi/25140920-yetao/json
pypi,2-5d,0.0.2,435,https://pypi.org/pypi/2-5d/json
pypi,29082022-distributions,0.1,437,https://pypi.org/pypi/29082022-distributions/json
pypi,2969nester,1.0.0,438,https://pypi.org/pypi/2969nester/json
pypi,29mortarcycle,5.7.9,439,https://pypi.org/pypi/29mortarcycle/json
pypi,2adif,0.1.0,440,https://pypi.org/pypi/2adif/json
pypi,2b,0.0.2,441,https://pypi.org/pypi/2b/json
pypi,2b2t,0.3.0,442,https://pypi.org/pypi/2b2t/json
pypi,2b2t-py,1.7.6,444,https://pypi.org/pypi/2b2t-py/json
pypi,2b4cad69c8f0478caa92a512e57b735aba978d0e,0.1.44,445,https://pypi.org/pypi/2b4cad69c8f0478caa92a512e57b735aba978d0e/json
pypi,2captcha-python,2.0.9,446,https://pypi.org/pypi/2captcha-python/json
pypi,2captcha-python-async,1.5.1,447,https://pypi.org/pypi/2captcha-python-async/json
pypi,2captcha-solver,1.1.1,448,https://pypi.org/pypi/2captcha-solver/json
pypi,2ch-downloader,0.0.3,449,https://pypi.org/pypi/2ch-downloader/json
pypi,2cli,2026.3a3,450,https://pypi.org/pypi/2cli/json
pypi,2c-py,02 Jun 2010,451,https://pypi.org/pypi/2c-py/json
pypi,2d,0.1.1,452,https://pypi.org/pypi/2d/json
pypi,2d6io-cryptobot,0.0.1,454,https://pypi.org/pypi/2d6io-cryptobot/json
pypi,2d-animation-lib,1.6.1,455,https://pypi.org/pypi/2d-animation-lib/json
pypi,2d-cellular-automaton,0.0.1,456,https://pypi.org/pypi/2d-cellular-automaton/json
pypi,2dcomboselector,0.2.0,457,https://pypi.org/pypi/2dcomboselector/json
pypi,2ddoc,0.1.4,458,https://pypi.org/pypi/2ddoc/json
pypi,2dgame,0.1.1,460,https://pypi.org/pypi/2dgame/json
pypi,2dify,1.0.1,461,https://pypi.org/pypi/2dify/json
pypi,2dmath,0.0.1,462,https://pypi.org/pypi/2dmath/json
pypi,2d-panel-cfd,0.0.1,463,https://pypi.org/pypi/2d-panel-cfd/json
pypi,2dwavesim,1.0.0,465,https://pypi.org/pypi/2dwavesim/json
pypi,2dxplay,1.0.1,466,https://pypi.org/pypi/2dxplay/json
pypi,2fa,0.0.1,467,https://pypi.org/pypi/2fa/json
pypi,2fas,1.1.1,469,https://pypi.org/pypi/2fas/json
pypi,2feeds,1.0.210,470,https://pypi.org/pypi/2feeds/json
pypi,2gis,1.3.1,471,https://pypi.org/pypi/2gis/json
pypi,2hcord,1.0.1,472,https://pypi.org/pypi/2hcord/json
pypi,2html,0.1.1,473,https://pypi.org/pypi/2html/json
pypi,2i,0.1.2,474,https://pypi.org/pypi/2i/json
pypi,2ip,0.0.2,475,https://pypi.org/pypi/2ip/json
pypi,2jjtt6cwa6,0.2,476,https://pypi.org/pypi/2jjtt6cwa6/json
pypi,2keys,0.5.1,477,https://pypi.org/pypi/2keys/json
pypi,2lazy2rest,0.2.2,478,https://pypi.org/pypi/2lazy2rest/json
pypi,2m,1.2.5,479,https://pypi.org/pypi/2m/json
pypi,2mp4,1.0.1,481,https://pypi.org/pypi/2mp4/json
pypi,2ndopinion,0.5.0,482,https://pypi.org/pypi/2ndopinion/json
pypi,2nd-opinion-cli,0.1.0,483,https://pypi.org/pypi/2nd-opinion-cli/json
pypi,2ning,1.0.0,484,https://pypi.org/pypi/2ning/json
pypi,2or3,0.1.0,485,https://pypi.org/pypi/2or3/json
pypi,2ppy,0.4.1,486,https://pypi.org/pypi/2ppy/json
pypi,2rage-brain-games,1.0.2,488,https://pypi.org/pypi/2rage-brain-games/json
pypi,2rage-py-challenges,0.1.3,489,https://pypi.org/pypi/2rage-py-challenges/json
pypi,2real-team-framework,0.3.2,490,https://pypi.org/pypi/2real-team-framework/json
pypi,2sio,1.79.25,491,https://pypi.org/pypi/2sio/json
pypi,2to,0.2.1,492,https://pypi.org/pypi/2to/json
pypi,2to3,1.0,493,https://pypi.org/pypi/2to3/json
pypi,2u-enterprise-data,10.22.1,494,https://pypi.org/pypi/2u-enterprise-data/json
pypi,2u-enterprise-subsidy-client,2.2.1,495,https://pypi.org/pypi/2u-enterprise-subsidy-client/json
pypi,2us,0.0.1.post1,496,https://pypi.org/pypi/2us/json
pypi,2vyper,0.3.0,497,https://pypi.org/pypi/2vyper/json
pypi,2wf90-assignment,1.0.8,498,https://pypi.org/pypi/2wf90-assignment/json
pypi,2xh-leet,1.0.1,499,https://pypi.org/pypi/2xh-leet/json
pypi,2xppg,0.2.0,500,https://pypi.org/pypi/2xppg/json
pypi,3,0.0.0,501,https://pypi.org/pypi/3/json
pypi,3000,0.0.1,503,https://pypi.org/pypi/3000/json
pypi,3-04-2025-ttm,0.1.0,504,https://pypi.org/pypi/3-04-2025-ttm/json
pypi,30627-caiq,0.1,505,https://pypi.org/pypi/30627-caiq/json
pypi,30secs,0.2.9,507,https://pypi.org/pypi/30secs/json
pypi,31,2.3.0,508,https://pypi.org/pypi/31/json
pypi,3-1,1.0.0,509,https://pypi.org/pypi/3-1/json
pypi,310,0.1.0,510,https://pypi.org/pypi/310/json
pypi,310-notebook,0.1.0,511,https://pypi.org/pypi/310-notebook/json
pypi,311devs-peewee,2.10.2.1,512,https://pypi.org/pypi/311devs-peewee/json
pypi,31213231231,4.0.0,513,https://pypi.org/pypi/31213231231/json
pypi,31337maira,2.0.0,514,https://pypi.org/pypi/31337maira/json
pypi,314,0.0.1,515,https://pypi.org/pypi/314/json
pypi,321,0.0.0,516,https://pypi.org/pypi/321/json
pypi,32blit,0.7.4,518,https://pypi.org/pypi/32blit/json
pypi,32r4-cli-demo,0.4.4,519,https://pypi.org/pypi/32r4-cli-demo/json
pypi,32word,0.2.1,520,https://pypi.org/pypi/32word/json
pypi,333,0.0.1,523,https://pypi.org/pypi/333/json
pypi,35m-sdk,0.2.0,528,https://pypi.org/pypi/35m-sdk/json
pypi,360blockscope,0.1.0,529,https://pypi.org/pypi/360blockscope/json
pypi,360monitoringcli,1.0.19,530,https://pypi.org/pypi/360monitoringcli/json
pypi,360solutions-bc-mcp,0.5.6,531,https://pypi.org/pypi/360solutions-bc-mcp/json
pypi,3636c788d0392f7e84453434eea18c59,4.5.0,532,https://pypi.org/pypi/3636c788d0392f7e84453434eea18c59/json
pypi,365scores,1.0.7,533,https://pypi.org/pypi/365scores/json
pypi,365sms,1.1,534,https://pypi.org/pypi/365sms/json
pypi,36ban-commons,0.0.1,535,https://pypi.org/pypi/36ban-commons/json
pypi,36-chambers,0.0.1,536,https://pypi.org/pypi/36-chambers/json
pypi,386finalproject,0.1.0,539,https://pypi.org/pypi/386finalproject/json
pypi,3890612457908641,1.0.0,540,https://pypi.org/pypi/3890612457908641/json
pypi,392304jk324nkkl,0.0.0,541,https://pypi.org/pypi/392304jk324nkkl/json
pypi,3a-python-package-ligia,0.1,542,https://pypi.org/pypi/3a-python-package-ligia/json
pypi,3b-bot,1.1.0,543,https://pypi.org/pypi/3b-bot/json
pypi,3brown1blue,1.2.1,544,https://pypi.org/pypi/3brown1blue/json
pypi,3color-press,0.2.1,545,https://pypi.org/pypi/3color-press/json
pypi,3cx-xapi-python-sdk,1.1.0,546,https://pypi.org/pypi/3cx-xapi-python-sdk/json
pypi,3d,0.1.1,547,https://pypi.org/pypi/3d/json
pypi,3d-bin-packer,0.0.5,549,https://pypi.org/pypi/3d-bin-packer/json
pypi,3d-camera-control,1768471.24.681,550,https://pypi.org/pypi/3d-camera-control/json
pypi,3dcitydb-mcp-server,0.2.2,551,https://pypi.org/pypi/3dcitydb-mcp-server/json
pypi,3d-connectx-env,1.0.1,552,https://pypi.org/pypi/3d-connectx-env/json
pypi,3d-converter,0.9.0,553,https://pypi.org/pypi/3d-converter/json
pypi,3dcore,1.1.4,554,https://pypi.org/pypi/3dcore/json
pypi,3d-dust-maps,1.0.1,555,https://pypi.org/pypi/3d-dust-maps/json
pypi,3debsd-grain-mesher,0.1.1,556,https://pypi.org/pypi/3debsd-grain-mesher/json
pypi,3debt,0.0.6,557,https://pypi.org/pypi/3debt/json
pypi,3deecelltracker,1.0.1,558,https://pypi.org/pypi/3deecelltracker/json
pypi,3defficientnet,1.1.0,559,https://pypi.org/pypi/3defficientnet/json
pypi,3designs,1.0.1,561,https://pypi.org/pypi/3designs/json
pypi,3dfin,0.6.0,562,https://pypi.org/pypi/3dfin/json
pypi,3dfunctiongrapher,0.3dev,563,https://pypi.org/pypi/3dfunctiongrapher/json
pypi,3dgs,0.0.1,566,https://pypi.org/pypi/3dgs/json
pypi,3dgs-edit-tools,0.3.0,567,https://pypi.org/pypi/3dgs-edit-tools/json
pypi,3di-cmd-client,0.0.3,569,https://pypi.org/pypi/3di-cmd-client/json
pypi,3djcg-3dvisual-question-answering,0.1.0,570,https://pypi.org/pypi/3djcg-3dvisual-question-answering/json
pypi,3dlibrary,0.2,571,https://pypi.org/pypi/3dlibrary/json
pypi,3dlitematica,0.3.4,572,https://pypi.org/pypi/3dlitematica/json
pypi,3d-mcmp-mrt-lbm,0.1,573,https://pypi.org/pypi/3d-mcmp-mrt-lbm/json
pypi,3dmodelxpress,0.0.1a0,574,https://pypi.org/pypi/3dmodelxpress/json
pypi,3dmviewer,0.1,575,https://pypi.org/pypi/3dmviewer/json
pypi,3dof-hexapod-ik-generator,1.0.0,576,https://pypi.org/pypi/3dof-hexapod-ik-generator/json
pypi,3d-paws,3.0.0,578,https://pypi.org/pypi/3d-paws/json
pypi,3d-polymer-solubility-calculator,1.0.0,579,https://pypi.org/pypi/3d-polymer-solubility-calculator/json
pypi,3d-printer,0.0.1,580,https://pypi.org/pypi/3d-printer/json
pypi,3d-rcnet,0.2.3,581,https://pypi.org/pypi/3d-rcnet/json
pypi,3d-registration,0.5.4,582,https://pypi.org/pypi/3d-registration/json
pypi,3d-renderer,0.0.6,583,https://pypi.org/pypi/3d-renderer/json
pypi,3drenderpy,0.0.5,584,https://pypi.org/pypi/3drenderpy/json
pypi,3dstrudel,0.1.1,586,https://pypi.org/pypi/3dstrudel/json
pypi,3ds-up,0.1.2,587,https://pypi.org/pypi/3ds-up/json
pypi,3d-to-image,0.1.2,588,https://pypi.org/pypi/3d-to-image/json
pypi,3dtrees-nbingo,0.1.5,589,https://pypi.org/pypi/3dtrees-nbingo/json
pypi,3d-video-converter,0.0.4,591,https://pypi.org/pypi/3d-video-converter/json
pypi,3dviewer-flask,0.0.2,592,https://pypi.org/pypi/3dviewer-flask/json
pypi,3d-wallet-generator,0.2.0,594,https://pypi.org/pypi/3d-wallet-generator/json
pypi,3edit,1.0.0,595,https://pypi.org/pypi/3edit/json
pypi,3etool,0.9.4,596,https://pypi.org/pypi/3etool/json
pypi,3games,0.0.1,598,https://pypi.org/pypi/3games/json
pypi,3gpp-citations,1.1.4,599,https://pypi.org/pypi/3gpp-citations/json
pypi,3lc-ultralytics,0.3.3,600,https://pypi.org/pypi/3lc-ultralytics/json
pypi,3looyupd,1.0.1,601,https://pypi.org/pypi/3looyupd/json
pypi,3lwg,4.0,602,https://pypi.org/pypi/3lwg/json
pypi,3m,0.1.3,603,https://pypi.org/pypi/3m/json
pypi,3mensolutions-distribution,1.0,604,https://pypi.org/pypi/3mensolutions-distribution/json
pypi,3mesh,1.0.1,605,https://pypi.org/pypi/3mesh/json
pypi,3meshsdk,1.0.1,606,https://pypi.org/pypi/3meshsdk/json
pypi,3mtools,0.0.2,608,https://pypi.org/pypi/3mtools/json
pypi,3ncr,1.0.0,611,https://pypi.org/pypi/3ncr/json
pypi,3p0,0.0.10,612,https://pypi.org/pypi/3p0/json
pypi,3pc-lambend,1.0.1,613,https://pypi.org/pypi/3pc-lambend/json
pypi,3pc-lamfail,1.0.5,614,https://pypi.org/pypi/3pc-lamfail/json
pypi,3pc-laminate,1.0.0,615,https://pypi.org/pypi/3pc-laminate/json
pypi,3pc-loads,1.0.0,616,https://pypi.org/pypi/3pc-loads/json
pypi,3pc-material,1.0.1,617,https://pypi.org/pypi/3pc-material/json
pypi,3pc-panel,1.0.0,618,https://pypi.org/pypi/3pc-panel/json
pypi,3pc-ply,1.0.0,619,https://pypi.org/pypi/3pc-ply/json
pypi,3pc-utils,1.0.0,620,https://pypi.org/pypi/3pc-utils/json
pypi,3phi-framework,0.4.0,621,https://pypi.org/pypi/3phi-framework/json
pypi,3p-hrdevhelper-ida-plugin,2025.6.6,622,https://pypi.org/pypi/3p-hrdevhelper-ida-plugin/json
pypi,3ptest,1.0.0,623,https://pypi.org/pypi/3ptest/json
pypi,3ptwl-mod,1.0.0,624,https://pypi.org/pypi/3ptwl-mod/json
pypi,3-py,2.0.1,625,https://pypi.org/pypi/3-py/json
pypi,3-python-package-exercise-17,0.1.0,626,https://pypi.org/pypi/3-python-package-exercise-17/json
pypi,3q,0.1.6,627,https://pypi.org/pypi/3q/json
pypi,3robotics,0.0.1,628,https://pypi.org/pypi/3robotics/json
pypi,3s-cadsus-client,0.1.7,629,https://pypi.org/pypi/3s-cadsus-client/json
pypi,3scale-api,0.35.4,630,https://pypi.org/pypi/3scale-api/json
pypi,3scale-api-crd,0.1.6,631,https://pypi.org/pypi/3scale-api-crd/json
pypi,3s-cnes-client,0.2.1,632,https://pypi.org/pypi/3s-cnes-client/json
pypi,3sdaq-news-cl,1.0.0.0,633,https://pypi.org/pypi/3sdaq-news-cl/json
pypi,3s-rnds-client,0.1.4,634,https://pypi.org/pypi/3s-rnds-client/json
pypi,3s-toolkit,0.1.0,635,https://pypi.org/pypi/3s-toolkit/json
pypi,3t,1.0,636,https://pypi.org/pypi/3t/json
pypi,3tllibs,0.1.0,637,https://pypi.org/pypi/3tllibs/json
pypi,3to2,1.1.1,638,https://pypi.org/pypi/3to2/json
pypi,3to2-py3k,1.0,639,https://pypi.org/pypi/3to2-py3k/json
pypi,3tokit,0.1.1,640,https://pypi.org/pypi/3tokit/json
pypi,3way,1.5.0.42,641,https://pypi.org/pypi/3way/json
pypi,3xploit,0.0.1,643,https://pypi.org/pypi/3xploit/json
pypi,3xsd,0.0.26,644,https://pypi.org/pypi/3xsd/json
pypi,3x-ui-manage-keys,0.4.0,645,https://pypi.org/pypi/3x-ui-manage-keys/json
pypi,3y,2.6.4,646,https://pypi.org/pypi/3y/json
pypi,404,0.1.0,648,https://pypi.org/pypi/404/json
pypi,404-finder,0.1.0,649,https://pypi.org/pypi/404-finder/json
pypi,404-optimistic-pkg-404-not-found,0.0.1,650,https://pypi.org/pypi/404-optimistic-pkg-404-not-found/json
pypi,40wt-common-tasks,0.2.0,651,https://pypi.org/pypi/40wt-common-tasks/json
pypi,41datastructure,1.5,652,https://pypi.org/pypi/41datastructure/json
pypi,42,0,653,https://pypi.org/pypi/42/json
pypi,42cc-pystyle,0.0.17,654,https://pypi.org/pypi/42cc-pystyle/json
pypi,42di,0.2.6,655,https://pypi.org/pypi/42di/json
pypi,42formatter,0.1.2,656,https://pypi.org/pypi/42formatter/json
pypi,42points,1.2.7,657,https://pypi.org/pypi/42points/json
pypi,42porto-test-package,0.0.2,658,https://pypi.org/pypi/42porto-test-package/json
pypi,42qucc,0.0.4,659,https://pypi.org/pypi/42qucc/json
pypi,42setup,0.1.0,660,https://pypi.org/pypi/42setup/json
pypi,42-taskmaster,1.0.2,661,https://pypi.org/pypi/42-taskmaster/json
pypi,42towels,0.1.1011,662,https://pypi.org/pypi/42towels/json
pypi,42videobricks-python-client,1.2.0,666,https://pypi.org/pypi/42videobricks-python-client/json
pypi,43242342342,4.0.0,667,https://pypi.org/pypi/43242342342/json
pypi,437-project,1.3,668,https://pypi.org/pypi/437-project/json
pypi,440-create-user,1.0,669,https://pypi.org/pypi/440-create-user/json
pypi,4711,0.0.2,670,https://pypi.org/pypi/4711/json
pypi,4996,0.1.1,671,https://pypi.org/pypi/4996/json
pypi,4attempt-demo,1.0.0,673,https://pypi.org/pypi/4attempt-demo/json
pypi,4cast-awi-package,0.0.4,674,https://pypi.org/pypi/4cast-awi-package/json
pypi,4cast-package,0.0.4,675,https://pypi.org/pypi/4cast-package/json
pypi,4cdl,0.1,676,https://pypi.org/pypi/4cdl/json
pypi,4ch,1.0.0,677,https://pypi.org/pypi/4ch/json
pypi,4chan,0.0.4,678,https://pypi.org/pypi/4chan/json
pypi,4chan-biz-mentions,0.3.0,679,https://pypi.org/pypi/4chan-biz-mentions/json
pypi,4chandownloader,0.4.1,680,https://pypi.org/pypi/4chandownloader/json
pypi,4channel,0.0.9,681,https://pypi.org/pypi/4channel/json
pypi,4chan-py,0.0.0,682,https://pypi.org/pypi/4chan-py/json
pypi,4codesdk-pkg,0.0.1,683,https://pypi.org/pypi/4codesdk-pkg/json
pypi,4dcanas,0.2.0,684,https://pypi.org/pypi/4dcanas/json
pypi,4dgb-workflow,1.5.6,687,https://pypi.org/pypi/4dgb-workflow/json
pypi,4dgs,0.0.1,688,https://pypi.org/pypi/4dgs/json
pypi,4dpocket,0.2.2,689,https://pypi.org/pypi/4dpocket/json
pypi,4dpyautodiff,1.0.0,690,https://pypi.org/pypi/4dpyautodiff/json
pypi,4d-radar,0.1.0,691,https://pypi.org/pypi/4d-radar/json
pypi,4fun,0.0.0,692,https://pypi.org/pypi/4fun/json
pypi,4g,0.0.2,693,https://pypi.org/pypi/4g/json
pypi,4geometric,0.1.0,694,https://pypi.org/pypi/4geometric/json
pypi,4-g-specs-sdk,1.3.0,695,https://pypi.org/pypi/4-g-specs-sdk/json
pypi,4i-framework,0.1.4,696,https://pypi.org/pypi/4i-framework/json
pypi,4in,0.1.0,697,https://pypi.org/pypi/4in/json
pypi,4logik-python-rest-client,1.0.4,699,https://pypi.org/pypi/4logik-python-rest-client/json
pypi,4lt7ab-grimoire,0.0.23,700,https://pypi.org/pypi/4lt7ab-grimoire/json
pypi,4lt7ab-grimoire-cli,0.0.23,701,https://pypi.org/pypi/4lt7ab-grimoire-cli/json
pypi,4mica-x402,1.2.3,702,https://pypi.org/pypi/4mica-x402/json
pypi,4nil0cin,0.1,704,https://pypi.org/pypi/4nil0cin/json
pypi,4pace,0.1.0a1,705,https://pypi.org/pypi/4pace/json
pypi,4quila,0.36.200302,706,https://pypi.org/pypi/4quila/json
pypi,4scanner,1.6.3,707,https://pypi.org/pypi/4scanner/json
pypi,4sfwd,0.0.2,708,https://pypi.org/pypi/4sfwd/json
pypi,4sgm,2.0.0,709,https://pypi.org/pypi/4sgm/json
pypi,4suite,0.11.1,710,https://pypi.org/pypi/4suite/json
pypi,4suite-xml,1.0.2,711,https://pypi.org/pypi/4suite-xml/json
pypi,4th-ir-ai-models,0.5.3,712,https://pypi.org/pypi/4th-ir-ai-models/json
pypi,4tlantic,0.1.0,713,https://pypi.org/pypi/4tlantic/json
pypi,4to5,0.0.1,714,https://pypi.org/pypi/4to5/json
pypi,4wdbuddy,0.0.1,715,https://pypi.org/pypi/4wdbuddy/json
pypi,5,1.0,718,https://pypi.org/pypi/5/json
pypi,5090-distributions,0.1,719,https://pypi.org/pypi/5090-distributions/json
pypi,5091simplecalculator7180,0.0,720,https://pypi.org/pypi/5091simplecalculator7180/json
pypi,51degrees-mobile-detector,3.2.18.4,721,https://pypi.org/pypi/51degrees-mobile-detector/json
pypi,51degrees-mobile-detector-lite-pattern-wrapper,1.0,722,https://pypi.org/pypi/51degrees-mobile-detector-lite-pattern-wrapper/json
pypi,51degrees-mobile-detector-trie-wrapper,1.0,723,https://pypi.org/pypi/51degrees-mobile-detector-trie-wrapper/json
pypi,51degrees-mobile-detector-v3-trie-wrapper,3.2.18.4,724,https://pypi.org/pypi/51degrees-mobile-detector-v3-trie-wrapper/json
pypi,51degrees-mobile-detector-v3-wrapper,3.2.18.4,725,https://pypi.org/pypi/51degrees-mobile-detector-v3-wrapper/json
pypi,51pubmodules,0.0.2,727,https://pypi.org/pypi/51pubmodules/json
pypi,51pub-pymodules,0.0.1,728,https://pypi.org/pypi/51pub-pymodules/json
pypi,51spiders,0.0.1,729,https://pypi.org/pypi/51spiders/json
pypi,51tracking,0.1.1,730,https://pypi.org/pypi/51tracking/json
pypi,520,0.0.0,731,https://pypi.org/pypi/520/json
pypi,524,0.1,732,https://pypi.org/pypi/524/json
pypi,533testgawain,0.1,733,https://pypi.org/pypi/533testgawain/json
pypi,5345345345345345,0.0.13,734,https://pypi.org/pypi/5345345345345345/json
pypi,546lkji,0.0.0,735,https://pypi.org/pypi/546lkji/json
pypi,564bff00ff-strawberry-graphql,0.168.2,736,https://pypi.org/pypi/564bff00ff-strawberry-graphql/json
pypi,56k-screech,1.0.1,737,https://pypi.org/pypi/56k-screech/json
pypi,56kyle-pychess,0.4.0,738,https://pypi.org/pypi/56kyle-pychess/json
pypi,574d,0.0.0rc0.dev2,739,https://pypi.org/pypi/574d/json
pypi,58,1.0.5,740,https://pypi.org/pypi/58/json
pypi,59chat,0.4.1,741,https://pypi.org/pypi/59chat/json
pypi,5an,0.1.0,742,https://pypi.org/pypi/5an/json
pypi,5bb-micro,2.0.15rc1,743,https://pypi.org/pypi/5bb-micro/json
pypi,5bb-suite,1.0.0,744,https://pypi.org/pypi/5bb-suite/json
pypi,5bb-task,3.49.1,745,https://pypi.org/pypi/5bb-task/json
pypi,5bb-yaml,4.45.1,746,https://pypi.org/pypi/5bb-yaml/json
pypi,5d669f,0.1.2,747,https://pypi.org/pypi/5d669f/json
pypi,5dee,0.1,748,https://pypi.org/pypi/5dee/json
pypi,5-exercise-upload-to-pypi,1.2,749,https://pypi.org/pypi/5-exercise-upload-to-pypi/json
pypi,5g,0.0.1,750,https://pypi.org/pypi/5g/json
cargo,syn,2.0.118,1,https://crates.io/api/v1/crates/syn
cargo,hashbrown,0.17.1,2,https://crates.io/api/v1/crates/hashbrown
cargo,getrandom,0.4.3,3,https://crates.io/api/v1/crates/getrandom
cargo,bitflags,2.13.0,4,https://crates.io/api/v1/crates/bitflags
cargo,rand_core,0.10.1,5,https://crates.io/api/v1/crates/rand_core
cargo,rand,0.10.1,6,https://crates.io/api/v1/crates/rand
cargo,libc,0.2.186,7,https://crates.io/api/v1/crates/libc
cargo,proc-macro2,1.0.106,8,https://crates.io/api/v1/crates/proc-macro2
cargo,quote,1.0.46,9,https://crates.io/api/v1/crates/quote
cargo,base64,0.22.1,10,https://crates.io/api/v1/crates/base64
cargo,indexmap,2.14.0,11,https://crates.io/api/v1/crates/indexmap
cargo,itertools,0.15.0,12,https://crates.io/api/v1/crates/itertools
cargo,windows-sys,0.61.2,13,https://crates.io/api/v1/crates/windows-sys
cargo,regex-syntax,0.8.11,14,https://crates.io/api/v1/crates/regex-syntax
cargo,cfg-if,1.0.4,15,https://crates.io/api/v1/crates/cfg-if
cargo,thiserror-impl,2.0.18,16,https://crates.io/api/v1/crates/thiserror-impl
cargo,thiserror,2.0.18,17,https://crates.io/api/v1/crates/thiserror
cargo,serde,1.0.228,18,https://crates.io/api/v1/crates/serde
cargo,rand_chacha,0.10.0,19,https://crates.io/api/v1/crates/rand_chacha
cargo,memchr,2.8.2,20,https://crates.io/api/v1/crates/memchr
cargo,unicode-ident,1.0.24,21,https://crates.io/api/v1/crates/unicode-ident
cargo,itoa,1.0.18,22,https://crates.io/api/v1/crates/itoa
cargo,serde_derive,1.0.228,23,https://crates.io/api/v1/crates/serde_derive
cargo,autocfg,1.5.1,24,https://crates.io/api/v1/crates/autocfg
cargo,heck,0.5.0,25,https://crates.io/api/v1/crates/heck
cargo,serde_json,1.0.150,26,https://crates.io/api/v1/crates/serde_json
cargo,regex-automata,0.4.14,27,https://crates.io/api/v1/crates/regex-automata
cargo,once_cell,1.21.4,28,https://crates.io/api/v1/crates/once_cell
cargo,log,0.4.33,29,https://crates.io/api/v1/crates/log
cargo,cc,1.2.65,30,https://crates.io/api/v1/crates/cc
cargo,socket2,0.6.4,31,https://crates.io/api/v1/crates/socket2
cargo,regex,1.12.4,32,https://crates.io/api/v1/crates/regex
cargo,smallvec,1.15.2,33,https://crates.io/api/v1/crates/smallvec
cargo,clap,4.6.1,34,https://crates.io/api/v1/crates/clap
cargo,ryu,1.0.23,35,https://crates.io/api/v1/crates/ryu
cargo,aho-corasick,1.1.4,36,https://crates.io/api/v1/crates/aho-corasick
cargo,rustix,1.1.4,37,https://crates.io/api/v1/crates/rustix
cargo,parking_lot_core,0.9.12,38,https://crates.io/api/v1/crates/parking_lot_core
cargo,parking_lot,0.12.5,39,https://crates.io/api/v1/crates/parking_lot
cargo,windows_x86_64_msvc,0.53.1,40,https://crates.io/api/v1/crates/windows_x86_64_msvc
cargo,strsim,0.11.1,41,https://crates.io/api/v1/crates/strsim
cargo,linux-raw-sys,0.12.1,42,https://crates.io/api/v1/crates/linux-raw-sys
cargo,windows_x86_64_gnu,0.53.1,43,https://crates.io/api/v1/crates/windows_x86_64_gnu
cargo,windows_aarch64_msvc,0.53.1,44,https://crates.io/api/v1/crates/windows_aarch64_msvc
cargo,windows_i686_msvc,0.53.1,45,https://crates.io/api/v1/crates/windows_i686_msvc
cargo,windows_i686_gnu,0.53.1,46,https://crates.io/api/v1/crates/windows_i686_gnu
cargo,windows-targets,0.53.5,47,https://crates.io/api/v1/crates/windows-targets
cargo,num-traits,0.2.19,48,https://crates.io/api/v1/crates/num-traits
cargo,lazy_static,1.5.0,49,https://crates.io/api/v1/crates/lazy_static
cargo,version_check,0.9.5,50,https://crates.io/api/v1/crates/version_check
cargo,bytes,1.12.0,51,https://crates.io/api/v1/crates/bytes
cargo,digest,0.11.3,52,https://crates.io/api/v1/crates/digest
cargo,mio,1.2.1,53,https://crates.io/api/v1/crates/mio
cargo,pin-project-lite,0.2.17,54,https://crates.io/api/v1/crates/pin-project-lite
cargo,semver,1.0.28,55,https://crates.io/api/v1/crates/semver
cargo,either,1.16.0,56,https://crates.io/api/v1/crates/either
cargo,http,1.4.2,57,https://crates.io/api/v1/crates/http
cargo,lock_api,0.4.14,58,https://crates.io/api/v1/crates/lock_api
cargo,block-buffer,0.12.1,59,https://crates.io/api/v1/crates/block-buffer
cargo,windows_aarch64_gnullvm,0.53.1,60,https://crates.io/api/v1/crates/windows_aarch64_gnullvm
cargo,windows_x86_64_gnullvm,0.53.1,61,https://crates.io/api/v1/crates/windows_x86_64_gnullvm
cargo,idna,1.1.0,62,https://crates.io/api/v1/crates/idna
cargo,anyhow,1.0.103,63,https://crates.io/api/v1/crates/anyhow
cargo,tokio,1.52.3,64,https://crates.io/api/v1/crates/tokio
cargo,scopeguard,1.2.0,65,https://crates.io/api/v1/crates/scopeguard
cargo,time,0.3.51,66,https://crates.io/api/v1/crates/time
cargo,hyper,1.10.1,67,https://crates.io/api/v1/crates/hyper
cargo,miniz_oxide,0.9.1,68,https://crates.io/api/v1/crates/miniz_oxide
cargo,rustls,0.23.41,69,https://crates.io/api/v1/crates/rustls
cargo,crossbeam-utils,0.8.21,70,https://crates.io/api/v1/crates/crossbeam-utils
cargo,ppv-lite86,0.2.21,71,https://crates.io/api/v1/crates/ppv-lite86
cargo,slab,0.4.12,72,https://crates.io/api/v1/crates/slab
cargo,percent-encoding,2.3.2,73,https://crates.io/api/v1/crates/percent-encoding
cargo,futures-core,0.3.32,74,https://crates.io/api/v1/crates/futures-core
cargo,fastrand,2.4.1,75,https://crates.io/api/v1/crates/fastrand
cargo,sha2,0.11.0,76,https://crates.io/api/v1/crates/sha2
cargo,toml,1.1.2+spec-1.1.0,77,https://crates.io/api/v1/crates/toml
cargo,url,2.5.8,78,https://crates.io/api/v1/crates/url
cargo,generic-array,1.4.3,79,https://crates.io/api/v1/crates/generic-array
cargo,futures-util,0.3.32,80,https://crates.io/api/v1/crates/futures-util
cargo,futures-task,0.3.32,81,https://crates.io/api/v1/crates/futures-task
cargo,clap_lex,1.1.0,82,https://crates.io/api/v1/crates/clap_lex
cargo,typenum,1.20.1,83,https://crates.io/api/v1/crates/typenum
cargo,http-body,1.0.1,84,https://crates.io/api/v1/crates/http-body
cargo,futures-sink,0.3.32,85,https://crates.io/api/v1/crates/futures-sink
cargo,tracing-core,0.1.36,86,https://crates.io/api/v1/crates/tracing-core
cargo,zerocopy,0.8.52,87,https://crates.io/api/v1/crates/zerocopy
cargo,cpufeatures,0.3.0,88,https://crates.io/api/v1/crates/cpufeatures
cargo,futures-channel,0.3.32,89,https://crates.io/api/v1/crates/futures-channel
cargo,tracing,0.1.44,90,https://crates.io/api/v1/crates/tracing
cargo,winnow,1.0.3,91,https://crates.io/api/v1/crates/winnow
cargo,byteorder,1.5.0,92,https://crates.io/api/v1/crates/byteorder
cargo,h2,0.4.15,93,https://crates.io/api/v1/crates/h2
cargo,futures-io,0.3.32,94,https://crates.io/api/v1/crates/futures-io
cargo,unicode-width,0.2.2,95,https://crates.io/api/v1/crates/unicode-width
cargo,errno,0.3.14,96,https://crates.io/api/v1/crates/errno
cargo,fnv,1.0.7,97,https://crates.io/api/v1/crates/fnv
cargo,chrono,0.4.45,98,https://crates.io/api/v1/crates/chrono
cargo,tempfile,3.27.0,99,https://crates.io/api/v1/crates/tempfile
cargo,ahash,0.8.12,100,https://crates.io/api/v1/crates/ahash
cargo,toml_edit,0.25.12+spec-1.1.0,101,https://crates.io/api/v1/crates/toml_edit
cargo,nix,0.31.3,102,https://crates.io/api/v1/crates/nix
cargo,uuid,1.23.4,103,https://crates.io/api/v1/crates/uuid
cargo,form_urlencoded,1.2.2,104,https://crates.io/api/v1/crates/form_urlencoded
cargo,futures,0.3.32,105,https://crates.io/api/v1/crates/futures
cargo,memoffset,0.9.1,106,https://crates.io/api/v1/crates/memoffset
cargo,tokio-util,0.7.18,107,https://crates.io/api/v1/crates/tokio-util
cargo,equivalent,1.0.2,108,https://crates.io/api/v1/crates/equivalent
cargo,crypto-common,0.2.2,109,https://crates.io/api/v1/crates/crypto-common
cargo,tokio-macros,2.7.0,110,https://crates.io/api/v1/crates/tokio-macros
cargo,wasi,0.14.7+wasi-0.2.4,111,https://crates.io/api/v1/crates/wasi
cargo,futures-macro,0.3.32,112,https://crates.io/api/v1/crates/futures-macro
cargo,tokio-rustls,0.26.4,113,https://crates.io/api/v1/crates/tokio-rustls
cargo,rustls-webpki,0.103.13,114,https://crates.io/api/v1/crates/rustls-webpki
cargo,pin-utils,0.1.0,115,https://crates.io/api/v1/crates/pin-utils
cargo,shlex,2.0.1,116,https://crates.io/api/v1/crates/shlex
cargo,untrusted,0.9.0,117,https://crates.io/api/v1/crates/untrusted
cargo,rustc-hash,2.1.2,118,https://crates.io/api/v1/crates/rustc-hash
cargo,rustc_version,0.4.1,119,https://crates.io/api/v1/crates/rustc_version
cargo,pkg-config,0.3.33,120,https://crates.io/api/v1/crates/pkg-config
cargo,clap_derive,4.6.1,121,https://crates.io/api/v1/crates/clap_derive
cargo,ring,0.17.14,122,https://crates.io/api/v1/crates/ring
cargo,tracing-attributes,0.1.31,123,https://crates.io/api/v1/crates/tracing-attributes
cargo,futures-executor,0.3.32,124,https://crates.io/api/v1/crates/futures-executor
cargo,redox_syscall,0.8.1,125,https://crates.io/api/v1/crates/redox_syscall
cargo,nom,8.0.0,126,https://crates.io/api/v1/crates/nom
cargo,rustversion,1.0.22,127,https://crates.io/api/v1/crates/rustversion
cargo,signal-hook-registry,1.4.8,128,https://crates.io/api/v1/crates/signal-hook-registry
cargo,clap_builder,4.6.0,129,https://crates.io/api/v1/crates/clap_builder
cargo,toml_datetime,1.1.1+spec-1.1.0,130,https://crates.io/api/v1/crates/toml_datetime
cargo,webpki-roots,1.0.8,131,https://crates.io/api/v1/crates/webpki-roots
cargo,httparse,1.10.1,132,https://crates.io/api/v1/crates/httparse
cargo,tinyvec,1.11.0,133,https://crates.io/api/v1/crates/tinyvec
cargo,anstyle,1.0.14,134,https://crates.io/api/v1/crates/anstyle
cargo,darling_macro,0.23.0,135,https://crates.io/api/v1/crates/darling_macro
cargo,darling_core,0.23.0,136,https://crates.io/api/v1/crates/darling_core
cargo,darling,0.23.0,137,https://crates.io/api/v1/crates/darling
cargo,thread_local,1.1.9,138,https://crates.io/api/v1/crates/thread_local
cargo,num-integer,0.1.46,139,https://crates.io/api/v1/crates/num-integer
cargo,subtle,2.6.1,140,https://crates.io/api/v1/crates/subtle
cargo,reqwest,0.13.4,141,https://crates.io/api/v1/crates/reqwest
cargo,time-macros,0.2.30,142,https://crates.io/api/v1/crates/time-macros
cargo,crc32fast,1.5.0,143,https://crates.io/api/v1/crates/crc32fast
cargo,spin,0.12.1,144,https://crates.io/api/v1/crates/spin
cargo,flate2,1.1.9,145,https://crates.io/api/v1/crates/flate2
cargo,zeroize,1.9.0,146,https://crates.io/api/v1/crates/zeroize
cargo,iana-time-zone,0.1.65,147,https://crates.io/api/v1/crates/iana-time-zone
cargo,async-trait,0.1.89,148,https://crates.io/api/v1/crates/async-trait
cargo,synstructure,0.13.2,149,https://crates.io/api/v1/crates/synstructure
cargo,anstream,1.0.0,150,https://crates.io/api/v1/crates/anstream
cargo,crossbeam-epoch,0.9.18,151,https://crates.io/api/v1/crates/crossbeam-epoch
cargo,tinyvec_macros,0.1.1,152,https://crates.io/api/v1/crates/tinyvec_macros
cargo,hex,0.4.3,153,https://crates.io/api/v1/crates/hex
cargo,strum_macros,0.28.0,154,https://crates.io/api/v1/crates/strum_macros
cargo,num_cpus,1.17.0,155,https://crates.io/api/v1/crates/num_cpus
cargo,object,0.39.1,156,https://crates.io/api/v1/crates/object
cargo,unicode-xid,0.2.6,157,https://crates.io/api/v1/crates/unicode-xid
cargo,anstyle-parse,1.0.0,158,https://crates.io/api/v1/crates/anstyle-parse
cargo,tower,0.5.3,159,https://crates.io/api/v1/crates/tower
cargo,strum,0.28.0,160,https://crates.io/api/v1/crates/strum
cargo,tower-service,0.3.3,161,https://crates.io/api/v1/crates/tower-service
cargo,time-core,0.1.9,162,https://crates.io/api/v1/crates/time-core
cargo,want,0.3.1,163,https://crates.io/api/v1/crates/want
cargo,try-lock,0.2.5,164,https://crates.io/api/v1/crates/try-lock
cargo,anstyle-query,1.1.5,165,https://crates.io/api/v1/crates/anstyle-query
cargo,sync_wrapper,1.0.2,166,https://crates.io/api/v1/crates/sync_wrapper
cargo,crossbeam-deque,0.8.6,167,https://crates.io/api/v1/crates/crossbeam-deque
cargo,colorchoice,1.0.5,168,https://crates.io/api/v1/crates/colorchoice
cargo,hyper-rustls,0.27.9,169,https://crates.io/api/v1/crates/hyper-rustls
cargo,walkdir,2.5.0,170,https://crates.io/api/v1/crates/walkdir
cargo,glob,0.3.3,171,https://crates.io/api/v1/crates/glob
cargo,mime,0.3.17,172,https://crates.io/api/v1/crates/mime
cargo,stable_deref_trait,1.2.1,173,https://crates.io/api/v1/crates/stable_deref_trait
cargo,crossbeam-channel,0.5.15,174,https://crates.io/api/v1/crates/crossbeam-channel
cargo,env_logger,0.11.11,175,https://crates.io/api/v1/crates/env_logger
cargo,pin-project-internal,1.1.13,176,https://crates.io/api/v1/crates/pin-project-internal
cargo,pin-project,1.1.13,177,https://crates.io/api/v1/crates/pin-project
cargo,rustc-demangle,0.1.27,178,https://crates.io/api/v1/crates/rustc-demangle
cargo,unicode-normalization,0.1.25,179,https://crates.io/api/v1/crates/unicode-normalization
cargo,gimli,0.34.0,180,https://crates.io/api/v1/crates/gimli
cargo,tracing-subscriber,0.3.23,181,https://crates.io/api/v1/crates/tracing-subscriber
cargo,utf8parse,0.2.2,182,https://crates.io/api/v1/crates/utf8parse
cargo,httpdate,1.0.3,183,https://crates.io/api/v1/crates/httpdate
cargo,openssl-probe,0.2.1,184,https://crates.io/api/v1/crates/openssl-probe
cargo,same-file,1.0.6,185,https://crates.io/api/v1/crates/same-file
cargo,rustls-pemfile,2.2.0,186,https://crates.io/api/v1/crates/rustls-pemfile
cargo,prost,0.14.4,187,https://crates.io/api/v1/crates/prost
cargo,hermit-abi,0.5.2,188,https://crates.io/api/v1/crates/hermit-abi
cargo,num-bigint,0.4.6,189,https://crates.io/api/v1/crates/num-bigint
cargo,deranged,0.5.8,190,https://crates.io/api/v1/crates/deranged
cargo,prost-derive,0.14.4,191,https://crates.io/api/v1/crates/prost-derive
cargo,ipnet,2.12.0,192,https://crates.io/api/v1/crates/ipnet
cargo,zerocopy-derive,0.8.52,193,https://crates.io/api/v1/crates/zerocopy-derive
cargo,arrayvec,0.7.7,194,https://crates.io/api/v1/crates/arrayvec
cargo,bumpalo,3.20.3,195,https://crates.io/api/v1/crates/bumpalo
cargo,serde_urlencoded,0.7.1,196,https://crates.io/api/v1/crates/serde_urlencoded
cargo,phf_shared,0.14.0,197,https://crates.io/api/v1/crates/phf_shared
cargo,hmac,0.13.0,198,https://crates.io/api/v1/crates/hmac
cargo,termcolor,1.4.1,199,https://crates.io/api/v1/crates/termcolor
cargo,addr2line,0.27.0,200,https://crates.io/api/v1/crates/addr2line
cargo,tracing-log,0.2.0,201,https://crates.io/api/v1/crates/tracing-log
cargo,unicode-segmentation,1.13.3,202,https://crates.io/api/v1/crates/unicode-segmentation
cargo,rayon,1.12.0,203,https://crates.io/api/v1/crates/rayon
cargo,event-listener,5.4.1,204,https://crates.io/api/v1/crates/event-listener
cargo,unicode-bidi,0.3.18,205,https://crates.io/api/v1/crates/unicode-bidi
cargo,backtrace,0.3.76,206,https://crates.io/api/v1/crates/backtrace
cargo,rustls-native-certs,0.8.4,207,https://crates.io/api/v1/crates/rustls-native-certs
cargo,encoding_rs,0.8.35,208,https://crates.io/api/v1/crates/encoding_rs
cargo,paste,1.0.15,209,https://crates.io/api/v1/crates/paste
cargo,minimal-lexical,0.2.1,210,https://crates.io/api/v1/crates/minimal-lexical
cargo,rayon-core,1.13.0,211,https://crates.io/api/v1/crates/rayon-core
cargo,sharded-slab,0.1.7,212,https://crates.io/api/v1/crates/sharded-slab
cargo,jobserver,0.1.34,213,https://crates.io/api/v1/crates/jobserver
cargo,serde_spanned,1.1.1,214,https://crates.io/api/v1/crates/serde_spanned
cargo,windows_i686_gnullvm,0.53.1,215,https://crates.io/api/v1/crates/windows_i686_gnullvm
cargo,proc-macro-crate,3.5.0,216,https://crates.io/api/v1/crates/proc-macro-crate
cargo,siphasher,1.0.3,217,https://crates.io/api/v1/crates/siphasher
cargo,displaydoc,0.2.6,218,https://crates.io/api/v1/crates/displaydoc
cargo,libloading,0.9.0,219,https://crates.io/api/v1/crates/libloading
cargo,convert_case,0.11.0,220,https://crates.io/api/v1/crates/convert_case
cargo,powerfmt,0.2.0,221,https://crates.io/api/v1/crates/powerfmt
cargo,tinystr,0.8.3,222,https://crates.io/api/v1/crates/tinystr
cargo,petgraph,0.8.3,223,https://crates.io/api/v1/crates/petgraph
cargo,num-conv,0.2.2,224,https://crates.io/api/v1/crates/num-conv
cargo,wasm-bindgen,0.2.126,225,https://crates.io/api/v1/crates/wasm-bindgen
cargo,wasm-bindgen-macro,0.2.126,226,https://crates.io/api/v1/crates/wasm-bindgen-macro
cargo,wasm-bindgen-macro-support,0.2.126,227,https://crates.io/api/v1/crates/wasm-bindgen-macro-support
cargo,wasm-bindgen-shared,0.2.126,228,https://crates.io/api/v1/crates/wasm-bindgen-shared
cargo,yoke,0.8.3,229,https://crates.io/api/v1/crates/yoke
cargo,litemap,0.8.2,230,https://crates.io/api/v1/crates/litemap
cargo,winapi,0.3.9,231,https://crates.io/api/v1/crates/winapi
cargo,yoke-derive,0.8.2,232,https://crates.io/api/v1/crates/yoke-derive
cargo,nu-ansi-term,0.50.3,233,https://crates.io/api/v1/crates/nu-ansi-term
cargo,phf,0.14.0,234,https://crates.io/api/v1/crates/phf
cargo,icu_properties_data,2.2.0,235,https://crates.io/api/v1/crates/icu_properties_data
cargo,zerovec,0.11.6,236,https://crates.io/api/v1/crates/zerovec
cargo,icu_properties,2.2.0,237,https://crates.io/api/v1/crates/icu_properties
cargo,static_assertions,1.1.0,238,https://crates.io/api/v1/crates/static_assertions
cargo,icu_provider,2.2.0,239,https://crates.io/api/v1/crates/icu_provider
cargo,fixedbitset,0.5.7,240,https://crates.io/api/v1/crates/fixedbitset
cargo,zerovec-derive,0.11.3,241,https://crates.io/api/v1/crates/zerovec-derive
cargo,icu_collections,2.2.0,242,https://crates.io/api/v1/crates/icu_collections
cargo,icu_normalizer_data,2.2.0,243,https://crates.io/api/v1/crates/icu_normalizer_data
cargo,writeable,0.6.3,244,https://crates.io/api/v1/crates/writeable
cargo,zerofrom,0.1.8,245,https://crates.io/api/v1/crates/zerofrom
cargo,icu_normalizer,2.2.0,246,https://crates.io/api/v1/crates/icu_normalizer
cargo,zerofrom-derive,0.1.7,247,https://crates.io/api/v1/crates/zerofrom-derive
cargo,prettyplease,0.2.37,248,https://crates.io/api/v1/crates/prettyplease
cargo,is_terminal_polyfill,1.70.2,249,https://crates.io/api/v1/crates/is_terminal_polyfill
cargo,tower-layer,0.3.3,250,https://crates.io/api/v1/crates/tower-layer
cargo,sha1,0.11.0,251,https://crates.io/api/v1/crates/sha1
cargo,adler2,2.0.1,252,https://crates.io/api/v1/crates/adler2
cargo,js-sys,0.3.103,253,https://crates.io/api/v1/crates/js-sys
cargo,humantime,2.3.0,254,https://crates.io/api/v1/crates/humantime
cargo,matchers,0.2.0,255,https://crates.io/api/v1/crates/matchers
cargo,openssl-sys,0.9.117,256,https://crates.io/api/v1/crates/openssl-sys
cargo,idna_adapter,1.2.2,257,https://crates.io/api/v1/crates/idna_adapter
cargo,textwrap,0.16.2,258,https://crates.io/api/v1/crates/textwrap
cargo,derive_more,2.1.1,259,https://crates.io/api/v1/crates/derive_more
cargo,tokio-stream,0.1.18,260,https://crates.io/api/v1/crates/tokio-stream
cargo,vcpkg,0.2.15,261,https://crates.io/api/v1/crates/vcpkg
cargo,foldhash,0.2.0,262,https://crates.io/api/v1/crates/foldhash
cargo,prost-types,0.14.4,263,https://crates.io/api/v1/crates/prost-types
cargo,rustls-pki-types,1.14.1,264,https://crates.io/api/v1/crates/rustls-pki-types
cargo,axum,0.8.9,265,https://crates.io/api/v1/crates/axum
cargo,allocator-api2,0.4.0,266,https://crates.io/api/v1/crates/allocator-api2
cargo,ident_case,1.0.1,267,https://crates.io/api/v1/crates/ident_case
cargo,half,2.7.1,268,https://crates.io/api/v1/crates/half
cargo,which,8.0.4,269,https://crates.io/api/v1/crates/which
cargo,utf8_iter,1.0.4,270,https://crates.io/api/v1/crates/utf8_iter
cargo,axum-core,0.5.6,271,https://crates.io/api/v1/crates/axum-core
cargo,libm,0.2.16,272,https://crates.io/api/v1/crates/libm
cargo,der,0.8.0,273,https://crates.io/api/v1/crates/der
cargo,ordered-float,5.3.0,274,https://crates.io/api/v1/crates/ordered-float
cargo,cfg_aliases,0.2.1,275,https://crates.io/api/v1/crates/cfg_aliases
cargo,foreign-types,0.5.0,276,https://crates.io/api/v1/crates/foreign-types
cargo,foreign-types-shared,0.3.1,277,https://crates.io/api/v1/crates/foreign-types-shared
cargo,home,0.5.12,278,https://crates.io/api/v1/crates/home
cargo,hyper-util,0.1.20,279,https://crates.io/api/v1/crates/hyper-util
cargo,atomic-waker,1.1.2,280,https://crates.io/api/v1/crates/atomic-waker
cargo,phf_generator,0.14.0,281,https://crates.io/api/v1/crates/phf_generator
cargo,signature,3.0.0,282,https://crates.io/api/v1/crates/signature
cargo,core-foundation,0.10.1,283,https://crates.io/api/v1/crates/core-foundation
cargo,matchit,0.9.2,284,https://crates.io/api/v1/crates/matchit
cargo,winapi-x86_64-pc-windows-gnu,0.4.0,285,https://crates.io/api/v1/crates/winapi-x86_64-pc-windows-gnu
cargo,openssl,0.10.81,286,https://crates.io/api/v1/crates/openssl
cargo,bstr,1.12.3,287,https://crates.io/api/v1/crates/bstr
cargo,spki,0.8.0,288,https://crates.io/api/v1/crates/spki
cargo,winapi-i686-pc-windows-gnu,0.4.0,289,https://crates.io/api/v1/crates/winapi-i686-pc-windows-gnu
cargo,serde_core,1.0.228,290,https://crates.io/api/v1/crates/serde_core
cargo,http-body-util,0.1.3,291,https://crates.io/api/v1/crates/http-body-util
cargo,portable-atomic,1.13.1,292,https://crates.io/api/v1/crates/portable-atomic
cargo,core-foundation-sys,0.8.7,293,https://crates.io/api/v1/crates/core-foundation-sys
cargo,const-oid,0.10.2,294,https://crates.io/api/v1/crates/const-oid
cargo,data-encoding,2.11.0,295,https://crates.io/api/v1/crates/data-encoding
cargo,atty,0.2.14,296,https://crates.io/api/v1/crates/atty
cargo,tower-http,0.7.0,297,https://crates.io/api/v1/crates/tower-http
cargo,pkcs8,0.11.0,298,https://crates.io/api/v1/crates/pkcs8
cargo,bindgen,0.72.1,299,https://crates.io/api/v1/crates/bindgen
cargo,serde_yaml,0.9.34+deprecated,300,https://crates.io/api/v1/crates/serde_yaml
cargo,zstd-safe,7.2.4,301,https://crates.io/api/v1/crates/zstd-safe
cargo,windows-core,0.62.2,302,https://crates.io/api/v1/crates/windows-core
cargo,bit-vec,0.9.1,303,https://crates.io/api/v1/crates/bit-vec
cargo,quick-xml,0.41.0,304,https://crates.io/api/v1/crates/quick-xml
cargo,zstd,0.13.3,305,https://crates.io/api/v1/crates/zstd
cargo,schemars,1.2.1,306,https://crates.io/api/v1/crates/schemars
cargo,num-rational,0.4.2,307,https://crates.io/api/v1/crates/num-rational
cargo,base64ct,1.8.3,308,https://crates.io/api/v1/crates/base64ct
cargo,winapi-util,0.1.11,309,https://crates.io/api/v1/crates/winapi-util
cargo,tonic,0.14.6,310,https://crates.io/api/v1/crates/tonic
cargo,unicase,2.9.0,311,https://crates.io/api/v1/crates/unicase
cargo,filetime,0.2.29,312,https://crates.io/api/v1/crates/filetime
cargo,dashmap,6.2.1,313,https://crates.io/api/v1/crates/dashmap
cargo,proc-macro-error,1.0.4,314,https://crates.io/api/v1/crates/proc-macro-error
cargo,num-complex,0.4.6,315,https://crates.io/api/v1/crates/num-complex
cargo,proc-macro-error-attr,1.0.4,316,https://crates.io/api/v1/crates/proc-macro-error-attr
cargo,web-sys,0.3.103,317,https://crates.io/api/v1/crates/web-sys
cargo,num-iter,0.1.45,318,https://crates.io/api/v1/crates/num-iter
cargo,sct,0.7.1,319,https://crates.io/api/v1/crates/sct
cargo,quick-error,2.0.1,320,https://crates.io/api/v1/crates/quick-error
cargo,bit-set,0.10.0,321,https://crates.io/api/v1/crates/bit-set
cargo,hyper-tls,0.6.0,322,https://crates.io/api/v1/crates/hyper-tls
cargo,prost-build,0.14.4,323,https://crates.io/api/v1/crates/prost-build
cargo,instant,0.1.13,324,https://crates.io/api/v1/crates/instant
cargo,crunchy,0.2.4,325,https://crates.io/api/v1/crates/crunchy
cargo,security-framework,3.7.0,326,https://crates.io/api/v1/crates/security-framework
cargo,serde_with,3.21.0,327,https://crates.io/api/v1/crates/serde_with
cargo,target-lexicon,0.13.5,328,https://crates.io/api/v1/crates/target-lexicon
cargo,zstd-sys,2.0.16+zstd.1.5.7,329,https://crates.io/api/v1/crates/zstd-sys
cargo,wasm-bindgen-backend,0.2.104,330,https://crates.io/api/v1/crates/wasm-bindgen-backend
cargo,is-terminal,0.4.17,331,https://crates.io/api/v1/crates/is-terminal
cargo,serde_with_macros,3.21.0,332,https://crates.io/api/v1/crates/serde_with_macros
cargo,windows-link,0.2.1,333,https://crates.io/api/v1/crates/windows-link
cargo,native-tls,0.2.18,334,https://crates.io/api/v1/crates/native-tls
cargo,bytemuck,1.25.0,335,https://crates.io/api/v1/crates/bytemuck
cargo,opaque-debug,0.4.0,336,https://crates.io/api/v1/crates/opaque-debug
cargo,cipher,0.5.2,337,https://crates.io/api/v1/crates/cipher
cargo,crossbeam-queue,0.3.12,338,https://crates.io/api/v1/crates/crossbeam-queue
cargo,async-channel,2.5.0,339,https://crates.io/api/v1/crates/async-channel
cargo,console,0.16.3,340,https://crates.io/api/v1/crates/console
cargo,find-msvc-tools,0.1.9,341,https://crates.io/api/v1/crates/find-msvc-tools
cargo,memmap2,0.9.11,342,https://crates.io/api/v1/crates/memmap2
cargo,pest,2.8.6,343,https://crates.io/api/v1/crates/pest
cargo,concurrent-queue,2.5.0,344,https://crates.io/api/v1/crates/concurrent-queue
cargo,md-5,0.11.0,345,https://crates.io/api/v1/crates/md-5
cargo,indoc,2.0.7,346,https://crates.io/api/v1/crates/indoc
cargo,openssl-macros,0.1.1,347,https://crates.io/api/v1/crates/openssl-macros
cargo,dirs-sys,0.5.0,348,https://crates.io/api/v1/crates/dirs-sys
cargo,lru,0.18.0,349,https://crates.io/api/v1/crates/lru
cargo,adler,1.0.2,350,https://crates.io/api/v1/crates/adler
cargo,async-stream,0.3.6,351,https://crates.io/api/v1/crates/async-stream
cargo,async-stream-impl,0.3.6,352,https://crates.io/api/v1/crates/async-stream-impl
cargo,bincode,3.0.0,353,https://crates.io/api/v1/crates/bincode
cargo,hyper-timeout,0.5.2,354,https://crates.io/api/v1/crates/hyper-timeout
cargo,parking,2.2.1,355,https://crates.io/api/v1/crates/parking
cargo,simd-adler32,0.3.9,356,https://crates.io/api/v1/crates/simd-adler32
cargo,dirs,6.0.0,357,https://crates.io/api/v1/crates/dirs
cargo,multimap,0.10.1,358,https://crates.io/api/v1/crates/multimap
cargo,dyn-clone,1.0.20,359,https://crates.io/api/v1/crates/dyn-clone
cargo,windows,0.62.2,360,https://crates.io/api/v1/crates/windows
cargo,futures-lite,2.6.1,361,https://crates.io/api/v1/crates/futures-lite
cargo,windows-result,0.4.1,362,https://crates.io/api/v1/crates/windows-result
cargo,linked-hash-map,0.5.6,363,https://crates.io/api/v1/crates/linked-hash-map
cargo,constant_time_eq,0.5.0,364,https://crates.io/api/v1/crates/constant_time_eq
cargo,zerotrie,0.2.4,365,https://crates.io/api/v1/crates/zerotrie
cargo,wasm-bindgen-futures,0.4.76,366,https://crates.io/api/v1/crates/wasm-bindgen-futures
cargo,ucd-trie,0.1.7,367,https://crates.io/api/v1/crates/ucd-trie
cargo,clang-sys,1.8.1,368,https://crates.io/api/v1/crates/clang-sys
cargo,potential_utf,0.1.5,369,https://crates.io/api/v1/crates/potential_utf
cargo,arc-swap,1.9.2,370,https://crates.io/api/v1/crates/arc-swap
cargo,pem-rfc7468,1.0.0,371,https://crates.io/api/v1/crates/pem-rfc7468
cargo,hashlink,0.12.0,372,https://crates.io/api/v1/crates/hashlink
cargo,icu_locale_core,2.2.0,373,https://crates.io/api/v1/crates/icu_locale_core
cargo,anstyle-wincon,3.0.11,374,https://crates.io/api/v1/crates/anstyle-wincon
cargo,aes,0.9.1,375,https://crates.io/api/v1/crates/aes
cargo,pem,3.0.6,376,https://crates.io/api/v1/crates/pem
cargo,cexpr,0.6.0,377,https://crates.io/api/v1/crates/cexpr
cargo,security-framework-sys,2.17.0,378,https://crates.io/api/v1/crates/security-framework-sys
cargo,tokio-native-tls,0.3.1,379,https://crates.io/api/v1/crates/tokio-native-tls
cargo,schannel,0.1.29,380,https://crates.io/api/v1/crates/schannel
cargo,async-lock,3.4.2,381,https://crates.io/api/v1/crates/async-lock
cargo,pest_derive,2.8.6,382,https://crates.io/api/v1/crates/pest_derive
cargo,phf_codegen,0.14.0,383,https://crates.io/api/v1/crates/phf_codegen
cargo,pest_meta,2.8.6,384,https://crates.io/api/v1/crates/pest_meta
cargo,pest_generator,2.8.6,385,https://crates.io/api/v1/crates/pest_generator
cargo,tungstenite,0.29.0,386,https://crates.io/api/v1/crates/tungstenite
cargo,android_system_properties,0.1.5,387,https://crates.io/api/v1/crates/android_system_properties
cargo,criterion,0.8.2,388,https://crates.io/api/v1/crates/criterion
cargo,num,0.4.3,389,https://crates.io/api/v1/crates/num
cargo,unsafe-libyaml,0.2.11,390,https://crates.io/api/v1/crates/unsafe-libyaml
cargo,cmake,0.1.58,391,https://crates.io/api/v1/crates/cmake
cargo,windows-strings,0.5.1,392,https://crates.io/api/v1/crates/windows-strings
cargo,bitvec,1.1.1,393,https://crates.io/api/v1/crates/bitvec
cargo,num_enum,0.7.6,394,https://crates.io/api/v1/crates/num_enum
cargo,num_enum_derive,0.7.6,395,https://crates.io/api/v1/crates/num_enum_derive
cargo,valuable,0.1.1,396,https://crates.io/api/v1/crates/valuable
cargo,mime_guess,2.0.5,397,https://crates.io/api/v1/crates/mime_guess
cargo,radium,1.1.1,398,https://crates.io/api/v1/crates/radium
cargo,crc,3.4.0,399,https://crates.io/api/v1/crates/crc
cargo,iana-time-zone-haiku,0.1.2,400,https://crates.io/api/v1/crates/iana-time-zone-haiku
cargo,tap,1.0.1,401,https://crates.io/api/v1/crates/tap
cargo,rand_xorshift,0.5.0,402,https://crates.io/api/v1/crates/rand_xorshift
cargo,dunce,1.0.5,403,https://crates.io/api/v1/crates/dunce
cargo,serde_repr,0.1.20,404,https://crates.io/api/v1/crates/serde_repr
cargo,funty,2.0.0,405,https://crates.io/api/v1/crates/funty
cargo,overload,0.1.1,406,https://crates.io/api/v1/crates/overload
cargo,quinn-proto,0.11.15,407,https://crates.io/api/v1/crates/quinn-proto
cargo,wyz,0.6.1,408,https://crates.io/api/v1/crates/wyz
cargo,utf-8,0.7.6,409,https://crates.io/api/v1/crates/utf-8
cargo,crypto-bigint,0.7.5,410,https://crates.io/api/v1/crates/crypto-bigint
cargo,quinn-udp,0.6.1,411,https://crates.io/api/v1/crates/quinn-udp
cargo,criterion-plot,0.8.2,412,https://crates.io/api/v1/crates/criterion-plot
cargo,inout,0.2.2,413,https://crates.io/api/v1/crates/inout
cargo,tracing-serde,0.2.0,414,https://crates.io/api/v1/crates/tracing-serde
cargo,arrayref,0.3.9,415,https://crates.io/api/v1/crates/arrayref
cargo,urlencoding,2.1.3,416,https://crates.io/api/v1/crates/urlencoding
cargo,opentelemetry,0.32.0,417,https://crates.io/api/v1/crates/opentelemetry
cargo,quinn,0.11.11,418,https://crates.io/api/v1/crates/quinn
cargo,yansi,1.0.1,419,https://crates.io/api/v1/crates/yansi
cargo,zmij,1.0.21,420,https://crates.io/api/v1/crates/zmij
cargo,brotli,8.0.4,421,https://crates.io/api/v1/crates/brotli
cargo,tokio-tungstenite,0.29.0,422,https://crates.io/api/v1/crates/tokio-tungstenite
cargo,brotli-decompressor,5.0.3,423,https://crates.io/api/v1/crates/brotli-decompressor
cargo,ansi_term,0.12.1,424,https://crates.io/api/v1/crates/ansi_term
cargo,cast,0.3.0,425,https://crates.io/api/v1/crates/cast
cargo,windows-implement,0.60.2,426,https://crates.io/api/v1/crates/windows-implement
cargo,r-efi,7.0.0,427,https://crates.io/api/v1/crates/r-efi
cargo,pyo3-build-config,0.29.0,428,https://crates.io/api/v1/crates/pyo3-build-config
cargo,serde_path_to_error,0.1.20,429,https://crates.io/api/v1/crates/serde_path_to_error
cargo,camino,1.2.4,430,https://crates.io/api/v1/crates/camino
cargo,xattr,1.6.1,431,https://crates.io/api/v1/crates/xattr
cargo,zip,8.6.0,432,https://crates.io/api/v1/crates/zip
cargo,fallible-iterator,0.3.0,433,https://crates.io/api/v1/crates/fallible-iterator
cargo,polling,3.11.0,434,https://crates.io/api/v1/crates/polling
cargo,windows-interface,0.59.3,435,https://crates.io/api/v1/crates/windows-interface
cargo,fs_extra,1.3.0,436,https://crates.io/api/v1/crates/fs_extra
cargo,oorandom,11.1.5,437,https://crates.io/api/v1/crates/oorandom
cargo,tonic-build,0.14.6,438,https://crates.io/api/v1/crates/tonic-build
cargo,csv,1.4.0,439,https://crates.io/api/v1/crates/csv
cargo,curve25519-dalek,4.1.3,440,https://crates.io/api/v1/crates/curve25519-dalek
cargo,combine,4.6.7,441,https://crates.io/api/v1/crates/combine
cargo,libz-sys,1.1.29,442,https://crates.io/api/v1/crates/libz-sys
cargo,csv-core,0.1.13,443,https://crates.io/api/v1/crates/csv-core
cargo,num_threads,0.1.7,444,https://crates.io/api/v1/crates/num_threads
cargo,event-listener-strategy,0.5.4,445,https://crates.io/api/v1/crates/event-listener-strategy
cargo,pyo3,0.29.0,446,https://crates.io/api/v1/crates/pyo3
cargo,cargo_metadata,0.23.1,447,https://crates.io/api/v1/crates/cargo_metadata
cargo,crc-catalog,2.5.0,448,https://crates.io/api/v1/crates/crc-catalog
cargo,tinytemplate,1.2.1,449,https://crates.io/api/v1/crates/tinytemplate
cargo,pyo3-macros,0.29.0,450,https://crates.io/api/v1/crates/pyo3-macros
cargo,pyo3-macros-backend,0.29.0,451,https://crates.io/api/v1/crates/pyo3-macros-backend
cargo,pbkdf2,0.13.0,452,https://crates.io/api/v1/crates/pbkdf2
cargo,hkdf,0.13.0,453,https://crates.io/api/v1/crates/hkdf
cargo,zeroize_derive,1.5.0,454,https://crates.io/api/v1/crates/zeroize_derive
cargo,twox-hash,2.1.2,455,https://crates.io/api/v1/crates/twox-hash
cargo,unindent,0.2.4,456,https://crates.io/api/v1/crates/unindent
cargo,phf_macros,0.14.0,457,https://crates.io/api/v1/crates/phf_macros
cargo,tiny-keccak,2.0.2,458,https://crates.io/api/v1/crates/tiny-keccak
cargo,globset,0.4.18,459,https://crates.io/api/v1/crates/globset
cargo,signal-hook,0.4.4,460,https://crates.io/api/v1/crates/signal-hook
cargo,lazycell,1.3.0,461,https://crates.io/api/v1/crates/lazycell
cargo,colored,3.1.1,462,https://crates.io/api/v1/crates/colored
cargo,num-derive,0.4.2,463,https://crates.io/api/v1/crates/num-derive
cargo,predicates,3.1.4,464,https://crates.io/api/v1/crates/predicates
cargo,pyo3-ffi,0.29.0,465,https://crates.io/api/v1/crates/pyo3-ffi
cargo,ciborium-io,0.2.2,466,https://crates.io/api/v1/crates/ciborium-io
cargo,ciborium,0.2.2,467,https://crates.io/api/v1/crates/ciborium
cargo,ciborium-ll,0.2.2,468,https://crates.io/api/v1/crates/ciborium-ll
cargo,cookie,0.18.1,469,https://crates.io/api/v1/crates/cookie
cargo,flume,0.12.0,470,https://crates.io/api/v1/crates/flume
cargo,async-io,2.6.0,471,https://crates.io/api/v1/crates/async-io
cargo,winreg,0.56.0,472,https://crates.io/api/v1/crates/winreg
cargo,tar,0.4.46,473,https://crates.io/api/v1/crates/tar
cargo,derive_more-impl,2.1.1,474,https://crates.io/api/v1/crates/derive_more-impl
cargo,diff,0.1.13,475,https://crates.io/api/v1/crates/diff
cargo,erased-serde,0.4.10,476,https://crates.io/api/v1/crates/erased-serde
cargo,plotters,0.3.7,477,https://crates.io/api/v1/crates/plotters
cargo,alloc-no-stdlib,3.0.0,478,https://crates.io/api/v1/crates/alloc-no-stdlib
cargo,alloc-stdlib,0.3.0,479,https://crates.io/api/v1/crates/alloc-stdlib
cargo,os_str_bytes,7.2.0,480,https://crates.io/api/v1/crates/os_str_bytes
cargo,ff,0.14.0,481,https://crates.io/api/v1/crates/ff
cargo,cargo-platform,0.3.3,482,https://crates.io/api/v1/crates/cargo-platform
cargo,plotters-backend,0.3.7,483,https://crates.io/api/v1/crates/plotters-backend
cargo,plotters-svg,0.3.7,484,https://crates.io/api/v1/crates/plotters-svg
cargo,group,0.14.0,485,https://crates.io/api/v1/crates/group
cargo,base16ct,1.0.0,486,https://crates.io/api/v1/crates/base16ct
cargo,redox_users,0.5.2,487,https://crates.io/api/v1/crates/redox_users
cargo,toml_parser,1.1.2+spec-1.1.0,488,https://crates.io/api/v1/crates/toml_parser
cargo,indicatif,0.18.5,489,https://crates.io/api/v1/crates/indicatif
cargo,elliptic-curve,0.14.1,490,https://crates.io/api/v1/crates/elliptic-curve
cargo,rsa,0.9.10,491,https://crates.io/api/v1/crates/rsa
cargo,libsqlite3-sys,0.38.1,492,https://crates.io/api/v1/crates/libsqlite3-sys
cargo,wait-timeout,0.2.1,493,https://crates.io/api/v1/crates/wait-timeout
cargo,iri-string,0.7.12,494,https://crates.io/api/v1/crates/iri-string
cargo,web-time,1.1.0,495,https://crates.io/api/v1/crates/web-time
cargo,ed25519,3.0.0,496,https://crates.io/api/v1/crates/ed25519
cargo,ecdsa,0.16.9,497,https://crates.io/api/v1/crates/ecdsa
cargo,pretty_assertions,1.4.1,498,https://crates.io/api/v1/crates/pretty_assertions
cargo,async-compression,0.4.42,499,https://crates.io/api/v1/crates/async-compression
cargo,opentelemetry_sdk,0.32.1,500,https://crates.io/api/v1/crates/opentelemetry_sdk
cargo,hostname,0.4.2,501,https://crates.io/api/v1/crates/hostname
cargo,semver-parser,0.10.3,502,https://crates.io/api/v1/crates/semver-parser
cargo,matches,0.1.10,503,https://crates.io/api/v1/crates/matches
cargo,sec1,0.8.1,504,https://crates.io/api/v1/crates/sec1
cargo,fancy-regex,0.18.0,505,https://crates.io/api/v1/crates/fancy-regex
cargo,terminal_size,0.4.4,506,https://crates.io/api/v1/crates/terminal_size
cargo,futures-timer,3.0.4,507,https://crates.io/api/v1/crates/futures-timer
cargo,derivative,2.2.0,508,https://crates.io/api/v1/crates/derivative
cargo,serde_bytes,0.11.19,509,https://crates.io/api/v1/crates/serde_bytes
cargo,dirs-sys-next,0.1.2,510,https://crates.io/api/v1/crates/dirs-sys-next
cargo,pkcs1,0.7.5,511,https://crates.io/api/v1/crates/pkcs1
cargo,ref-cast,1.0.25,512,https://crates.io/api/v1/crates/ref-cast
cargo,ref-cast-impl,1.0.25,513,https://crates.io/api/v1/crates/ref-cast-impl
cargo,predicates-core,1.0.10,514,https://crates.io/api/v1/crates/predicates-core
cargo,predicates-tree,1.0.13,515,https://crates.io/api/v1/crates/predicates-tree
cargo,anes,0.2.1,516,https://crates.io/api/v1/crates/anes
cargo,rfc6979,0.5.0,517,https://crates.io/api/v1/crates/rfc6979
cargo,tracing-opentelemetry,0.33.0,518,https://crates.io/api/v1/crates/tracing-opentelemetry
cargo,io-lifetimes,3.0.1,519,https://crates.io/api/v1/crates/io-lifetimes
cargo,stringprep,0.1.5,520,https://crates.io/api/v1/crates/stringprep
cargo,serde_derive_internals,0.29.1,521,https://crates.io/api/v1/crates/serde_derive_internals
cargo,vec_map,0.8.2,522,https://crates.io/api/v1/crates/vec_map
cargo,ed25519-dalek,2.2.0,523,https://crates.io/api/v1/crates/ed25519-dalek
cargo,wasmparser,0.252.0,524,https://crates.io/api/v1/crates/wasmparser
cargo,png,0.18.1,525,https://crates.io/api/v1/crates/png
cargo,sysinfo,0.39.5,526,https://crates.io/api/v1/crates/sysinfo
cargo,scoped-tls,1.0.1,527,https://crates.io/api/v1/crates/scoped-tls
cargo,termtree,1.0.0,528,https://crates.io/api/v1/crates/termtree
cargo,block-padding,0.4.2,529,https://crates.io/api/v1/crates/block-padding
cargo,aead,0.6.1,530,https://crates.io/api/v1/crates/aead
cargo,whoami,2.1.2,531,https://crates.io/api/v1/crates/whoami
cargo,rand_hc,0.5.1,532,https://crates.io/api/v1/crates/rand_hc
cargo,pathdiff,0.2.3,533,https://crates.io/api/v1/crates/pathdiff
cargo,schemars_derive,1.2.1,534,https://crates.io/api/v1/crates/schemars_derive
cargo,num-bigint-dig,0.9.1,535,https://crates.io/api/v1/crates/num-bigint-dig
cargo,ctr,0.10.1,536,https://crates.io/api/v1/crates/ctr
cargo,derive_builder,0.20.2,537,https://crates.io/api/v1/crates/derive_builder
cargo,derive_builder_core,0.20.2,538,https://crates.io/api/v1/crates/derive_builder_core
cargo,icu_locid_transform_data,1.5.1,539,https://crates.io/api/v1/crates/icu_locid_transform_data
cargo,encode_unicode,1.0.0,540,https://crates.io/api/v1/crates/encode_unicode
cargo,async-task,4.7.1,541,https://crates.io/api/v1/crates/async-task
cargo,protobuf,3.7.2,542,https://crates.io/api/v1/crates/protobuf
cargo,utf16_iter,1.0.5,543,https://crates.io/api/v1/crates/utf16_iter
cargo,write16,1.0.0,544,https://crates.io/api/v1/crates/write16
cargo,libredox,0.1.17,545,https://crates.io/api/v1/crates/libredox
cargo,icu_locid,2.0.0,546,https://crates.io/api/v1/crates/icu_locid
cargo,simdutf8,0.1.5,547,https://crates.io/api/v1/crates/simdutf8
cargo,icu_provider_macros,1.5.0,548,https://crates.io/api/v1/crates/icu_provider_macros
cargo,env_filter,2.0.0,549,https://crates.io/api/v1/crates/env_filter
cargo,similar,3.1.1,550,https://crates.io/api/v1/crates/similar
cargo,crossterm,0.29.0,551,https://crates.io/api/v1/crates/crossterm
cargo,universal-hash,0.6.1,552,https://crates.io/api/v1/crates/universal-hash
cargo,icu_locid_transform,2.0.0,553,https://crates.io/api/v1/crates/icu_locid_transform
cargo,aws-lc-sys,0.41.0,554,https://crates.io/api/v1/crates/aws-lc-sys
cargo,dirs-next,2.0.0,555,https://crates.io/api/v1/crates/dirs-next
cargo,system-configuration,0.7.0,556,https://crates.io/api/v1/crates/system-configuration
cargo,yaml-rust,0.4.5,557,https://crates.io/api/v1/crates/yaml-rust
cargo,ctor,1.0.7,558,https://crates.io/api/v1/crates/ctor
cargo,atoi,3.1.0,559,https://crates.io/api/v1/crates/atoi
cargo,proc-macro-hack,0.5.20+deprecated,560,https://crates.io/api/v1/crates/proc-macro-hack
cargo,ureq,3.3.0,561,https://crates.io/api/v1/crates/ureq
cargo,new_debug_unreachable,1.0.6,562,https://crates.io/api/v1/crates/new_debug_unreachable
cargo,aws-lc-rs,1.17.0,563,https://crates.io/api/v1/crates/aws-lc-rs
cargo,system-configuration-sys,0.6.0,564,https://crates.io/api/v1/crates/system-configuration-sys
cargo,wit-bindgen,0.58.0,565,https://crates.io/api/v1/crates/wit-bindgen
cargo,option-ext,0.2.0,566,https://crates.io/api/v1/crates/option-ext
cargo,derive_builder_macro,0.20.2,567,https://crates.io/api/v1/crates/derive_builder_macro
cargo,jsonwebtoken,10.4.0,568,https://crates.io/api/v1/crates/jsonwebtoken
cargo,sha-1,0.10.1,569,https://crates.io/api/v1/crates/sha-1
cargo,borsh,1.7.0,570,https://crates.io/api/v1/crates/borsh
cargo,proptest,1.11.0,571,https://crates.io/api/v1/crates/proptest
cargo,blocking,1.6.2,572,https://crates.io/api/v1/crates/blocking
cargo,image,0.25.10,573,https://crates.io/api/v1/crates/image
cargo,float-cmp,0.10.0,574,https://crates.io/api/v1/crates/float-cmp
cargo,const-random,0.1.18,575,https://crates.io/api/v1/crates/const-random
cargo,mockall,0.15.0,576,https://crates.io/api/v1/crates/mockall
cargo,blake3,1.8.5,577,https://crates.io/api/v1/crates/blake3
cargo,mockall_derive,0.15.0,578,https://crates.io/api/v1/crates/mockall_derive
cargo,term,1.2.1,579,https://crates.io/api/v1/crates/term
cargo,const-random-macro,0.1.16,580,https://crates.io/api/v1/crates/const-random-macro
cargo,ignore,0.4.26,581,https://crates.io/api/v1/crates/ignore
cargo,curve25519-dalek-derive,0.1.1,582,https://crates.io/api/v1/crates/curve25519-dalek-derive
cargo,raw-cpuid,11.6.0,583,https://crates.io/api/v1/crates/raw-cpuid
cargo,simple_asn1,0.6.4,584,https://crates.io/api/v1/crates/simple_asn1
cargo,p256,0.13.2,585,https://crates.io/api/v1/crates/p256
cargo,regex-lite,0.1.9,586,https://crates.io/api/v1/crates/regex-lite
cargo,async-executor,1.14.0,587,https://crates.io/api/v1/crates/async-executor
cargo,lru-slab,0.1.2,588,https://crates.io/api/v1/crates/lru-slab
cargo,bzip2-sys,0.1.13+1.0.8,589,https://crates.io/api/v1/crates/bzip2-sys
cargo,bzip2,0.6.1,590,https://crates.io/api/v1/crates/bzip2
cargo,headers,0.4.1,591,https://crates.io/api/v1/crates/headers
cargo,owo-colors,4.3.0,592,https://crates.io/api/v1/crates/owo-colors
cargo,jni,0.22.4,593,https://crates.io/api/v1/crates/jni
cargo,unicode-properties,0.1.4,594,https://crates.io/api/v1/crates/unicode-properties
cargo,headers-core,0.3.0,595,https://crates.io/api/v1/crates/headers-core
cargo,sha3,0.12.0,596,https://crates.io/api/v1/crates/sha3
cargo,jiff,0.2.30,597,https://crates.io/api/v1/crates/jiff
cargo,sha1_smol,1.0.1,598,https://crates.io/api/v1/crates/sha1_smol
cargo,ptr_meta,0.3.1,599,https://crates.io/api/v1/crates/ptr_meta
cargo,ptr_meta_derive,0.3.1,600,https://crates.io/api/v1/crates/ptr_meta_derive
cargo,blake2,0.10.6,601,https://crates.io/api/v1/crates/blake2
cargo,polyval,0.7.1,602,https://crates.io/api/v1/crates/polyval
cargo,string_cache,0.9.0,603,https://crates.io/api/v1/crates/string_cache
cargo,downcast-rs,2.0.2,604,https://crates.io/api/v1/crates/downcast-rs
cargo,number_prefix,0.4.0,605,https://crates.io/api/v1/crates/number_prefix
cargo,crypto-mac,0.11.1,606,https://crates.io/api/v1/crates/crypto-mac
cargo,lexical-core,1.0.6,607,https://crates.io/api/v1/crates/lexical-core
cargo,outref,0.5.2,608,https://crates.io/api/v1/crates/outref
cargo,md5,0.8.0,609,https://crates.io/api/v1/crates/md5
cargo,rand_distr,0.6.0,610,https://crates.io/api/v1/crates/rand_distr
cargo,inotify,0.11.2,611,https://crates.io/api/v1/crates/inotify
cargo,fragile,2.1.0,612,https://crates.io/api/v1/crates/fragile
cargo,waker-fn,1.2.0,613,https://crates.io/api/v1/crates/waker-fn
cargo,unarray,0.1.4,614,https://crates.io/api/v1/crates/unarray
cargo,webpki,0.22.4,615,https://crates.io/api/v1/crates/webpki
cargo,rusty-fork,0.3.1,616,https://crates.io/api/v1/crates/rusty-fork
cargo,rand_pcg,0.10.2,617,https://crates.io/api/v1/crates/rand_pcg
cargo,getopts,0.2.24,618,https://crates.io/api/v1/crates/getopts
cargo,once_cell_polyfill,1.70.2,619,https://crates.io/api/v1/crates/once_cell_polyfill
cargo,secrecy,0.10.3,620,https://crates.io/api/v1/crates/secrecy
cargo,tracing-futures,0.2.5,621,https://crates.io/api/v1/crates/tracing-futures
cargo,approx,0.5.1,622,https://crates.io/api/v1/crates/approx
cargo,dotenvy,0.15.7,623,https://crates.io/api/v1/crates/dotenvy
cargo,xml-rs,1.0.0,624,https://crates.io/api/v1/crates/xml-rs
cargo,x509-parser,0.18.1,625,https://crates.io/api/v1/crates/x509-parser
cargo,android-tzdata,0.1.1,626,https://crates.io/api/v1/crates/android-tzdata
cargo,fxhash,0.2.1,627,https://crates.io/api/v1/crates/fxhash
cargo,precomputed-hash,0.1.1,628,https://crates.io/api/v1/crates/precomputed-hash
cargo,chrono-tz,0.10.4,629,https://crates.io/api/v1/crates/chrono-tz
cargo,serial_test,3.5.0,630,https://crates.io/api/v1/crates/serial_test
cargo,dtoa,1.0.11,631,https://crates.io/api/v1/crates/dtoa
cargo,arbitrary,1.4.2,632,https://crates.io/api/v1/crates/arbitrary
cargo,prometheus,0.14.0,633,https://crates.io/api/v1/crates/prometheus
cargo,rkyv,0.8.16,634,https://crates.io/api/v1/crates/rkyv
cargo,rkyv_derive,0.8.16,635,https://crates.io/api/v1/crates/rkyv_derive
cargo,der-parser,10.0.0,636,https://crates.io/api/v1/crates/der-parser
cargo,quanta,0.12.6,637,https://crates.io/api/v1/crates/quanta
cargo,downcast,0.11.0,638,https://crates.io/api/v1/crates/downcast
cargo,doc-comment,0.3.4,639,https://crates.io/api/v1/crates/doc-comment
cargo,peeking_take_while,1.0.0,640,https://crates.io/api/v1/crates/peeking_take_while
cargo,serial_test_derive,3.5.0,641,https://crates.io/api/v1/crates/serial_test_derive
cargo,enum-as-inner,0.7.0,642,https://crates.io/api/v1/crates/enum-as-inner
cargo,hash32,1.0.0,643,https://crates.io/api/v1/crates/hash32
cargo,borsh-derive,1.7.0,644,https://crates.io/api/v1/crates/borsh-derive
cargo,remove_dir_all,1.0.0,645,https://crates.io/api/v1/crates/remove_dir_all
cargo,keccak,0.2.0,646,https://crates.io/api/v1/crates/keccak
cargo,seahash,4.1.0,647,https://crates.io/api/v1/crates/seahash
cargo,notify,8.2.0,648,https://crates.io/api/v1/crates/notify
cargo,wasm-encoder,0.252.0,649,https://crates.io/api/v1/crates/wasm-encoder
cargo,const_format,0.2.36,650,https://crates.io/api/v1/crates/const_format
cargo,oid-registry,0.8.1,651,https://crates.io/api/v1/crates/oid-registry
cargo,asn1-rs,0.7.2,652,https://crates.io/api/v1/crates/asn1-rs
cargo,difflib,0.4.0,653,https://crates.io/api/v1/crates/difflib
cargo,jni-sys,0.4.1,654,https://crates.io/api/v1/crates/jni-sys
cargo,tokio-io-timeout,1.2.1,655,https://crates.io/api/v1/crates/tokio-io-timeout
cargo,opentelemetry-proto,0.32.0,656,https://crates.io/api/v1/crates/opentelemetry-proto
cargo,opentelemetry-otlp,0.32.0,657,https://crates.io/api/v1/crates/opentelemetry-otlp
cargo,asn1-rs-derive,0.7.0,658,https://crates.io/api/v1/crates/asn1-rs-derive
cargo,rend,0.5.3,659,https://crates.io/api/v1/crates/rend
cargo,async-recursion,1.1.1,660,https://crates.io/api/v1/crates/async-recursion
cargo,codespan-reporting,0.13.1,661,https://crates.io/api/v1/crates/codespan-reporting
cargo,inotify-sys,0.1.5,662,https://crates.io/api/v1/crates/inotify-sys
cargo,serde-value,0.7.0,663,https://crates.io/api/v1/crates/serde-value
cargo,ghash,0.6.0,664,https://crates.io/api/v1/crates/ghash
cargo,aes-gcm,0.11.0,665,https://crates.io/api/v1/crates/aes-gcm
cargo,aws-smithy-http,0.63.6,666,https://crates.io/api/v1/crates/aws-smithy-http
cargo,maplit,1.0.2,667,https://crates.io/api/v1/crates/maplit
cargo,const_format_proc_macros,0.2.34,668,https://crates.io/api/v1/crates/const_format_proc_macros
cargo,rmp,0.8.15,669,https://crates.io/api/v1/crates/rmp
cargo,futures-intrusive,0.5.0,670,https://crates.io/api/v1/crates/futures-intrusive
cargo,fdeflate,0.3.7,671,https://crates.io/api/v1/crates/fdeflate
cargo,proc-macro-error-attr2,2.0.0,672,https://crates.io/api/v1/crates/proc-macro-error-attr2
cargo,proc-macro-error2,2.0.1,673,https://crates.io/api/v1/crates/proc-macro-error2
cargo,crossbeam,0.8.4,674,https://crates.io/api/v1/crates/crossbeam
cargo,opentelemetry-http,0.32.0,675,https://crates.io/api/v1/crates/opentelemetry-http
cargo,matrixmultiply,0.3.10,676,https://crates.io/api/v1/crates/matrixmultiply
cargo,toml_writer,1.1.1+spec-1.1.0,677,https://crates.io/api/v1/crates/toml_writer
cargo,bytecheck,0.8.2,678,https://crates.io/api/v1/crates/bytecheck
cargo,bytecheck_derive,0.8.2,679,https://crates.io/api/v1/crates/bytecheck_derive
cargo,chacha20,0.10.1,680,https://crates.io/api/v1/crates/chacha20
cargo,sqlx-core,0.9.0,681,https://crates.io/api/v1/crates/sqlx-core
cargo,rust_decimal,1.42.1,682,https://crates.io/api/v1/crates/rust_decimal
cargo,opentelemetry-semantic-conventions,0.32.1,683,https://crates.io/api/v1/crates/opentelemetry-semantic-conventions
cargo,sqlx,0.9.0,684,https://crates.io/api/v1/crates/sqlx
cargo,void,1.0.2,685,https://crates.io/api/v1/crates/void
cargo,sqlx-macros,0.9.0,686,https://crates.io/api/v1/crates/sqlx-macros
cargo,shell-words,1.1.1,687,https://crates.io/api/v1/crates/shell-words
cargo,debugid,0.8.0,688,https://crates.io/api/v1/crates/debugid
cargo,litrs,1.0.0,689,https://crates.io/api/v1/crates/litrs
cargo,base64-simd,0.8.0,690,https://crates.io/api/v1/crates/base64-simd
cargo,pulldown-cmark,0.13.4,691,https://crates.io/api/v1/crates/pulldown-cmark
cargo,aws-smithy-json,0.62.7,692,https://crates.io/api/v1/crates/aws-smithy-json
cargo,piper,0.2.5,693,https://crates.io/api/v1/crates/piper
cargo,toml_write,0.1.2,694,https://crates.io/api/v1/crates/toml_write
cargo,threadpool,1.8.1,695,https://crates.io/api/v1/crates/threadpool
cargo,wasip2,1.0.4+wasi-0.2.12,696,https://crates.io/api/v1/crates/wasip2
cargo,compact_str,0.9.1,697,https://crates.io/api/v1/crates/compact_str
cargo,assert-json-diff,2.0.2,698,https://crates.io/api/v1/crates/assert-json-diff
cargo,wasm-streams,0.6.0,699,https://crates.io/api/v1/crates/wasm-streams
cargo,bytecount,0.6.9,700,https://crates.io/api/v1/crates/bytecount
cargo,async-stream,0.3.6,701,https://crates.io/api/v1/crates/async-stream
cargo,async-stream-impl,0.3.6,702,https://crates.io/api/v1/crates/async-stream-impl
cargo,bincode,3.0.0,703,https://crates.io/api/v1/crates/bincode
cargo,hyper-timeout,0.5.2,704,https://crates.io/api/v1/crates/hyper-timeout
cargo,parking,2.2.1,705,https://crates.io/api/v1/crates/parking
cargo,simd-adler32,0.3.9,706,https://crates.io/api/v1/crates/simd-adler32
cargo,dirs,6.0.0,707,https://crates.io/api/v1/crates/dirs
cargo,multimap,0.10.1,708,https://crates.io/api/v1/crates/multimap
cargo,dyn-clone,1.0.20,709,https://crates.io/api/v1/crates/dyn-clone
cargo,windows,0.62.2,710,https://crates.io/api/v1/crates/windows
cargo,futures-lite,2.6.1,711,https://crates.io/api/v1/crates/futures-lite
cargo,windows-result,0.4.1,712,https://crates.io/api/v1/crates/windows-result
cargo,linked-hash-map,0.5.6,713,https://crates.io/api/v1/crates/linked-hash-map
cargo,constant_time_eq,0.5.0,714,https://crates.io/api/v1/crates/constant_time_eq
cargo,zerotrie,0.2.4,715,https://crates.io/api/v1/crates/zerotrie
cargo,wasm-bindgen-futures,0.4.76,716,https://crates.io/api/v1/crates/wasm-bindgen-futures
cargo,ucd-trie,0.1.7,717,https://crates.io/api/v1/crates/ucd-trie
cargo,clang-sys,1.8.1,718,https://crates.io/api/v1/crates/clang-sys
cargo,potential_utf,0.1.5,719,https://crates.io/api/v1/crates/potential_utf
cargo,arc-swap,1.9.2,720,https://crates.io/api/v1/crates/arc-swap
cargo,pem-rfc7468,1.0.0,721,https://crates.io/api/v1/crates/pem-rfc7468
cargo,hashlink,0.12.0,722,https://crates.io/api/v1/crates/hashlink
cargo,icu_locale_core,2.2.0,723,https://crates.io/api/v1/crates/icu_locale_core
cargo,anstyle-wincon,3.0.11,724,https://crates.io/api/v1/crates/anstyle-wincon
cargo,aes,0.9.1,725,https://crates.io/api/v1/crates/aes
cargo,pem,3.0.6,726,https://crates.io/api/v1/crates/pem
cargo,cexpr,0.6.0,727,https://crates.io/api/v1/crates/cexpr
cargo,security-framework-sys,2.17.0,728,https://crates.io/api/v1/crates/security-framework-sys
cargo,tokio-native-tls,0.3.1,729,https://crates.io/api/v1/crates/tokio-native-tls
cargo,schannel,0.1.29,730,https://crates.io/api/v1/crates/schannel
cargo,async-lock,3.4.2,731,https://crates.io/api/v1/crates/async-lock
cargo,pest_derive,2.8.6,732,https://crates.io/api/v1/crates/pest_derive
cargo,phf_codegen,0.14.0,733,https://crates.io/api/v1/crates/phf_codegen
cargo,pest_meta,2.8.6,734,https://crates.io/api/v1/crates/pest_meta
cargo,pest_generator,2.8.6,735,https://crates.io/api/v1/crates/pest_generator
cargo,tungstenite,0.29.0,736,https://crates.io/api/v1/crates/tungstenite
cargo,android_system_properties,0.1.5,737,https://crates.io/api/v1/crates/android_system_properties
cargo,criterion,0.8.2,738,https://crates.io/api/v1/crates/criterion
cargo,num,0.4.3,739,https://crates.io/api/v1/crates/num
cargo,unsafe-libyaml,0.2.11,740,https://crates.io/api/v1/crates/unsafe-libyaml
cargo,cmake,0.1.58,741,https://crates.io/api/v1/crates/cmake
cargo,windows-strings,0.5.1,742,https://crates.io/api/v1/crates/windows-strings
cargo,bitvec,1.1.1,743,https://crates.io/api/v1/crates/bitvec
cargo,num_enum,0.7.6,744,https://crates.io/api/v1/crates/num_enum
cargo,num_enum_derive,0.7.6,745,https://crates.io/api/v1/crates/num_enum_derive
cargo,valuable,0.1.1,746,https://crates.io/api/v1/crates/valuable
cargo,mime_guess,2.0.5,747,https://crates.io/api/v1/crates/mime_guess
cargo,radium,1.1.1,748,https://crates.io/api/v1/crates/radium
cargo,crc,3.4.0,749,https://crates.io/api/v1/crates/crc
cargo,iana-time-zone-haiku,0.1.2,750,https://crates.io/api/v1/crates/iana-time-zone-haiku


==> anc/results/resolver_fixation_runs.csv <==
ecosystem,topology,realization,selection_s,update_rule,neutral_probability,nodes,edges,mean_degree,transitivity,degree_assortativity,triangles,accepted_swaps,replicates,absorbed,fixations,censored,fixation_probability,fixation_low,fixation_high,mean_absorption_steps
npm,observed,0,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0437761183804891,-0.3322922351850961,426,0,30000,30000,5,0,0.0001666666666666,7.11910221536034e-05,0.0003901365699771,13195.117566666666
npm,degree_null,0,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0112009316982941,-0.1744620088845447,109,1571,3000,3000,0,0,0.0,0.0,0.0012788956648046,9447.492
npm,clustering_null,0,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.041720901555114,-0.0260852317561246,406,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,9222.822333333334
npm,bipartite_configuration_null,0,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0031855860793313,-0.2373755991451714,31,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,8507.104333333333
npm,degree_null,1,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0105843666506816,-0.1522560339832272,103,1589,3000,3000,0,0,0.0,0.0,0.0012788956648046,8424.570333333333
npm,clustering_null,1,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.041720901555114,-0.0158890666099156,406,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,10033.760666666669
npm,bipartite_configuration_null,1,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0054463245872439,-0.2160063353930744,53,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,8979.820333333333
npm,degree_null,2,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0105843666506816,-0.1589266096093325,103,1547,3000,3000,0,0,0.0,0.0,0.0012788956648046,8895.111666666666
npm,clustering_null,2,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0416181407138453,-0.0188321942250371,405,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,9723.540333333332
npm,bipartite_configuration_null,2,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0045214770158251,-0.2277757640445394,44,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,9147.623666666666
npm,degree_null,3,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0116119750633691,-0.160077665278702,113,1562,3000,3000,0,0,0.0,0.0,0.0012788956648046,9674.893666666669
npm,clustering_null,3,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.041720901555114,-0.0151910368666433,406,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,9188.117333333334
npm,bipartite_configuration_null,3,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0036993902856751,-0.2298159216164875,36,2538,3000,3000,1,0,0.0003333333333333,5.884242821930163e-05,0.0018858673061421,9160.402666666669
npm,degree_null,4,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0124340617935192,-0.1521604979035741,121,1621,3000,3000,0,0,0.0,0.0,0.0012788956648046,9516.595
npm,clustering_null,4,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.041720901555114,-0.033225783257943,406,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,10130.521666666667
npm,bipartite_configuration_null,4,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0049325203809001,-0.2188308133608846,48,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,8603.881666666666
npm,degree_null,5,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0106871274919504,-0.1638559631385335,104,1584,3000,3000,0,0,0.0,0.0,0.0012788956648046,9388.857666666669
npm,clustering_null,5,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0424402274439953,-0.0479691576147403,413,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,9871.338333333331
npm,bipartite_configuration_null,5,-0.130538627989633,pairwise_boundary_fermi,0.0005868544600938,1704,2538,2.9788732394366195,0.0036993902856751,-0.2217015184640111,36,2538,3000,3000,0,0,0.0,0.0,0.0012788956648046,8540.995
maven,observed,0,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0857173605007802,-0.1614379300838513,3186,0,30000,30000,0,0,0.0,0.0,0.0001280369377766,1711.2465333333334
maven,degree_null,0,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0476745645974207,-0.1402872012960006,1772,2029,3000,3000,0,0,0.0,0.0,0.0012788956648046,1646.8123333333333
maven,clustering_null,0,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0814395637902893,-0.1205516047717228,3027,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1716.2563333333333
maven,bipartite_configuration_null,0,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2863,6.163616792249731,0.0344641750424402,-0.1509772503822181,1279,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1556.791
maven,degree_null,1,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0499614370527146,-0.1398096277560641,1857,2004,3000,3000,0,0,0.0,0.0,0.0012788956648046,1636.7196666666666
maven,clustering_null,1,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0817086076085591,-0.1205905212011365,3037,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1747.1393333333333
maven,bipartite_configuration_null,1,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2860,6.157158234660926,0.0340731140990334,-0.1500439752675925,1262,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1705.606
maven,degree_null,2,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0477283733610747,-0.1412229485942438,1774,2004,3000,3000,0,0,0.0,0.0,0.0012788956648046,1707.2776666666666
maven,clustering_null,2,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0814395637902893,-0.1207448429580155,3027,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1741.5606666666667
maven,bipartite_configuration_null,2,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2856,6.148546824542519,0.0331028514248109,-0.1533107262066728,1224,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1594.3466666666666
maven,degree_null,3,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0455222140512618,-0.1449966151527459,1692,2011,3000,3000,0,0,0.0,0.0,0.0012788956648046,1662.236666666667
maven,clustering_null,3,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0816278944630782,-0.1204137611426135,3034,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1787.6146666666666
maven,bipartite_configuration_null,3,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2860,6.157158234660926,0.0338258584695126,-0.1542142638673368,1253,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1629.0773333333334
maven,degree_null,4,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0463293455060714,-0.1428788835689484,1722,1961,3000,3000,0,0,0.0,0.0,0.0012788956648046,1626.5906666666667
maven,clustering_null,4,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0815471813175972,-0.1212826025674655,3031,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1793.9376666666667
maven,bipartite_configuration_null,4,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2861,6.1593110871905274,0.0364655498173573,-0.149831815602517,1351,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1607.8063333333334
maven,degree_null,5,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0465176761788603,-0.143290310865497,1729,1999,3000,3000,0,0,0.0,0.0,0.0012788956648046,1609.1123333333333
maven,clustering_null,5,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2865,6.167922497308934,0.0814664681721163,-0.1212497047450032,3028,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1701.296
maven,bipartite_configuration_null,5,-1.2864437842365504,pairwise_boundary_fermi,0.0010764262648008,929,2862,6.161463939720129,0.0347265319338388,-0.1504679532121572,1287,2865,3000,3000,0,0,0.0,0.0,0.0012788956648046,1623.0893333333331
pypi,observed,0,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0239452679589509,-0.2476857318354963,238,0,30000,30000,0,0,0.0,0.0,0.0001280369377766,1598.9454666666666
pypi,degree_null,0,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0343081360252196,-0.1735141318256236,341,1237,3000,3000,0,0,0.0,0.0,0.0012788956648046,1491.8633333333332
pypi,clustering_null,0,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0250519820242806,-0.1827442470259178,249,1855,3000,3000,0,0,0.0,0.0,0.0012788956648046,1538.032
pypi,bipartite_configuration_null,0,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1856,3.936373276776246,0.0037167252636865,-0.1320159269762056,37,1856,3000,3000,0,0,0.0,0.0,0.0012788956648046,1539.376
pypi,degree_null,1,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0435642900261587,-0.1090202902751332,433,1255,3000,3000,0,0,0.0,0.0,0.0012788956648046,1481.198
pypi,clustering_null,1,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0246495405459789,-0.1866748436428139,245,1855,3000,3000,0,0,0.0,0.0,0.0012788956648046,1529.2456666666667
pypi,bipartite_configuration_null,1,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1856,3.936373276776246,0.0043194374686087,-0.1484700412124152,43,1856,3000,3000,0,0,0.0,0.0,0.0012788956648046,1464.954
pypi,degree_null,2,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.03913743376484,-0.1439725647468351,389,1220,3000,3000,0,0,0.0,0.0,0.0012788956648046,1514.5666666666666
pypi,clustering_null,2,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0245489301764035,-0.2067408137340665,244,1855,3000,3000,0,0,0.0,0.0,0.0012788956648046,1487.064
pypi,bipartite_configuration_null,2,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1856,3.936373276776246,0.0043194374686087,-0.159712699742375,43,1856,3000,3000,0,0,0.0,0.0,0.0012788956648046,1549.865
pypi,degree_null,3,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0397410959822925,-0.1366153311821452,395,1218,3000,3000,0,0,0.0,0.0,0.0012788956648046,1571.557
pypi,clustering_null,3,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0243477094372526,-0.2045776859853117,242,1855,3000,3000,0,0,0.0,0.0,0.0012788956648046,1558.580333333333
pypi,bipartite_configuration_null,3,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1856,3.936373276776246,0.0038171772978402,-0.1820306036585882,38,1856,3000,3000,0,0,0.0,0.0,0.0012788956648046,1445.9036666666666
pypi,degree_null,4,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0418539137433764,-0.1316710391849914,416,1244,3000,3000,0,0,0.0,0.0,0.0012788956648046,1534.4026666666666
pypi,clustering_null,4,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0250519820242806,-0.2076808645781515,249,1855,3000,3000,0,0,0.0,0.0,0.0012788956648046,1531.989
pypi,bipartite_configuration_null,4,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1856,3.936373276776246,0.0037167252636865,-0.1602625653264463,37,1856,3000,3000,0,0,0.0,0.0,0.0012788956648046,1576.8363333333334
pypi,degree_null,5,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0376282782212086,-0.1435061493510755,374,1252,3000,3000,0,0,0.0,0.0,0.0012788956648046,1444.612
pypi,clustering_null,5,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0250519820242806,-0.1903772865986266,249,1855,3000,3000,0,0,0.0,0.0,0.0012788956648046,1509.0886666666668
pypi,bipartite_configuration_null,5,-2.1854597357566328,pairwise_boundary_fermi,0.0010604453870625,943,1855,3.934252386002121,0.0042256355221678,-0.1404015267477226,42,1856,3000,3000,0,0,0.0,0.0,0.0012788956648046,1579.1013333333333
cargo,observed,0,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.1105192448205152,-0.1291983938800887,1563,0,30000,30000,19,0,0.0006333333333333,0.000405505923393,0.0009890355009291,6529.646966666666
cargo,degree_null,0,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0400216843048059,-0.0766498569362294,566,2221,3000,3000,2,0,0.0006666666666666,0.0001828392603776,0.0024276845435406,5976.808666666667
cargo,clustering_null,0,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.105286727791265,0.0741086675063521,1489,2584,3000,3000,2,0,0.0006666666666666,0.0001828392603776,0.0024276845435406,6606.765
cargo,bipartite_configuration_null,0,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0336744800264113,-0.0795789312368323,476,2587,3000,3000,3,0,0.001,0.0003401410630165,0.0029361968104585,5538.145666666666
cargo,degree_null,1,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0380418129964409,-0.0806246287742889,538,2093,3000,3000,2,0,0.0006666666666666,0.0001828392603776,0.0024276845435406,6151.440666666666
cargo,clustering_null,1,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.1050038890329271,0.0598880108547369,1485,2584,3000,3000,3,0,0.001,0.0003401410630165,0.0029361968104585,6374.905333333333
cargo,bipartite_configuration_null,1,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0301041248553821,-0.1123051212499869,425,2587,3000,3000,6,0,0.002,0.0009169177531076,0.0043568623290378,7292.365333333333
cargo,degree_null,2,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0419308459235863,-0.0692320261594997,593,2134,3000,3000,3,0,0.001,0.0003401410630165,0.0029361968104585,6106.113
cargo,clustering_null,2,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.1053574374808494,0.0598114984338776,1490,2584,3000,3000,3,0,0.001,0.0003401410630165,0.0029361968104585,7170.120333333333
cargo,bipartite_configuration_null,2,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2582,5.87485779294653,0.0311028001988306,-0.106522084445447,438,2587,3000,3000,6,0,0.002,0.0009169177531076,0.0043568623290378,6250.2373333333335
cargo,degree_null,3,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0395267164777146,-0.0778537169251933,559,2097,3000,3000,3,0,0.001,0.0003401410630165,0.0029361968104585,6822.656666666667
cargo,clustering_null,3,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.105145308412096,0.0590715555283518,1487,2584,3000,3000,1,0,0.0003333333333333,5.884242821930163e-05,0.0018858673061421,6550.087666666666
cargo,bipartite_configuration_null,3,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0315484190422296,-0.0791642187696655,446,2587,3000,3000,2,0,0.0006666666666666,0.0001828392603776,0.0024276845435406,6898.053
cargo,degree_null,4,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0412944587173262,-0.0600592522612876,584,2123,3000,3000,1,0,0.0003333333333333,5.884242821930163e-05,0.0018858673061421,6363.913333333333
cargo,clustering_null,4,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.1050038890329271,0.0718743111149283,1485,2584,3000,3000,1,0,0.0003333333333333,5.884242821930163e-05,0.0018858673061421,6670.687666666667
cargo,bipartite_configuration_null,4,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2579,5.868031854379978,0.0362490523123578,-0.0736007018757446,510,2587,3000,3000,1,0,0.0003333333333333,5.884242821930163e-05,0.0018858673061421,6218.498
cargo,degree_null,5,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0391731680297923,-0.0737598181533907,554,2079,3000,3000,2,0,0.0006666666666666,0.0001828392603776,0.0024276845435406,6569.759
cargo,clustering_null,5,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.1050745987225116,0.0571132249590155,1486,2584,3000,3000,4,0,0.0013333333333333,0.0005186172629797,0.0034235346800521,7176.056
cargo,bipartite_configuration_null,5,-0.0071008286760803,pairwise_boundary_fermi,0.0011376564277588,879,2584,5.879408418657565,0.0362016545287421,-0.0814746363646092,512,2587,3000,3000,5,0,0.0016666666666666,0.0007120934361692,0.0038958725764194,6651.276666666667


==> anc/results/resolver_fixation_summary.csv <==
ecosystem,topology,graph_realizations,replicates,absorbed,fixations,censored,selection_s,neutral_probability,fixation_probability,fixation_low,fixation_high,selection_response,mean_transitivity,mean_assortativity,classification_set
cargo,bipartite_configuration_null,6,18000,18000,23,0,-0.007100828676080367,0.0011376564277588168,0.0012777777777777779,0.0008516299539208717,0.00191675698856367,-0.00014012135001896108,0.033146755160658965,-0.08877428232371427,null-consistent
cargo,clustering_null,6,18000,18000,14,0,-0.007100828676080367,0.0011376564277588168,0.0007777777777777777,0.0004633754865641811,0.0013052248326032567,0.00035987864998103904,0.10514530841209607,0.06364454473287706,null-consistent
cargo,degree_null,6,18000,18000,13,0,-0.007100828676080367,0.0011376564277588168,0.0007222222222222222,0.0004221317821869925,0.0012353811343896561,0.0004154342055365946,0.039998114408277746,-0.07302988320164829,null-consistent
cargo,observed,1,30000,30000,19,0,-0.007100828676080367,0.0011376564277588168,0.0006333333333333333,0.0004055059233930091,0.0009890355009291346,0.0005043230944254835,0.11051924482051524,-0.1291983938800887,null-consistent
maven,bipartite_configuration_null,6,18000,18000,0,0,-1.2864437842365504,0.001076426264800861,0.0,0.0,0.00021337668289638802,0.001076426264800861,0.034443013464498885,-0.1514743307564158,null-consistent
maven,clustering_null,6,18000,18000,0,0,-1.2864437842365504,0.001076426264800861,0.0,0.0,0.00021337668289638802,0.001076426264800861,0.08153821319032159,-0.1208055062309929,null-consistent
maven,degree_null,6,18000,18000,0,0,-1.2864437842365504,0.001076426264800861,0.0,0.0,0.00021337668289638802,0.001076426264800861,0.047288935124567284,-0.14208093120558335,null-consistent
maven,observed,1,30000,30000,0,0,-1.2864437842365504,0.001076426264800861,0.0,0.0,0.00012803693777666122,0.001076426264800861,0.08571736050078023,-0.1614379300838513,null-consistent
npm,bipartite_configuration_null,6,18000,18000,1,0,-0.130538627989633,0.0005868544600938966,5.555555555555556e-05,9.8067347738158e-06,0.00031465735071336154,0.0005312989045383411,0.0042474481057751595,-0.22525099200402812,null-consistent;suppressor
npm,clustering_null,6,18000,18000,0,0,-0.130538627989633,0.0005868544600938966,0.0,0.0,0.00021337668289638802,0.0005868544600938966,0.04182366239638282,-0.02619874505506736,null-consistent;suppressor
npm,degree_null,6,18000,18000,0,0,-0.130538627989633,0.0005868544600938966,0.0,0.0,0.00021337668289638802,0.0005868544600938966,0.011183804891416044,-0.16028979646631905,null-consistent;suppressor
npm,observed,1,30000,30000,5,0,-0.130538627989633,0.0005868544600938967,0.00016666666666666666,7.11910221536034e-05,0.00039013656997713224,0.0004201877934272301,0.04377611838048914,-0.3322922351850961,null-consistent;suppressor
pypi,bipartite_configuration_null,6,18000,18000,0,0,-2.1854597357566328,0.0010604453870625664,0.0,0.0,0.00021337668289638802,0.0010604453870625664,0.004019189714099793,-0.1538155606106255,null-consistent
pypi,clustering_null,6,18000,18000,0,0,-2.1854597357566328,0.0010604453870625664,0.0,0.0,0.00021337668289638802,0.0010604453870625664,0.024783687705412838,-0.1964659569274814,null-consistent
pypi,degree_null,6,18000,18000,0,0,-2.1854597357566328,0.0010604453870625664,0.0,0.0,0.00021337668289638802,0.0010604453870625664,0.039372191293849355,-0.13971658442763404,null-consistent
pypi,observed,1,30000,30000,0,0,-2.1854597357566328,0.0010604453870625664,0.0,0.0,0.00012803693777666122,0.0010604453870625664,0.02394526795895097,-0.24768573183549633,null-consistent


==> anc/results/resolver_selection_coefficients.csv <==
ecosystem,reject_clean_n,reject_conflicts,accept_clean_n,accept_conflicts,resolve_probability_reject,resolve_probability_accept,selection_s,selection_s_low,selection_s_high,incremental_conflict_cost,incremental_conflict_cost_low,incremental_conflict_cost_high
npm,576,76,128,1,0.8674176776429809,0.9883720930232558,-0.130538627989633,-0.1690725558873557,-0.09368427019779688,0.12413194444444445,0.08700561979280635,0.15493081400033887
maven,496,376,93,11,0.24245472837022133,0.8776595744680851,-1.2864437842365504,-1.457263662721783,-1.118451812948952,0.6397849462365591,0.5556052644599077,0.7032356984021151
pypi,194,175,94,10,0.1,0.8894736842105263,-2.1854597357566328,-2.6696495259733846,-1.8076042829087882,0.7956788769466988,0.7071766098862378,0.8600050159584348
cargo,246,2,162,0,0.9898785425101214,0.9969325153374233,-0.007100828676080367,-0.02448316685794918,0.007762909426349409,0.008130081300813009,-0.00768223461174525,0.02414910476062883


==> anc/results/resolver_selection_ppv_sensitivity.csv <==
ecosystem,reject_ppv,resolve_probability_reject,resolve_probability_accept,ppv_adjusted_resolve_probability_reject,boundary_selection_s,population_selection_s,ppv_adjusted_selection_s
npm,0.6666666666666666,0.8674176776429809,0.9883720930232558,0.8069404699528435,-0.130538627989633,-0.027140765100002833,-0.2028093407667712
maven,0.6666666666666666,0.2424547283702213,0.8776595744680851,0.001006036217303823,-1.2864437842365504,-0.2643231636210973,-6.771240717727205
pypi,0.6666666666666666,0.1,0.8894736842105263,0.002564102564102564,-2.1854597357566328,-0.2772761103307616,-5.8490213818862795
cargo,0.6666666666666666,0.9898785425101214,0.9969325153374232,0.9863515560964705,-0.0071008286760803,-0.0006494352205525398,-0.010670241125397885


==> anc/results/resolver_topology_classification.csv <==
ecosystem,null_topology,selection_s,observed_fixation_probability,observed_neutral_probability,observed_selection_response,null_response_low,null_response_median,null_response_high,classification
cargo,degree_null,-0.007100828676080367,0.0006333333333333333,0.0011376564277588168,0.0005043230944254835,0.00013765642775881676,0.00047098976109215013,0.0007626564277588169,null-consistent
cargo,clustering_null,-0.007100828676080367,0.0006333333333333333,0.0011376564277588168,0.0005043230944254835,-0.00015401023890784985,0.00030432309442548344,0.0008043230944254835,null-consistent
cargo,bipartite_configuration_null,-0.007100828676080367,0.0006333333333333333,0.0011376564277588168,0.0005043230944254835,-0.0008623435722411833,-0.00019567690557451662,0.0007626564277588169,null-consistent
maven,degree_null,-1.2864437842365504,0.0,0.001076426264800861,0.001076426264800861,0.001076426264800861,0.001076426264800861,0.001076426264800861,null-consistent
maven,clustering_null,-1.2864437842365504,0.0,0.001076426264800861,0.001076426264800861,0.001076426264800861,0.001076426264800861,0.001076426264800861,null-consistent
maven,bipartite_configuration_null,-1.2864437842365504,0.0,0.001076426264800861,0.001076426264800861,0.001076426264800861,0.001076426264800861,0.001076426264800861,null-consistent
npm,degree_null,-0.130538627989633,0.00016666666666666666,0.0005868544600938967,0.0004201877934272301,0.0005868544600938967,0.0005868544600938967,0.0005868544600938967,suppressor
npm,clustering_null,-0.130538627989633,0.00016666666666666666,0.0005868544600938967,0.0004201877934272301,0.0005868544600938967,0.0005868544600938967,0.0005868544600938967,suppressor
npm,bipartite_configuration_null,-0.130538627989633,0.00016666666666666666,0.0005868544600938967,0.0004201877934272301,0.0002951877934272301,0.0005868544600938967,0.0005868544600938967,null-consistent
pypi,degree_null,-2.1854597357566328,0.0,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,null-consistent
pypi,clustering_null,-2.1854597357566328,0.0,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,null-consistent
pypi,bipartite_configuration_null,-2.1854597357566328,0.0,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,0.0010604453870625664,null-consistent


==> anc/results/ros_xtypes_ground_truth_summary.csv <==
scope,stratum,repo,rows,independent_histories,independent_state_pairs,xtypes_backward_accepts,proxy_accepts,matches,match_pct,tp,fp,tn,fn,reject_ppv,accept_npv,accept_npv_gate,accept_analysis_enabled
pooled,all,all_ros2,985,17,27,794,725,916,92.99492385786802,191,69,725,0,0.7346153846153847,1.0,0.8,True
repo,common_interfaces,common_interfaces,453,3,8,453,384,384,84.76821192052981,0,69,384,0,0.0,1.0,0.8,True
repo,rcl_interfaces,rcl_interfaces,532,14,19,341,341,532,100.0,191,0,341,0,1.0,1.0,0.8,True
wire_change_class,constants_or_order,all_ros2,341,5,6,341,341,341,100.0,0,0,341,0,0.0,1.0,0.8,True
wire_change_class,member_addition,all_ros2,384,5,11,384,384,384,100.0,0,0,384,0,0.0,1.0,0.8,True
wire_change_class,member_removal,all_ros2,92,4,4,0,0,92,100.0,92,0,0,0,1.0,0.0,0.8,False
wire_change_class,mixed_membership,all_ros2,66,3,3,0,0,66,100.0,66,0,0,0,1.0,0.0,0.8,False
wire_change_class,wire_family_change,all_ros2,102,2,3,69,0,33,32.35294117647059,33,69,0,0,0.3235294117647059,0.0,0.8,False


==> anc/results/tag_manifest.csv <==
repo,ecosystem,url,kind,tag_count,first_tag,last_tag,files_parsed,interfaces,comparable_pairs,changed_transitions,breaking_transitions
common_interfaces,ROS 2 IDL,https://github.com/ros2/common_interfaces.git,ros,73,0.4.0,5.10.0,6532,96,6436,6,3
opentelemetry_proto,OpenTelemetry proto,https://github.com/open-telemetry/opentelemetry-proto.git,proto,31,v0.3.0,v1.10.0,291,16,275,42,26
rcl_interfaces,ROS 2 IDL,https://github.com/ros2/rcl_interfaces.git,ros,45,0.4.0,2.5.0,2107,76,2031,15,8


==> anc/results/temporal_flip_prediction_cv.csv <==
trajectory_id,ecosystem,boundary_direction,direction_orientation,resolver_outcome,resolver_conflict,resolver_ok,cutoff_days_since_boundary,final_days_since_boundary,admit_at_cutoff,admit_at_final,flip_to_admit,age_term,resolver_population_penalty,resolver_boundary_penalty,directional_selection_s,directional_unit_s,predicted_flip_probability,model,held_out_ecosystem,fitted_intercept,fitted_age_slope,fitted_direction_scale
npm:@amcharts/amcharts4->core-js,npm,provider_favored,1.0,ok,0,1,125,388,False,False,False,0.8708283577973978,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5824143041533673,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@appium/base-driver->axios,npm,consumer_favored,-1.0,ok,0,1,348,449,False,False,False,1.582409240046181,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.320918927534791,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@appium/types->@appium/schema,npm,provider_favored,1.0,ok,0,1,341,483,False,False,False,1.5662984197734826,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.32628212384553323,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@applitools/execution-grid-tunnel->p-retry,npm,consumer_favored,-1.0,ok,0,1,361,391,False,False,False,1.6116576691724134,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.31130272728552727,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@azure/static-web-apps-cli->concurrently,npm,consumer_favored,-1.0,ok,0,1,232,589,False,False,False,1.2747418752141433,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.43005658128923946,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@copilotkit/react-core->react-markdown,npm,consumer_favored,-1.0,ok,0,1,358,489,False,False,False,1.6049835620847202,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.31348311833745196,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@copilotkit/shared->uuid,npm,consumer_favored,-1.0,ok,0,1,336,657,False,True,True,1.5546296759391054,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3301952696627966,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@promptbook/utils->spacetrim,npm,consumer_favored,-1.0,ok,0,1,331,853,False,False,False,1.5428231633521163,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.334178690966284,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@splitsoftware/splitio->node-fetch,npm,consumer_favored,-1.0,ok,0,1,260,1456,False,False,False,1.3581234841531944,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3992873179776359,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,npm,consumer_favored,-1.0,conflict,1,0,339,756,False,False,False,1.561647248597752,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3278390460233089,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@strapi/strapi->fs-extra,npm,consumer_favored,-1.0,conflict,1,0,351,1309,False,True,True,1.589235205116581,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.31866068034467593,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@tsparticles/svelte->svelte,npm,provider_favored,1.0,ok,0,1,197,960,False,True,True,1.1596725454293562,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.473372411745832,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@usebruno/cli->@usebruno/common,npm,provider_favored,1.0,ok,0,1,348,376,False,False,False,1.582409240046181,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.320918927534791,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@usebruno/cli->axios,npm,consumer_favored,-1.0,ok,0,1,357,453,False,False,False,1.6027489242833037,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.31421501288881754,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@usebruno/cli->fs-extra,npm,consumer_favored,-1.0,ok,0,1,338,1302,False,False,False,1.5593135252515318,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3286216631652571,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:broccoli-babel-transpiler->broccoli-persistent-filter,npm,provider_favored,1.0,ok,0,1,155,1192,False,True,True,1.001448540214462,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5334578953925403,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:eslint->ajv,npm,consumer_favored,-1.0,ok,0,1,321,1371,False,False,False,1.5187835441659696,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.34236253618909807,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:lit-analyzer->parse5,npm,consumer_favored,-1.0,ok,0,1,34,628,False,False,False,0.32047189527477177,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.7630962294554825,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:microsoft-cognitiveservices-speech-sdk->agent-base,npm,consumer_favored,-1.0,ok,0,1,306,1104,False,False,False,1.4816045409242156,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3552048517438301,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:testem->@xmldom/xmldom,npm,provider_favored,1.0,ok,0,1,72,1325,False,True,True,0.5877866649021191,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.682041740435797,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:tsyringe->tslib,npm,consumer_favored,-1.0,ok,0,1,313,1132,False,False,False,1.499126891616418,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3491249603031749,age_only,npm,1.6571362276925072,-1.520901267500791,0.0
npm:@amcharts/amcharts4->core-js,npm,provider_favored,1.0,ok,0,1,125,388,False,False,False,0.8708283577973978,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6090740545816817,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@appium/base-driver->axios,npm,consumer_favored,-1.0,ok,0,1,348,449,False,False,False,1.582409240046181,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.4775005450696213,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@appium/types->@appium/schema,npm,provider_favored,1.0,ok,0,1,341,483,False,False,False,1.5662984197734826,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.4805148298787042,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@applitools/execution-grid-tunnel->p-retry,npm,consumer_favored,-1.0,ok,0,1,361,391,False,False,False,1.6116576691724134,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.47203259155226895,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@azure/static-web-apps-cli->concurrently,npm,consumer_favored,-1.0,ok,0,1,232,589,False,False,False,1.2747418752141433,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.5350929845630168,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@copilotkit/react-core->react-markdown,npm,consumer_favored,-1.0,ok,0,1,358,489,False,False,False,1.6049835620847202,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.4732797634142099,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@copilotkit/shared->uuid,npm,consumer_favored,-1.0,ok,0,1,336,657,False,True,True,1.5546296759391054,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.4826989146063267,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@promptbook/utils->spacetrim,npm,consumer_favored,-1.0,ok,0,1,331,853,False,False,False,1.5428231633521163,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.48490945870890656,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@splitsoftware/splitio->node-fetch,npm,consumer_favored,-1.0,ok,0,1,260,1456,False,False,False,1.3581234841531944,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.5195128265568651,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,npm,consumer_favored,-1.0,conflict,1,0,339,756,False,False,False,1.561647248597752,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.000311284127849851,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@strapi/strapi->fs-extra,npm,consumer_favored,-1.0,conflict,1,0,351,1309,False,True,True,1.589235205116581,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.0003049139037527327,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@tsparticles/svelte->svelte,npm,provider_favored,1.0,ok,0,1,197,960,False,True,True,1.1596725454293562,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5564759470667985,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@usebruno/cli->@usebruno/common,npm,provider_favored,1.0,ok,0,1,348,376,False,False,False,1.582409240046181,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.4775005450696213,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@usebruno/cli->axios,npm,consumer_favored,-1.0,ok,0,1,357,453,False,False,False,1.6027489242833037,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.473697419276138,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@usebruno/cli->fs-extra,npm,consumer_favored,-1.0,ok,0,1,338,1302,False,False,False,1.5593135252515318,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.48182213597499973,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:broccoli-babel-transpiler->broccoli-persistent-filter,npm,provider_favored,1.0,ok,0,1,155,1192,False,True,True,1.001448540214462,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5855245254948032,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:eslint->ajv,npm,consumer_favored,-1.0,ok,0,1,321,1371,False,False,False,1.5187835441659696,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.4894121518289582,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:lit-analyzer->parse5,npm,consumer_favored,-1.0,ok,0,1,34,628,False,False,False,0.32047189527477177,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.7018305981170326,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:microsoft-cognitiveservices-speech-sdk->agent-base,npm,consumer_favored,-1.0,ok,0,1,306,1104,False,False,False,1.4816045409242156,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.4963790135187016,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:testem->@xmldom/xmldom,npm,provider_favored,1.0,ok,0,1,72,1325,False,True,True,0.5877866649021191,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6582760945065709,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:tsyringe->tslib,npm,consumer_favored,-1.0,ok,0,1,313,1132,False,False,False,1.499126891616418,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.4930952123255927,resolver_channel,npm,0.8791656117941481,-0.7497114790452873,-8.0
npm:@amcharts/amcharts4->core-js,npm,provider_favored,1.0,ok,0,1,125,388,False,False,False,0.8708283577973978,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6923293993591239,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@appium/base-driver->axios,npm,consumer_favored,-1.0,ok,0,1,348,449,False,False,False,1.582409240046181,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.30609274001191367,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@appium/types->@appium/schema,npm,provider_favored,1.0,ok,0,1,341,483,False,False,False,1.5662984197734826,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5210201765352738,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@applitools/execution-grid-tunnel->p-retry,npm,consumer_favored,-1.0,ok,0,1,361,391,False,False,False,1.6116576691724134,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.29963836948443645,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@azure/static-web-apps-cli->concurrently,npm,consumer_favored,-1.0,ok,0,1,232,589,False,False,False,1.2747418752141433,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.37827467677434984,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@copilotkit/react-core->react-markdown,npm,consumer_favored,-1.0,ok,0,1,358,489,False,False,False,1.6049835620847202,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3011043085692163,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@copilotkit/shared->uuid,npm,consumer_favored,-1.0,ok,0,1,336,657,False,True,True,1.5546296759391054,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.31229426590200665,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@promptbook/utils->spacetrim,npm,consumer_favored,-1.0,ok,0,1,331,853,False,False,False,1.5428231633521163,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.31495062763007947,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@splitsoftware/splitio->node-fetch,npm,consumer_favored,-1.0,ok,0,1,260,1456,False,False,False,1.3581234841531944,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.35800631458348714,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@strapi/strapi->@pmmmwh/react-refresh-webpack-plugin,npm,consumer_favored,-1.0,conflict,1,0,339,756,False,False,False,1.561647248597752,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3107211836274491,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@strapi/strapi->fs-extra,npm,consumer_favored,-1.0,conflict,1,0,351,1309,False,True,True,1.589235205116581,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.30457947982887096,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@tsparticles/svelte->svelte,npm,provider_favored,1.0,ok,0,1,197,960,False,True,True,1.1596725454293562,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6246033532172066,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@usebruno/cli->@usebruno/common,npm,provider_favored,1.0,ok,0,1,348,376,False,False,False,1.582409240046181,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.5168164910143925,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@usebruno/cli->axios,npm,consumer_favored,-1.0,ok,0,1,357,453,False,False,False,1.6027489242833037,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3015960484085202,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:@usebruno/cli->fs-extra,npm,consumer_favored,-1.0,ok,0,1,338,1302,False,False,False,1.5593135252515318,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.31124383587891513,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:broccoli-babel-transpiler->broccoli-persistent-filter,npm,provider_favored,1.0,ok,0,1,155,1192,False,True,True,1.001448540214462,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.6625119649306929,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:eslint->ajv,npm,consumer_favored,-1.0,ok,0,1,321,1371,False,False,False,1.5187835441659696,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3203967863239823,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:lit-analyzer->parse5,npm,consumer_favored,-1.0,ok,0,1,34,628,False,False,False,0.32047189527477177,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.6225816201640662,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:microsoft-cognitiveservices-speech-sdk->agent-base,npm,consumer_favored,-1.0,ok,0,1,306,1104,False,False,False,1.4816045409242156,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3289165056656315,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:testem->@xmldom/xmldom,npm,provider_favored,1.0,ok,0,1,72,1325,False,True,True,0.5877866649021191,0.027140765100002833,0.130538627989633,0.027140765100002833,1.0,0.7515443532502224,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
npm:tsyringe->tslib,npm,consumer_favored,-1.0,ok,0,1,313,1132,False,False,False,1.499126891616418,0.027140765100002833,0.130538627989633,-0.027140765100002833,-1.0,0.3248867271333321,checker_direction,npm,1.278346792799051,-1.045194994385438,0.44287076850008206
maven:org.opensearch:opensearch-secure-sm->org.opensearch:opensearch-agent-policy,maven,provider_favored,1.0,ok,0,1,62,412,False,True,True,0.5240708505160113,0.2643231636210973,1.2864437842365504,0.2643231636210973,1.0,0.5774635658070035,age_only,maven,0.9147312159534454,-1.1493895192259884,0.0
maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,maven,consumer_favored,-1.0,conflict,1,0,273,1269,False,False,False,1.3945931639345857,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.33443371186696075,age_only,maven,0.9147312159534454,-1.1493895192259884,0.0
maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,maven,consumer_favored,-1.0,conflict,1,0,346,520,False,False,False,1.5778325730187692,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.2892944859551842,age_only,maven,0.9147312159534454,-1.1493895192259884,0.0
maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,maven,consumer_favored,-1.0,conflict,1,0,362,459,False,False,False,1.6138725095019661,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.2808524859415509,age_only,maven,0.9147312159534454,-1.1493895192259884,0.0
maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,maven,consumer_favored,-1.0,conflict,1,0,328,498,False,False,False,1.5356717621944913,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.2993586425502859,age_only,maven,0.9147312159534454,-1.1493895192259884,0.0
maven:org.opensearch:opensearch-secure-sm->org.opensearch:opensearch-agent-policy,maven,provider_favored,1.0,ok,0,1,62,412,False,True,True,0.5240708505160113,0.2643231636210973,1.2864437842365504,0.2643231636210973,1.0,0.15704883364452424,resolver_channel,maven,1.082514537726041,-1.237011096366959,1.0834509048536558
maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,maven,consumer_favored,-1.0,conflict,1,0,273,1269,False,False,False,1.3945931639345857,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.15792523432333205,resolver_channel,maven,1.082514537726041,-1.237011096366959,1.0834509048536558
maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,maven,consumer_favored,-1.0,conflict,1,0,346,520,False,False,False,1.5778325730187692,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.13006136836196353,resolver_channel,maven,1.082514537726041,-1.237011096366959,1.0834509048536558
maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,maven,consumer_favored,-1.0,conflict,1,0,362,459,False,False,False,1.6138725095019661,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.1250997929070571,resolver_channel,maven,1.082514537726041,-1.237011096366959,1.0834509048536558
maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,maven,consumer_favored,-1.0,conflict,1,0,328,498,False,False,False,1.5356717621944913,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.13607698423190007,resolver_channel,maven,1.082514537726041,-1.237011096366959,1.0834509048536558
maven:org.opensearch:opensearch-secure-sm->org.opensearch:opensearch-agent-policy,maven,provider_favored,1.0,ok,0,1,62,412,False,True,True,0.5240708505160113,0.2643231636210973,1.2864437842365504,0.2643231636210973,1.0,0.6508695092564994,checker_direction,maven,0.604271103803849,-0.7724843711484836,0.4234288618019912
maven:org.wso2.carbon.identity.server.api:identity-api-server->org.apache.cxf:cxf-rt-frontend-jaxrs,maven,consumer_favored,-1.0,conflict,1,0,273,1269,False,False,False,1.3945931639345857,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.2897786798601804,checker_direction,maven,0.604271103803849,-0.7724843711484836,0.4234288618019912
maven:org.wso2.carbon.identity.server.api:identity-api-server->org.wso2.carbon.extension.identity.verification:org.wso2.carbon.extension.identity.verification.mgt,maven,consumer_favored,-1.0,conflict,1,0,346,520,False,False,False,1.5778325730187692,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.2615343875283151,checker_direction,maven,0.604271103803849,-0.7724843711484836,0.4234288618019912
maven:org.wso2.identity.apps:identity-apps-console->com.fasterxml.jackson.core:jackson-annotations,maven,consumer_favored,-1.0,conflict,1,0,362,459,False,False,False,1.6138725095019661,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.25619328150767234,checker_direction,maven,0.604271103803849,-0.7724843711484836,0.4234288618019912
maven:org.wso2.identity.apps:identity-apps-core->org.apache.ws.commons.axiom:axiom-api,maven,consumer_favored,-1.0,conflict,1,0,328,498,False,False,False,1.5356717621944913,0.2643231636210973,1.2864437842365504,-0.2643231636210973,-1.0,0.2678731598502918,checker_direction,maven,0.604271103803849,-0.7724843711484836,0.4234288618019912
cargo:aead->crypto-common,cargo,provider_favored,1.0,ok,0,1,103,1275,False,True,True,0.7628805185746205,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.506432125688862,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:brotli->sha2,cargo,consumer_favored,-1.0,ok,0,1,267,887,False,False,False,1.377926111449374,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.1935140025858672,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:bumpalo->allocator-api2,cargo,consumer_favored,-1.0,ok,0,1,287,379,False,False,False,1.4324355171177456,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.17420453485577211,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:console->encode_unicode,cargo,provider_favored,1.0,ok,0,1,287,1313,False,True,True,1.4324355171177456,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.17420453485577211,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:curve25519-dalek->rand_core,cargo,consumer_favored,-1.0,ok,0,1,121,850,False,False,False,0.8520484631458015,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.4538982040699071,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:half->rand_distr,cargo,consumer_favored,-1.0,ok,0,1,48,603,False,True,True,0.4274440148269396,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.6938563080580088,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:jsonwebtoken->getrandom,cargo,consumer_favored,-1.0,ok,0,1,342,527,False,False,False,1.5686159179138452,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.13263625760891215,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:lazycell->clippy,cargo,consumer_favored,-1.0,ok,0,1,345,1304,False,False,False,1.575536360758419,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.13076658619238066,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:opentelemetry_sdk->rand,cargo,consumer_favored,-1.0,ok,0,1,358,827,False,True,True,1.6049835620847202,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.12305986584667675,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:ordered-float->rand,cargo,consumer_favored,-1.0,ok,0,1,365,769,False,False,False,1.6204877486206852,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.11916125046982023,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:phf_macros->phf_generator,cargo,provider_favored,1.0,ok,0,1,65,366,False,False,False,0.5436154465889815,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.6326846271512753,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:proptest->rand,cargo,consumer_favored,-1.0,ok,0,1,301,764,False,True,True,1.4688978896551008,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.16215769058183668,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:quinn-proto->rand,cargo,consumer_favored,-1.0,ok,0,1,268,854,False,True,True,1.3807233160704353,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.19248472774773162,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:rsa->digest,cargo,consumer_favored,-1.0,ok,0,1,343,1225,False,True,True,1.5709280576722247,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.13200908931648397,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:schemars->smol_str,cargo,consumer_favored,-1.0,ok,0,1,306,516,False,False,False,1.4816045409242156,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.1581203587953085,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:serde_with->hashbrown,cargo,consumer_favored,-1.0,ok,0,1,353,611,False,False,False,1.5937600997148706,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.12595006852567184,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:sha3->digest,cargo,provider_favored,1.0,ok,0,1,136,1243,False,True,True,0.9207253289420207,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.4140654777038094,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:socket2->libc,cargo,provider_favored,1.0,ok,0,1,337,420,False,False,False,1.5569743428983596,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.1358324739803208,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:time->rand,cargo,consumer_favored,-1.0,ok,0,1,288,854,False,True,True,1.4350845252893227,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.17330605688299178,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:tracing-futures->futures,cargo,consumer_favored,-1.0,ok,0,1,167,468,False,False,False,1.0492664145649548,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.34279425335328,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:twox-hash->rand,cargo,consumer_favored,-1.0,ok,0,1,294,562,False,True,True,1.4508328822574619,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.16804012256024206,age_only,cargo,1.828061653381451,-2.3625347447480864,0.0
cargo:aead->crypto-common,cargo,provider_favored,1.0,ok,0,1,103,1275,False,True,True,0.7628805185746205,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.5770301121390677,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:brotli->sha2,cargo,consumer_favored,-1.0,ok,0,1,267,887,False,False,False,1.377926111449374,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.20068367311782753,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:bumpalo->allocator-api2,cargo,consumer_favored,-1.0,ok,0,1,287,379,False,False,False,1.4324355171177456,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.17769568757470466,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:console->encode_unicode,cargo,provider_favored,1.0,ok,0,1,287,1313,False,True,True,1.4324355171177456,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.17769568757470466,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:curve25519-dalek->rand_core,cargo,consumer_favored,-1.0,ok,0,1,121,850,False,False,False,0.8520484631458015,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.5162945091660921,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:half->rand_distr,cargo,consumer_favored,-1.0,ok,0,1,48,603,False,True,True,0.4274440148269396,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.7744694915505838,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:jsonwebtoken->getrandom,cargo,consumer_favored,-1.0,ok,0,1,342,527,False,False,False,1.5686159179138452,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.12933967636939656,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:lazycell->clippy,cargo,consumer_favored,-1.0,ok,0,1,345,1304,False,False,False,1.575536360758419,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.12721007376747928,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:opentelemetry_sdk->rand,cargo,consumer_favored,-1.0,ok,0,1,358,827,False,True,True,1.6049835620847202,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.1184809464839619,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:ordered-float->rand,cargo,consumer_favored,-1.0,ok,0,1,365,769,False,False,False,1.6204877486206852,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.11409661044961371,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:phf_macros->phf_generator,cargo,provider_favored,1.0,ok,0,1,65,366,False,False,False,0.5436154465889815,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.7138213058647165,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:proptest->rand,cargo,consumer_favored,-1.0,ok,0,1,301,764,False,True,True,1.4688978896551008,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.16350412091912764,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:quinn-proto->rand,cargo,consumer_favored,-1.0,ok,0,1,268,854,False,True,True,1.3807233160704353,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.19945168776283026,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:rsa->digest,cargo,consumer_favored,-1.0,ok,0,1,343,1225,False,True,True,1.5709280576722247,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.12862481423581565,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:schemars->smol_str,cargo,consumer_favored,-1.0,ok,0,1,306,516,False,False,False,1.4816045409242156,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.15877749051074735,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:serde_with->hashbrown,cargo,consumer_favored,-1.0,ok,0,1,353,611,False,False,False,1.5937600997148706,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.12174511467662016,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:sha3->digest,cargo,provider_favored,1.0,ok,0,1,136,1243,False,True,True,0.9207253289420207,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.4690896511141558,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:socket2->libc,cargo,provider_favored,1.0,ok,0,1,337,420,False,False,False,1.5569743428983596,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.13299053575102862,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:time->rand,cargo,consumer_favored,-1.0,ok,0,1,288,854,False,True,True,1.4350845252893227,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.17663295537874504,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:tracing-futures->futures,cargo,consumer_favored,-1.0,ok,0,1,167,468,False,False,False,1.0492664145649548,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.382831428144429,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:twox-hash->rand,cargo,consumer_favored,-1.0,ok,0,1,294,562,False,True,True,1.4508328822574619,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.17041795109196448,resolver_channel,cargo,2.4125810720557315,-2.7520241602279616,0.8917124061227666
cargo:aead->crypto-common,cargo,provider_favored,1.0,ok,0,1,103,1275,False,True,True,0.7628805185746205,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.6676465341658017,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:brotli->sha2,cargo,consumer_favored,-1.0,ok,0,1,267,887,False,False,False,1.377926111449374,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.1096560677810267,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:bumpalo->allocator-api2,cargo,consumer_favored,-1.0,ok,0,1,287,379,False,False,False,1.4324355171177456,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.10242656831584769,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:console->encode_unicode,cargo,provider_favored,1.0,ok,0,1,287,1313,False,True,True,1.4324355171177456,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.4404022004254397,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:curve25519-dalek->rand_core,cargo,consumer_favored,-1.0,ok,0,1,121,850,False,False,False,0.8520484631458015,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.2045239066292331,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:half->rand_distr,cargo,consumer_favored,-1.0,ok,0,1,48,603,False,True,True,0.4274440148269396,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.31778021814480384,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:jsonwebtoken->getrandom,cargo,consumer_favored,-1.0,ok,0,1,342,527,False,False,False,1.5686159179138452,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.0861841383088378,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:lazycell->clippy,cargo,consumer_favored,-1.0,ok,0,1,345,1304,False,False,False,1.575536360758419,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.0854243820921878,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:opentelemetry_sdk->rand,cargo,consumer_favored,-1.0,ok,0,1,358,827,False,True,True,1.6049835620847202,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.08225902821631059,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:ordered-float->rand,cargo,consumer_favored,-1.0,ok,0,1,365,769,False,False,False,1.6204877486206852,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.08063567984553432,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:phf_macros->phf_generator,cargo,provider_favored,1.0,ok,0,1,65,366,False,False,False,0.5436154465889815,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.7319300245033837,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:proptest->rand,cargo,consumer_favored,-1.0,ok,0,1,301,764,False,True,True,1.4688978896551008,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.09782922470193255,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:quinn-proto->rand,cargo,consumer_favored,-1.0,ok,0,1,268,854,False,True,True,1.3807233160704353,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.10927443478108415,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:rsa->digest,cargo,consumer_favored,-1.0,ok,0,1,343,1225,False,True,True,1.5709280576722247,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.08592962324707061,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:schemars->smol_str,cargo,consumer_favored,-1.0,ok,0,1,306,516,False,False,False,1.4816045409242156,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.09627083181570155,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:serde_with->hashbrown,cargo,consumer_favored,-1.0,ok,0,1,353,611,False,False,False,1.5937600997148706,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.08345267456153202,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:sha3->digest,cargo,provider_favored,1.0,ok,0,1,136,1243,False,True,True,0.9207253289420207,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.6169552852072722,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:socket2->libc,cargo,provider_favored,1.0,ok,0,1,337,420,False,False,False,1.5569743428983596,0.0006494352205525398,0.0071008286760803,0.0006494352205525398,1.0,0.3979939153614288,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:time->rand,cargo,consumer_favored,-1.0,ok,0,1,288,854,False,True,True,1.4350845252893227,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.10208622230497458,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:tracing-futures->futures,cargo,consumer_favored,-1.0,ok,0,1,167,468,False,False,False,1.0492664145649548,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.1632453730749428,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259
cargo:twox-hash->rand,cargo,consumer_favored,-1.0,ok,0,1,294,562,False,True,True,1.4508328822574619,0.0006494352205525398,0.0071008286760803,-0.0006494352205525398,-1.0,0.10008349328798746,checker_direction,cargo,0.7997558220601666,-1.3995709773579526,0.9655094452515259


==> anc/results/temporal_flip_prediction_metrics.csv <==
model,cutoff_days,final_days,candidate_lineages,flips,brier,auc,top_half_flip_rate,base_flip_rate
age_only,365,1460,47,16,0.23682299724324413,0.5372983870967742,0.34782608695652173,0.3404255319148936
checker_direction,365,1460,47,16,0.23606631687199964,0.5665322580645161,0.391304347826087,0.3404255319148936
resolver_channel,365,1460,47,16,0.27749274273822894,0.5070564516129032,0.2608695652173913,0.3404255319148936


==> anc/results/tool_versions.csv <==
tool,available_in_replay_environment,version,registry_snapshot_date
buf,True,1.71.0,2026-06-30
npm,True,11.6.0,2026-06-30
python,True,Python 3.14.2,2026-06-30
pip,True,pip 25.3 from /opt/homebrew/lib/python3.14/site-packages/pip (python 3.14),2026-06-30
cargo,True,cargo 1.88.0 (873a06493 2025-05-10),2026-06-30
maven,True,"Apache Maven 3.9.16 (2bdd9fddda4b155ebf8000e807eb73fd829a51d5) | Maven home: /opt/homebrew/Cellar/maven/3.9.16/libexec | Java version: 26.0.1, vendor: Homebrew, runtime: /opt/homebrew/Cellar/openjdk/26.0.1/libexec/openjdk.jdk/Contents/Home | Default locale: en_US, platform encoding: UTF-8 | OS name: ""mac os x"", version: ""26.3"", arch: ""aarch64"", family: ""mac""",2026-06-30

